Equation of state and speed of sound of isospin-asymmetric QCD on the lattice

We determine the QCD equation of state at nonzero temperature in the presence of an isospin asymmetry between the light quark chemical potentials on the lattice. Our simulations employ $N_f=2+1$ flavors of dynamical staggered quarks at physical masses, using three different lattice spacings. The main results are based on a two-dimensional spline interpolation of the isospin density, from which all relevant quantities can be obtained analytically. In particular, we present results for the pressure, the interaction measure, the energy and entropy densities, as well as the speed of sound. Remarkably, the latter is found to exceed its ideal gas limit deep in the pion condensed phase, the first account of the violation of this limit in first principles QCD. Finally, we also compute the phase diagram in the temperature -- isospin density plane for the first time. The data for all observables will be useful for the benchmarking of effective theories and low-energy models of QCD and are provided in ancillary files for simple reuse.

==> anc/README.txt <==

ANCILLARY DATA FOR
   ***   Equation of state and speed of sound of isospin-asymmetric QCD on the lattice   ***
   
Authors: Bastian B. Brandt, Francesca Cuteri, Gergely Endrödi


The files to reproduce the figures use the 'pgfplots' package of latex. The names of the plots correspond to the position of the plots in the figures of the paper. The data files are included in the 'fig_data.tar.gz' file, which should be extracted using 'tar' directly in the 'anc'-folder to obtain working scripts.


==> anc/data/fig10_left_nI_24x32_MS_0.dat <==
0.454105 0.0116743 0.0203384
0.501549 0.0693573 0.0497892
0.555771 0.480905 0.0331413
0.630325 0.766416 0.0159813
0.759101 1.13758 0.0230046
0.8811 1.59435 0.0213951
1.00988 1.82196 0.0308815


==> anc/data/fig10_left_nI_32x48_MS_0.dat <==
0.457163 0.0147014 0.0117706
0.504785 0.0994777 0.0884418
0.56193 0.354681 0.0118519
0.6286 0.779764 0.0236346
0.761939 1.06251 0.0199157
0.87623 1.42583 0.0206716
1.00957 1.94952 0.0195783


==> anc/data/fig10_left_nI_curve_a15_part1.dat <==
0.5 0 0 0 0
0.501481 0.0109779 0.000237809 -8.26297e-18 8.26297e-18
0.502963 0.0218592 0.000473505 2.20332e-17 -2.20332e-17
0.504444 0.0326453 0.000707209 6.06005e-17 -6.06005e-17
0.505926 0.0433377 0.000938881 -3.30519e-17 3.30519e-17
0.507407 0.0539376 0.00116852 -9.91312e-17 9.91312e-17
0.508889 0.0644465 0.00139613 -1.10186e-16 1.10186e-16
0.51037 0.0748657 0.0016217 1.10186e-17 -1.10186e-17
0.511852 0.0851964 0.00184565 -2.09318e-16 2.09318e-16
0.513333 0.0954399 0.00206757 -5.50729e-17 5.50729e-17
0.514815 0.105597 0.00228786 1.98303e-16 -1.98303e-16
0.516296 0.11567 0.00250572 1.98303e-16 -1.98303e-16
0.517778 0.12566 0.00272235 1.76274e-16 -1.76274e-16
0.519259 0.135567 0.00293695 -4.40583e-17 4.40583e-17
0.520741 0.145393 0.00314993 -6.60875e-17 6.60875e-17
0.522222 0.155139 0.00336087 4.18635e-16 -4.18635e-16
0.523704 0.164806 0.00357019 1.32216e-16 -1.32216e-16
0.525185 0.174395 0.00377829 3.74577e-16 -3.74577e-16
0.526667 0.183908 0.00398435 -1.76274e-16 1.76274e-16
0.528148 0.193345 0.00419042 2.42361e-16 -2.42361e-16
0.52963 0.202707 0.00438957 2.20332e-16 -2.20332e-16
0.531111 0.211996 0.0045928 -3.08449e-16 3.08449e-16
0.532593 0.221213 0.00479195 -1.76274e-16 1.76274e-16
0.534074 0.230358 0.00499111 -3.52548e-16 3.52548e-16
0.535556 0.239432 0.0051862 -4.84885e-16 4.84885e-16
0.537037 0.248438 0.00538129 -5.28781e-16 5.28781e-16
0.538519 0.257374 0.00557639 -5.72677e-16 5.72677e-16
0.54 0.266243 0.00576741 3.52548e-16 -3.52548e-16
0.541481 0.275045 0.00595844 -4.40583e-17 4.40583e-17
0.542963 0.283781 0.00614947 -4.40583e-17 4.40583e-17
0.544444 0.292453 0.00633643 1.32216e-16 -1.32216e-16
0.545926 0.30106 0.0065234 -3.08449e-16 3.08449e-16
0.547407 0.309604 0.00670629 -4.40583e-16 4.40583e-16
0.548889 0.318086 0.00688919 -1.32216e-16 1.32216e-16
0.55037 0.326507 0.00707209 3.52548e-16 -3.52548e-16
0.551852 0.334867 0.00725499 3.08449e-16 -3.08449e-16
0.553333 0.343167 0.00743383 4.40583e-17 -4.40583e-17
0.554815 0.351407 0.00761266 -1.76274e-16 1.76274e-16
0.556296 0.35959 0.0077915 2.64391e-16 -2.64391e-16
0.557778 0.367715 0.00796627 3.08449e-16 -3.08449e-16
0.559259 0.375784 0.00814104 4.84885e-16 -4.84885e-16
0.560741 0.383796 0.00831581 6.16979e-16 -6.16979e-16
0.562222 0.391753 0.00848651 4.84885e-16 -4.84885e-16
0.563704 0.399656 0.00865722 -5.28781e-16 5.28781e-16


==> anc/data/fig10_left_nI_curve_a15_part2.dat <==
0.563704 0.399656 0.00865722 -5.28781e-16 5.28781e-16
0.565185 0.407504 0.00882792 5.26749e-07 5.81619e-07
0.566667 0.415292 0.00899456 3.74536e-06 4.13352e-06
0.568148 0.423023 0.00915308 9.84809e-06 1.08723e-05
0.56963 0.430694 0.00930752 1.87898e-05 2.07367e-05
0.571111 0.438308 0.00946604 3.05197e-05 3.36819e-05
0.572593 0.445864 0.00961642 4.49931e-05 4.96672e-05
0.574074 0.453363 0.00976274 6.2145e-05 6.86074e-05
0.575556 0.460805 0.00990499 8.19794e-05 9.04334e-05
0.577037 0.468191 0.0100594 0.000104374 0.000115186
0.578519 0.475521 0.0102261 0.000129371 0.000142702
0.58 0.482796 0.0103561 0.000156846 0.000172982
0.581481 0.490016 0.0104862 0.00018676 0.000205985
0.582963 0.497181 0.0106081 0.000219113 0.00024163
0.584444 0.504292 0.0107301 0.000253823 0.000279876
0.585926 0.511349 0.0108642 0.00029085 0.000320683
0.587407 0.518354 0.0109699 0.000330153 0.000363969
0.588889 0.525305 0.0110715 0.000371651 0.000409694
0.59037 0.532204 0.0112259 0.000415384 0.000457654
0.591852 0.539051 0.0113804 0.000461312 0.000508459
0.593333 0.545847 0.0115104 0.000508866 0.00056089
0.594815 0.552592 0.0115999 0.000558858 0.000616166
0.596296 0.559285 0.0117421 0.000610882 0.000673068
0.597778 0.565929 0.0118559 0.000664939 0.000732409
0.599259 0.572523 0.011925 0.000720622 0.000793781
0.600741 0.579068 0.0120144 0.00077793 0.000857186
0.602222 0.585564 0.0121079 0.000837271 0.000922217
0.603704 0.592011 0.0121689 0.000898643 0.000989687
0.605185 0.59841 0.0122217 0.000961236 0.00105878
0.606667 0.604762 0.012364 0.00102586 0.0011295
0.608148 0.611066 0.0124493 0.00109211 0.00120226
0.60963 0.617324 0.0125347 0.00115958 0.00127623
0.611111 0.623535 0.012616 0.00122867 0.00135223
0.612593 0.629701 0.012681 0.0012994 0.00142986
0.614074 0.635821 0.0127135 0.00137134 0.00150912
0.615556 0.641896 0.012746 0.0014449 0.0015896
0.617037 0.647927 0.0128029 0.00151969 0.0016717
0.618519 0.653913 0.0128395 0.00159569 0.00175502
0.62 0.659856 0.0128476 0.00167292 0.00183956
0.621481 0.665756 0.012872 0.00175136 0.00192572
0.622963 0.671612 0.0129045 0.00183062 0.0020127
0.624444 0.677426 0.0130021 0.0019115 0.00210131
0.625926 0.683199 0.0129777 0.00199319 0.00219072
0.627407 0.68893 0.0130915 0.0020757 0.00228136
0.628889 0.694619 0.0131362 0.00215943 0.00237281
0.63037 0.700268 0.013124 0.00224397 0.00246548
0.631852 0.705877 0.013185 0.00232932 0.00255855
0.633333 0.711446 0.0132297 0.00241508 0.00265285
0.634815 0.716976 0.0132663 0.00250206 0.00274796
0.636296 0.722466 0.0132907 0.00258985 0.00284388
0.637778 0.727918 0.0133069 0.00267805 0.0029402
0.639259 0.733332 0.013315 0.00276706 0.00303734
0.640741 0.738709 0.0132703 0.00285648 0.00313489
0.642222 0.744048 0.0132663 0.0029463 0.00323325
0.643704 0.749351 0.0132988 0.00303653 0.00333201
0.645185 0.754617 0.0132988 0.00312757 0.00343118
0.646667 0.759847 0.0132988 0.00321862 0.00353036
0.648148 0.765042 0.0133029 0.00331047 0.00363034
0.64963 0.770202 0.0133557 0.00340233 0.00373033
0.651111 0.775327 0.0133394 0.00349418 0.00383072
0.652593 0.780418 0.0133069 0.00358645 0.00393111
0.654074 0.785475 0.0133313 0.00367871 0.0040315
0.655556 0.790499 0.0133598 0.00377138 0.00413352
0.657037 0.79549 0.0134085 0.00386364 0.00423106
0.658519 0.800449 0.0134085 0.00395631 0.00433267
0.66 0.805376 0.013376 0.00404898 0.00443428
0.661481 0.810271 0.0132947 0.00414165 0.00453589
0.662963 0.815135 0.0132622 0.00423513 0.00463344
0.664444 0.819968 0.013311 0.00432454 0.00473505
0.665926 0.824771 0.0133191 0.00441803 0.0048326
0.667407 0.829545 0.0133394 0.00450744 0.00493421
0.668889 0.834288 0.0133232 0.00460092 0.00503175
0.67037 0.839003 0.01325 0.00469034 0.0051293
0.671852 0.843689 0.01325 0.00477976 0.00522685
0.673333 0.848348 0.0132256 0.00486918 0.00532439
0.674815 0.852978 0.0131931 0.00495859 0.00542194
0.676296 0.857582 0.0132297 0.00504801 0.00551542
0.677778 0.862158 0.0132175 0.00513743 0.00561297
0.679259 0.866708 0.0131484 0.00522278 0.00570645
0.680741 0.871232 0.0131972 0.0053122 0.00579993
0.682222 0.875731 0.0131769 0.00539755 0.00588935
0.683704 0.880205 0.0131118 0.0054829 0.00598283
0.685185 0.884654 0.0130793 0.00556826 0.00607225
0.686667 0.889079 0.0130712 0.00564955 0.00616166
0.688148 0.89348 0.0129818 0.00573083 0.00625108
0.68963 0.897858 0.0129208 0.00581619 0.00633643
0.691111 0.902212 0.0129208 0.00589341 0.00642179
0.692593 0.906545 0.0128761 0.0059747 0.00650714
0.694074 0.910855 0.0129208 0.00605192 0.00659249
0.695556 0.915144 0.0129696 0.00612915 0.00667378
0.697037 0.919411 0.0129208 0.00620637 0.00675507
0.698519 0.923658 0.0128639 0.00627953 0.00683229
0.7 0.927885 0.012868 0.00635269 0.00690952
0.701481 0.932092 0.0129045 0.00642585 0.00698674
0.702963 0.936279 0.0129167 0.00649494 0.0070599
0.704444 0.940447 0.0129249 0.00656404 0.00713306
0.705926 0.944597 0.0128761 0.00663314 0.00720215
0.707407 0.948728 0.0129005 0.00669817 0.00727125
0.708889 0.952842 0.0129045 0.0067632 0.00734034
0.71037 0.956939 0.0129655 0.00682416 0.00740538
0.711852 0.961019 0.012994 0.00688513 0.00746634
0.713333 0.965082 0.0130712 0.00694203 0.00752731
0.714815 0.969129 0.0130712 0.007003 0.00758827
0.716296 0.973161 0.0130793 0.00705583 0.00764518
0.717778 0.977178 0.01312 0.00710867 0.00770614
0.719259 0.98118 0.012998 0.00716151 0.00776711
0.720741 0.985168 0.0130305 0.00721028 0.00781995
0.722222 0.989142 0.0129371 0.00725906 0.00788091
0.723704 0.993103 0.0129574 0.00730376 0.00793781
0.725185 0.997051 0.0130265 0.00734847 0.00798659
0.726667 1.00099 0.0130061 0.00738912 0.00803942
0.728148 1.00491 0.0128761 0.0074257 0.0080882
0.72963 1.00882 0.0128029 0.00746228 0.00813697
0.731111 1.01272 0.0127867 0.00749886 0.00818168
0.732593 1.01661 0.0127135 0.00753137 0.00822232
0.734074 1.02049 0.0126241 0.00755982 0.00826297
0.735556 1.02436 0.012681 0.00758827 0.00829955
0.737037 1.02822 0.0127582 0.00761266 0.00833206
0.738519 1.03207 0.0127948 0.00763298 0.00836458
0.74 1.03591 0.0128192 0.0076533 0.00839303
0.741481 1.03975 0.0128354 0.00766956 0.00841742
0.742963 1.04357 0.012742 0.00768176 0.00843774
0.744444 1.04739 0.0127216 0.00769395 0.00845806
0.745926 1.0512 0.0127257 0.00770208 0.00847432
0.747407 1.05501 0.0126851 0.00771021 0.00849058
0.748889 1.05881 0.0127379 0.00771021 0.00850277
0.75037 1.0626 0.0126851 0.00771021 0.0085109
0.751852 1.06639 0.0127135 0.00770614 0.00851496
0.753333 1.07018 0.0128476 0.00770208 0.00851496
0.754815 1.07396 0.0128151 0.00769395 0.00851496
0.756296 1.07774 0.0128232 0.00768176 0.0085109
0.757778 1.08151 0.0128476 0.0076655 0.00850277
0.759259 1.08528 0.012872 0.00764518 0.00849058
0.760741 1.08905 0.012807 0.00762485 0.00847838
0.762222 1.09281 0.0127745 0.0075964 0.00846212
0.763704 1.09657 0.0127623 0.00756795 0.0084418
0.765185 1.10034 0.0128273 0.00753544 0.00841742
0.766667 1.1041 0.0128232 0.00749886 0.00838897
0.768148 1.10786 0.0129655 0.00746228 0.00835645
0.76963 1.11162 0.0129208 0.00741757 0.00831987
0.771111 1.11538 0.0129411 0.00737286 0.00828329
0.772593 1.11915 0.0129696 0.00732002 0.00823858
0.774074 1.12291 0.0130427 0.00726718 0.00819387
0.775556 1.12668 0.0129249 0.00721028 0.0081451
0.777037 1.13045 0.0130061 0.00714932 0.00809226
0.778519 1.13422 0.0129452 0.00708429 0.0080313
0.78 1.13799 0.012998 0.00701519 0.00797033
0.781481 1.14177 0.0131321 0.00694203 0.0079053
0.782963 1.14555 0.0130915 0.00686481 0.0078362
0.784444 1.14934 0.0131565 0.00678352 0.00776304
0.785926 1.15313 0.0132297 0.00669817 0.00768582
0.787407 1.15693 0.0132988 0.00660875 0.00760453
0.788889 1.16073 0.0132988 0.0065112 0.00751918
0.79037 1.16454 0.0132459 0.00641366 0.00742976
0.791852 1.16835 0.0132988 0.00631205 0.00733628
0.793333 1.17218 0.0132947 0.00620231 0.00723873
0.794815 1.17601 0.0132947 0.0060885 0.00713712
0.796296 1.17985 0.013189 0.0059747 0.00702738
0.797778 1.18369 0.0131809 0.00585277 0.00691764
0.799259 1.18755 0.0132541 0.00572677 0.00680384
0.800741 1.19141 0.0133394 0.00559671 0.00668191
0.802222 1.19529 0.0133841 0.00545852 0.00655591
0.803704 1.19917 0.0133963 0.00532033 0.00642991
0.805185 1.20307 0.0134248 0.00517401 0.00629579
0.806667 1.20698 0.0134167 0.00502362 0.0061576
0.808148 1.2109 0.013441 0.00486918 0.00601534
0.80963 1.21483 0.0135305 0.0047066 0.00586496
0.811111 1.21877 0.0135955 0.00454402 0.00571458
0.812593 1.22273 0.0137499 0.00436925 0.00553981
0.814074 1.2267 0.0137581 0.00419448 0.00529594
0.815556 1.23068 0.0139125 0.00401158 0.00510085
0.817037 1.23468 0.0139532 0.00382381 0.00487324
0.818519 1.2387 0.0141117 0.00363034 0.00463344
0.82 1.24273 0.0141442 0.00343159 0.00435706
0.821481 1.24677 0.0142377 0.00322715 0.00416197
0.822963 1.25083 0.014197 0.00301702 0.00396118
0.824444 1.25491 0.0142173 0.0028012 0.00375674
0.825926 1.259 0.0142417 0.00258009 0.00354661
0.827407 1.26311 0.0143027 0.00235249 0.0033312
0.828889 1.26724 0.0144368 0.0021196 0.00311091
0.83037 1.27139 0.01451 0.0018802 0.00277519
0.831852 1.27555 0.0144409 0.0016339 0.00241589
0.833333 1.27974 0.0145222 0.00138109 0.00204847
0.834815 1.28395 0.0146279 0.00112178 0.00167332
0.836296 1.28818 0.0149042 0.000855561 0.0013315
0.837778 1.29242 0.0150018 0.000583244 0.00106691
0.839259 1.29669 0.0151196 0.00030471 0.000764111
0.840741 1.30098 0.0150831 0.000355108 0.000361286
0.842222 1.30529 0.0150668 0.000656404 0.00027195
0.843704 1.30963 0.0150343 0.000964081 0.000569832
0.845185 1.31399 0.0150912 0.00127826 0.000873851
0.846667 1.31837 0.0152335 0.00159854 0.00118437
0.848148 1.32277 0.0153147 0.00192532 0.0015014
0.84963 1.3272 0.0154042 0.00225901 0.00182452
0.851111 1.33165 0.0155261 0.0025992 0.00215455
0.852593 1.33612 0.0155545 0.00294589 0.00249068
0.854074 1.34062 0.0156318 0.0032995 0.00283371
0.855556 1.34515 0.0157131 0.0036596 0.00318325
0.857037 1.3497 0.0157009 0.00402662 0.0035397
0.858519 1.35428 0.0157781 0.00440177 0.00390306
0.86 1.35889 0.015835 0.00478382 0.00427171
0.861481 1.36352 0.0160016 0.00516994 0.0046497
0.862963 1.36818 0.0160219 0.00556826 0.00502769
0.864444 1.37287 0.0161764 0.00597063 0.00541787
0.865926 1.37758 0.0162414 0.00638521 0.00581212
0.867407 1.38232 0.0163715 0.00680384 0.00621044
0.868889 1.38709 0.0165625 0.00723467 0.00661688
0.87037 1.39189 0.0166966 0.00767363 0.00703145
0.871852 1.39672 0.0168064 0.00812071 0.00744602
0.873333 1.40157 0.0168714 0.00857593 0.00786872
0.874815 1.40646 0.0168917 0.00904334 0.00829548
0.876296 1.41137 0.0170624 0.00957984 0.00872631
0.877778 1.41632 0.0170706 0.0101326 0.00916527
0.879259 1.42129 0.0170828 0.0106366 0.00960423
0.880741 1.42629 0.0172494 0.0111365 0.0100513
0.882222 1.43132 0.0173632 0.0116568 0.0104984
0.883704 1.43639 0.0176558 0.0122989 0.0109536
0.885185 1.44148 0.017794 0.0128111 0.0114088
0.886667 1.4466 0.0179607 0.0133476 0.0118722
0.888148 1.45176 0.0182289 0.0138475 0.0123355
0.88963 1.45694 0.0183062 0.0143718 0.0128029
0.891111 1.46216 0.0184972 0.0148961 0.0132744
0.892593 1.46741 0.0186516 0.0155098 0.0137459
0.894074 1.47269 0.0188792 0.0161398 0.0142214
0.895556 1.478 0.0189808 0.0168348 0.014701
0.897037 1.48335 0.0191434 0.0175786 0.0151806
0.898519 1.48872 0.0192897 0.0183712 0.0156643
0.9 1.49413 0.019367 0.0192085 0.016152
0.901481 1.49957 0.0195661 0.01994 0.0166397
0.902963 1.50505 0.0195824 0.0205213 0.0171275
0.904444 1.51055 0.0196271 0.0214236 0.0176152
0.905926 1.51609 0.0196921 0.0223584 0.0181029
0.907407 1.52166 0.0198141 0.0232891 0.0185907
0.908889 1.52726 0.0198466 0.0238216 0.0190784
0.91037 1.5329 0.0201189 0.024545 0.0195661
0.911852 1.53856 0.0201677 0.025175 0.0200498
0.913333 1.54426 0.020253 0.0256993 0.0205335
0.914815 1.54999 0.0203384 0.0266829 0.0210131
0.916296 1.55575 0.0205375 0.0277112 0.0214927
0.917778 1.56155 0.0206635 0.028646 0.0219682
0.919259 1.56737 0.0209196 0.0295158 0.0224356
0.920741 1.57323 0.0211431 0.0304141 0.022903
0.922222 1.57912 0.0212447 0.0310562 0.0233623
0.923704 1.58503 0.0212976 0.0319789 0.0238175
0.925185 1.59098 0.0214927 0.0329299 0.0242687
0.926667 1.59696 0.0215292 0.0339623 0.0247076
0.928148 1.60297 0.0217447 0.0350191 0.0251384
0.92963 1.60901 0.0218706 0.0361043 0.0255611
0.931111 1.61507 0.0218503 0.037222 0.0259757
0.932593 1.62117 0.0219723 0.0383641 0.0263781
0.934074 1.62729 0.022082 0.0395387 0.0267683
0.935556 1.63344 0.0222161 0.0407255 0.0271463
0.937037 1.63961 0.0223299 0.0419855 0.0275121
0.938519 1.64582 0.022399 0.0432454 0.0278616
0.94 1.65205 0.0224478 0.0445461 0.028199
0.941481 1.6583 0.0224803 0.0458873 0.0285241
0.942963 1.66458 0.0226144 0.0472692 0.0288289
0.944444 1.67089 0.022773 0.0484885 0.0291175
0.945926 1.67722 0.0227242 0.0490982 0.0293898
0.947407 1.68358 0.0226917 0.0496266 0.0296418
0.948889 1.68995 0.0228949 0.0501143 0.0298735
0.95037 1.69635 0.0228299 0.0505614 0.0300848
0.951852 1.70278 0.0227933 0.0508866 0.0302718
0.953333 1.70922 0.0228095 0.0512117 0.0304384
0.954815 1.71568 0.0228217 0.0514149 0.0305766
0.956296 1.72217 0.0229193 0.0515775 0.0306904
0.957778 1.72867 0.0228868 0.0516588 0.0307799
0.959259 1.73519 0.0230087 0.0516588 0.0308408
0.960741 1.74172 0.0230087 0.0515775 0.0308693
0.962222 1.74827 0.0228136 0.0514149 0.0308693
0.963704 1.75484 0.0227933 0.0511711 0.0308368
0.965185 1.76142 0.0227689 0.0508459 0.0307636
0.966667 1.768 0.0227364 0.0504395 0.0306579
0.968148 1.7746 0.0227323 0.0499111 0.0305116
0.96963 1.78121 0.0226185 0.0493421 0.0303246
0.971111 1.78782 0.0223787 0.0486511 0.030097
0.972593 1.79443 0.0222649 0.0478789 0.0298247
0.974074 1.80105 0.0220332 0.0470254 0.0295036
0.975556 1.80768 0.0218341 0.0460499 0.0291338
0.977037 1.8143 0.0216471 0.0449525 0.0287151
0.978519 1.82092 0.0214195 0.0438145 0.0282437
0.98 1.82753 0.0211472 0.0425545 0.0277153
0.981481 1.83413 0.0207854 0.0411726 0.0271259
0.982963 1.84073 0.0205985 0.0396972 0.0264716
0.984444 1.84731 0.0202977 0.0381283 0.0257522
0.985926 1.85387 0.0200986 0.0364538 0.0249596
0.987407 1.86041 0.0197043 0.0346817 0.0240939
0.988889 1.86692 0.0192938 0.032808 0.0231509
0.99037 1.87341 0.0191109 0.0308327 0.0221226
0.991852 1.87986 0.019054 0.0287598 0.021009
0.993333 1.88627 0.0188223 0.0265935 0.0197978
0.994815 1.89263 0.0187085 0.0243378 0.0184809
0.996296 1.89894 0.0188833 0.0219926 0.0170543
0.997778 1.90518 0.0185378 0.0195661 0.0155098
0.999259 1.91135 0.018546 0.0170624 0.0138353
1.00074 1.91745 0.0187898 0.0144815 0.0120266
1.00222 1.92345 0.0185866 0.0118315 0.0100757
1.0037 1.92937 0.0185907 0.00911243 0.00797439
1.00519 1.93518 0.0185866 0.00633643 0.00571458
1.00667 1.94089 0.0188386 0.00349622 0.00329056
1.00815 1.94649 0.0194157 0.00060316 0.00210822


==> anc/data/fig10_left_nI_curve_a22_part1.dat <==
0.5 0 0 0 0
0.501481 0.0120395 0.000249718 2.34111e-17 -2.34111e-17
0.502963 0.0239731 0.000497079 1.92775e-17 -1.92775e-17
0.504444 0.0358023 0.00074257 -6.60875e-17 6.60875e-17
0.505926 0.0475287 0.000985622 9.36443e-17 -9.36443e-17
0.507407 0.0591537 0.00122705 -1.21201e-16 1.21201e-16
0.508889 0.0706789 0.00146604 -7.71021e-17 7.71021e-17
0.51037 0.0821056 0.00170299 6.60875e-17 -6.60875e-17
0.511852 0.0934353 0.00193792 -1.54245e-16 1.54245e-16
0.513333 0.104669 0.00217081 1.54245e-16 -1.54245e-16
0.514815 0.115809 0.00240207 -1.76274e-16 1.76274e-16
0.516296 0.126856 0.00263131 0 0
0.517778 0.137812 0.00285851 0 0
0.519259 0.148677 0.00308368 3.52548e-16 -3.52548e-16
0.520741 0.159453 0.00330722 -1.32216e-16 1.32216e-16
0.522222 0.170141 0.00352914 -2.42361e-16 2.42361e-16
0.523704 0.180743 0.00374902 2.42361e-16 -2.42361e-16
0.525185 0.19126 0.00396687 3.96606e-16 -3.96606e-16
0.526667 0.201693 0.00418229 4.84885e-16 -4.84885e-16
0.528148 0.212042 0.0043977 -4.40583e-16 4.40583e-16
0.52963 0.22231 0.00460905 3.08449e-16 -3.08449e-16
0.531111 0.232497 0.0048204 0 0
0.532593 0.242605 0.00503175 -3.08449e-16 3.08449e-16
0.534074 0.252635 0.00523904 3.08449e-16 -3.08449e-16
0.535556 0.262587 0.00544632 -2.20332e-16 2.20332e-16
0.537037 0.272463 0.00564955 0 0
0.538519 0.282263 0.00585277 4.40583e-16 -4.40583e-16
0.54 0.29199 0.00605599 -3.08449e-16 3.08449e-16
0.541481 0.301643 0.00625514 -3.52548e-16 3.52548e-16
0.542963 0.311225 0.0064543 6.60875e-16 -6.60875e-16
0.544444 0.320735 0.00665346 4.84885e-16 -4.84885e-16
0.545926 0.330174 0.00684855 2.20332e-16 -2.20332e-16
0.547407 0.339545 0.00704364 5.28781e-16 -5.28781e-16
0.548889 0.348847 0.00723467 4.40583e-16 -4.40583e-16
0.55037 0.358082 0.0074257 -6.60875e-16 6.60875e-16
0.551852 0.36725 0.00761673 4.84885e-16 -4.84885e-16
0.553333 0.376353 0.00780775 4.84885e-16 -4.84885e-16
0.554815 0.38539 0.00799472 -4.40583e-16 4.40583e-16
0.556296 0.394364 0.00818168 2.20332e-16 -2.20332e-16
0.557778 0.403275 0.00836458 5.28781e-16 -5.28781e-16
0.559259 0.412124 0.00854748 4.40583e-16 -4.40583e-16
0.560741 0.420911 0.00873038 9.69364e-16 -9.69364e-16
0.562222 0.429638 0.00891328 -7.93375e-16 7.93375e-16
0.563704 0.438305 0.00909211 5.28781e-16 -5.28781e-16


==> anc/data/fig10_left_nI_curve_a22_part2.dat <==
0.563704 0.438305 0.00909211 5.28781e-16 -5.28781e-16
0.565185 0.446913 0.00927094 3.40802e-11 1.00351e-11
0.566667 0.455455 0.00944571 1.51237e-07 4.43835e-08
0.568148 0.463926 0.00962048 5.90967e-07 1.72738e-07
0.56963 0.472326 0.00979119 1.312e-06 3.81852e-07
0.571111 0.480656 0.0099619 2.30656e-06 6.68597e-07
0.572593 0.488916 0.0101285 3.56816e-06 1.02952e-06
0.574074 0.497107 0.0102952 5.08866e-06 1.46157e-06
0.575556 0.50523 0.0104537 6.86074e-06 1.96149e-06
0.577037 0.513284 0.0106122 8.8767e-06 2.52604e-06
0.578519 0.521271 0.0107585 1.11324e-05 3.15196e-06
0.58 0.529192 0.0108723 1.36158e-05 3.836e-06
0.581481 0.537046 0.0110065 1.63268e-05 4.57654e-06
0.582963 0.544835 0.0111487 1.92532e-05 5.36504e-06
0.584444 0.552559 0.0112463 2.24153e-05 6.20637e-06
0.585926 0.560218 0.0113397 2.57888e-05 7.09241e-06
0.587407 0.567814 0.0114861 2.93654e-05 8.0191e-06
0.588889 0.575346 0.0116039 3.31372e-05 8.98237e-06
0.59037 0.582816 0.0116974 3.71041e-05 9.98628e-06
0.591852 0.590224 0.011799 4.12539e-05 1.10186e-05
0.593333 0.59757 0.0119006 4.56028e-05 1.20835e-05
0.594815 0.604855 0.0120348 5.00737e-05 1.31728e-05
0.596296 0.612081 0.0121526 5.47478e-05 1.42824e-05
0.597778 0.619246 0.0122664 5.95844e-05 1.54163e-05
0.599259 0.626352 0.0123884 6.45837e-05 1.65625e-05
0.600741 0.6334 0.0124005 6.97048e-05 1.77249e-05
0.602222 0.64039 0.012494 7.49886e-05 1.88955e-05
0.603704 0.647323 0.0125469 8.03942e-05 2.00742e-05
0.605185 0.654199 0.0125753 8.59219e-05 2.12529e-05
0.606667 0.661019 0.0126525 9.15714e-05 2.24356e-05
0.608148 0.667783 0.0127623 9.73835e-05 2.36143e-05
0.60963 0.674493 0.0128842 0.000103236 2.47848e-05
0.611111 0.681148 0.012998 0.000109089 2.59473e-05
0.612593 0.687749 0.012994 0.000114942 2.70975e-05
0.614074 0.694297 0.0130915 0.000120876 2.82315e-05
0.615556 0.700792 0.013185 0.000126851 2.93492e-05
0.617037 0.707236 0.0132622 0.000132907 3.04425e-05
0.618519 0.713628 0.0133638 0.000138963 3.15074e-05
0.62 0.719969 0.0133557 0.000145059 3.25479e-05
0.621481 0.72626 0.013441 0.000151522 3.35518e-05
0.622963 0.732501 0.0134776 0.000158025 3.45232e-05
0.624444 0.738693 0.0135711 0.00016465 3.5458e-05
0.625926 0.744837 0.0136321 0.000171275 3.63481e-05
0.627407 0.750933 0.0136524 0.00017794 3.71976e-05
0.628889 0.756982 0.0136199 0.000184606 3.79942e-05
0.63037 0.762984 0.0136686 0.000191353 3.87421e-05
0.631852 0.768939 0.0137499 0.0001981 3.94371e-05
0.633333 0.77485 0.0137662 0.000204847 4.00711e-05
0.634815 0.780715 0.0138028 0.000211634 4.06442e-05
0.636296 0.786536 0.0137703 0.000218381 4.11726e-05
0.637778 0.792313 0.0137825 0.000225128 4.1579e-05
0.639259 0.798047 0.0137784 0.000231347 4.19855e-05
0.640741 0.803739 0.0138922 0.00023785 4.227e-05
0.642222 0.809389 0.0138719 0.000244556 4.24732e-05
0.643704 0.814997 0.0139084 0.000251222 4.26358e-05
0.645185 0.820564 0.013945 0.000257847 4.26764e-05
0.646667 0.826091 0.0139694 0.000264472 4.26764e-05
0.648148 0.831579 0.014067 0.000271016 4.25545e-05
0.64963 0.837027 0.0140995 0.000277519 4.23106e-05
0.651111 0.842437 0.0140751 0.000283981 4.20261e-05
0.652593 0.84781 0.0141808 0.000290362 4.16197e-05
0.654074 0.853145 0.014193 0.000295565 4.10913e-05
0.655556 0.858443 0.0142255 0.000300564 4.04816e-05
0.657037 0.863705 0.014258 0.000306213 3.97541e-05
0.658519 0.868932 0.0142499 0.00031231 3.89168e-05
0.66 0.874124 0.0142864 0.000318325 3.79617e-05
0.661481 0.879281 0.0141523 0.00032426 3.68887e-05
0.662963 0.884405 0.0142661 0.000330072 3.56937e-05
0.664444 0.889496 0.0142864 0.00033499 3.43728e-05
0.665926 0.894554 0.0143068 0.000340192 3.29218e-05
0.667407 0.89958 0.0143596 0.000345557 3.13408e-05
0.668889 0.904575 0.0144531 0.000351085 2.96256e-05
0.67037 0.909539 0.0145059 0.000354783 2.77722e-05
0.671852 0.914472 0.0145181 0.000359986 2.57766e-05
0.673333 0.919377 0.0145303 0.000365066 2.36346e-05
0.674815 0.924252 0.01464 0.000369984 2.13463e-05
0.676296 0.929099 0.0146685 0.00037478 1.89077e-05
0.677778 0.933918 0.0146522 0.000379414 1.63146e-05
0.679259 0.938709 0.014575 0.000383925 1.3563e-05
0.680741 0.943474 0.0145181 0.000388152 1.06488e-05
0.682222 0.948213 0.0145466 0.000392339 7.57608e-06
0.683704 0.952927 0.0145425 0.000396322 4.33267e-06
0.685185 0.957616 0.01451 0.000400102 9.17746e-07
0.686667 0.96228 0.0145506 0.0004038 -2.66951e-06
0.688148 0.966921 0.01451 0.000407255 -6.43398e-06
0.68963 0.971538 0.0145181 0.000410507 -1.03765e-05
0.691111 0.976133 0.0145425 0.000413758 -1.45059e-05
0.692593 0.980706 0.01451 0.000416603 -1.88183e-05
0.694074 0.985258 0.0144775 0.000419042 -2.33216e-05
0.695556 0.989789 0.0144612 0.00042148 -2.80201e-05
0.697037 0.9943 0.0146075 0.000423919 -3.29137e-05
0.698519 0.998792 0.014762 0.000425951 -3.80064e-05
0.7 1.00326 0.0147742 0.000427577 -4.32861e-05
0.701481 1.00772 0.014827 0.000429203 -4.88137e-05
0.702963 1.01215 0.0147945 0.000430422 -5.45039e-05
0.704444 1.01657 0.014827 0.000431642 -6.04379e-05
0.705926 1.02098 0.0149042 0.000432454 -6.65752e-05
0.707407 1.02536 0.0149286 0.000433267 -7.29157e-05
0.708889 1.02973 0.0150302 0.000433267 -7.95001e-05
0.71037 1.03409 0.0150546 0.000433674 -8.63283e-05
0.711852 1.03843 0.01514 0.000433267 -9.33598e-05
0.713333 1.04276 0.0152863 0.000432861 -0.000100594
0.714815 1.04707 0.0152213 0.000432048 -0.000108114
0.716296 1.05138 0.0153513 0.000430829 -0.000133394
0.717778 1.05567 0.0154042 0.000429609 -0.000149246
0.719259 1.05995 0.0154123 0.000427984 -0.000151156
0.720741 1.06421 0.0154042 0.000425951 -0.000154529
0.722222 1.06847 0.0154245 0.000423513 -0.000156927
0.723704 1.07272 0.0154407 0.000421074 -0.000166885
0.725185 1.07696 0.0154448 0.000418229 -0.00017916
0.726667 1.08119 0.0154367 0.000414977 -0.000179566
0.728148 1.08542 0.0154814 0.000411319 -0.000186679
0.72963 1.08963 0.0154895 0.000407255 -0.000181923
0.731111 1.09384 0.0156114 0.000402987 -0.000173754
0.732593 1.09805 0.015648 0.000398354 -0.000166804
0.734074 1.10225 0.0156724 0.000393395 -0.000154326
0.735556 1.10644 0.0156765 0.00038799 -0.000147213
0.737037 1.11063 0.0156521 0.000382259 -0.00014067
0.738519 1.11481 0.0157212 0.000376162 -0.000138719
0.74 1.119 0.0157009 0.00036974 -0.000136686
0.741481 1.12318 0.0155911 0.000362872 -0.000131443
0.742963 1.12736 0.0155871 0.000355718 -0.000128802
0.744444 1.13153 0.0155545 0.000352914 -0.000119616
0.745926 1.13571 0.0155789 0.000344866 -0.00010218
0.747407 1.13989 0.0156561 0.0003508 -8.89702e-05
0.748889 1.14406 0.0156318 0.000365432 -8.31174e-05
0.75037 1.14824 0.0155586 0.00038043 -7.30783e-05
0.751852 1.15242 0.0155992 0.000395793 -5.39755e-05
0.753333 1.1566 0.0156643 0.000411319 -3.42387e-05
0.754815 1.16079 0.0156968 0.000427577 -1.38556e-05
0.756296 1.16498 0.0157131 0.000443835 7.18183e-06
0.757778 1.16917 0.0156887 0.000460499 2.88818e-05
0.759259 1.17336 0.015709 0.000477569 5.12523e-05
0.760741 1.17757 0.0157293 0.000495046 6.46243e-05
0.762222 1.18177 0.0157131 0.00051293 7.81182e-05
0.763704 1.18599 0.0157171 0.00053122 9.20185e-05
0.765185 1.19021 0.0156765 0.00054951 0.000106285
0.766667 1.19444 0.0156155 0.000568613 0.00012112
0.768148 1.19867 0.0156561 0.000587309 0.000136646
0.76963 1.20292 0.0155911 0.000606005 0.000152904
0.771111 1.20718 0.0155708 0.000608444 0.000177737
0.772593 1.21144 0.0156155 0.000623076 0.000205538
0.774074 1.21572 0.0156236 0.000641366 0.000234476
0.775556 1.22001 0.0156196 0.000659249 0.000264431
0.777037 1.22431 0.015583 0.000677539 0.000295402
0.778519 1.22862 0.0155058 0.000695829 0.000327348
0.78 1.23295 0.0154936 0.000714119 0.000360189
0.781481 1.23729 0.0155058 0.000733222 0.000393883
0.782963 1.24164 0.0154651 0.000752324 0.00042839
0.784444 1.24601 0.0153635 0.000771834 0.00046375
0.785926 1.25039 0.0154814 0.000791749 0.000499924
0.787407 1.25479 0.0154733 0.000811665 0.000536504
0.788889 1.25921 0.015396 0.000832393 0.000574303
0.79037 1.26364 0.0154895 0.000853528 0.000612915
0.791852 1.26809 0.0153635 0.000860031 0.000651933
0.793333 1.27256 0.0154285 0.000881979 0.000691358
0.794815 1.27705 0.0154245 0.000904334 0.000731596
0.796296 1.28155 0.0154611 0.000927501 0.000772646
0.797778 1.28608 0.0154001 0.000951075 0.000813697
0.799259 1.29063 0.0152578 0.000975055 0.000847838
0.800741 1.29519 0.0151196 0.00100025 0.000879134
0.802222 1.29978 0.0149083 0.00102545 0.000911243
0.803704 1.30439 0.0148311 0.00105187 0.000943352
0.805185 1.30903 0.0149774 0.0010787 0.000975867
0.806667 1.31368 0.0150587 0.00110674 0.00100838
0.808148 1.31836 0.0152213 0.0011356 0.0010409
0.80963 1.32306 0.0152335 0.00116527 0.00107341
0.811111 1.32779 0.0151034 0.00119616 0.00110634
0.812593 1.33255 0.0151196 0.00122746 0.00113926
0.814074 1.33733 0.0149815 0.00125956 0.00117299
0.815556 1.34214 0.015079 0.00130143 0.00121323
0.817037 1.34697 0.0150424 0.00136849 0.00126038
0.818519 1.35184 0.0150465 0.00145913 0.00130793
0.82 1.35673 0.0150221 0.00157131 0.0013567
0.821481 1.36165 0.0149652 0.00170299 0.0014067
0.822963 1.3666 0.0148677 0.00185175 0.00145709
0.824444 1.37159 0.0149205 0.00201514 0.00150871
0.825926 1.3766 0.0149246 0.00219154 0.00156155
0.827407 1.38165 0.0148433 0.00237769 0.0016152
0.828889 1.38673 0.0149124 0.00257278 0.00166926
0.83037 1.39184 0.0151765 0.00277437 0.00172331
0.831852 1.39698 0.0152619 0.00298085 0.00177778
0.833333 1.40215 0.015331 0.00319016 0.00183102
0.834815 1.40736 0.0155911 0.0034007 0.00188345
0.836296 1.4126 0.0157171 0.00361083 0.00193426
0.837778 1.41788 0.0158716 0.00381893 0.00198303
0.839259 1.42318 0.0160341 0.00402256 0.00202896
0.840741 1.42852 0.0160951 0.00421887 0.00207245
0.842222 1.4339 0.0162252 0.0044099 0.0021135
0.843704 1.43931 0.0162943 0.00458873 0.0021517
0.845185 1.44475 0.0163146 0.00475537 0.00218666
0.846667 1.45023 0.0164365 0.00490576 0.00212163
0.848148 1.45574 0.016465 0.00504395 0.00205335
0.84963 1.46129 0.0163471 0.00516181 0.00207245
0.851111 1.46687 0.0162983 0.00525936 0.00204603
0.852593 1.47249 0.0163512 0.00533252 0.00193385
0.854074 1.47815 0.0166438 0.00538536 0.00184362
0.855556 1.48384 0.0167088 0.00541381 0.0017916
0.857037 1.48956 0.0168755 0.00541381 0.00164284
0.858519 1.49533 0.0169649 0.00538536 0.00161764
0.86 1.50112 0.0171071 0.00532846 0.00154367
0.861481 1.50696 0.0173022 0.0052431 0.00150018
0.862963 1.51282 0.0175583 0.00512117 0.00139084
0.864444 1.51873 0.0177453 0.00497079 0.00123355
0.865926 1.52466 0.0178591 0.00477976 0.0011543
0.867407 1.53063 0.0182289 0.00455215 0.00105431
0.868889 1.53664 0.0185134 0.00428796 0.000948636
0.87037 1.54267 0.0188833 0.00398638 0.000777117
0.871852 1.54874 0.0189687 0.00364213 0.000527562
0.873333 1.55485 0.0193832 0.0032556 0.000365351
0.874815 1.56099 0.0197531 0.00282599 0.000164203
0.876296 1.56715 0.0199929 0.00235086 -2.55774e-05
0.877778 1.57336 0.0203424 0.0017981 -0.000233623
0.879259 1.57959 0.0205822 0.00117706 -0.000421887
0.880741 1.58586 0.021009 0.000774679 -0.000637708
0.882222 1.59216 0.0213179 0.00104009 3.06904e-05
0.883704 1.59848 0.0217528 0.00139044 0.000752731
0.885185 1.60484 0.0219641 0.00178022 0.0015266
0.886667 1.61123 0.0223706 0.00209033 0.00235371
0.888148 1.61765 0.0228217 0.00252563 0.00323406
0.88963 1.62409 0.0231753 0.00289102 0.0041701
0.891111 1.63055 0.0234395 0.00327267 0.00515775
0.892593 1.63705 0.0236062 0.00386079 0.00620231
0.894074 1.64356 0.0237647 0.00449119 0.00730376
0.895556 1.6501 0.0242158 0.00517807 0.00845806
0.897037 1.65666 0.0248661 0.00561297 0.00967332
0.898519 1.66323 0.0253335 0.00625921 0.0109414
0.9 1.66983 0.0258009 0.00689326 0.0122664
0.901481 1.67644 0.02637 0.00727938 0.0136443
0.902963 1.68306 0.0267886 0.00786465 0.0150831
0.904444 1.6897 0.0272357 0.00865722 0.0165747
0.905926 1.69634 0.0277275 0.00949449 0.0181273
0.907407 1.703 0.0282762 0.0103887 0.0197368
0.908889 1.70967 0.0284713 0.0113357 0.0214032
0.91037 1.71634 0.0288858 0.0123315 0.0231266
0.911852 1.72302 0.0292638 0.0133923 0.0249108
0.913333 1.72971 0.0297394 0.014514 0.026752
0.914815 1.7364 0.0301296 0.0156968 0.0286501
0.916296 1.74308 0.0308408 0.0169486 0.0306092
0.917778 1.74977 0.0310725 0.0182655 0.032621
0.919259 1.75645 0.0317106 0.0196555 0.0346939
0.920741 1.76313 0.0321618 0.0211187 0.0339867
0.922222 1.7698 0.0328405 0.0226551 0.0360189
0.923704 1.77646 0.0331779 0.0242727 0.038169
0.925185 1.78311 0.0335477 0.0259757 0.0403719
0.926667 1.78974 0.0339501 0.0277641 0.0426358
0.928148 1.79635 0.0343484 0.0296418 0.0449525
0.92963 1.80293 0.0349418 0.031609 0.0473099
0.931111 1.8095 0.0357385 0.0336778 0.0497079
0.932593 1.81603 0.0363806 0.0358482 0.0521872
0.934074 1.82253 0.0367911 0.0381243 0.0547071
0.935556 1.829 0.0369171 0.0405101 0.0572677
0.937037 1.83542 0.0373033 0.0430016 0.0598689
0.938519 1.8418 0.0377503 0.0456434 0.0625108
0.94 1.84813 0.0383478 0.0483666 0.0651933
0.941481 1.85441 0.0387421 0.0512523 0.0679165
0.942963 1.86063 0.0392298 0.05426 0.0706803
0.944444 1.86679 0.0396809 0.0573896 0.0734441
0.945926 1.87289 0.0402581 0.0606818 0.0762485
0.947407 1.87891 0.0408068 0.0641366 0.0790936
0.948889 1.88486 0.0414165 0.0677133 0.0819794
0.95037 1.89072 0.042148 0.0714525 0.0848245
0.951852 1.8965 0.0427171 0.075395 0.0877509
0.953333 1.90218 0.0430422 0.0795001 0.0906366
0.954815 1.90776 0.0430829 0.0837677 0.0935223
0.956296 1.91324 0.0436112 0.0882386 0.0964487
0.957778 1.9186 0.0436519 0.0929127 0.0993345
0.959259 1.92383 0.0437332 0.09779 0.10222
0.960741 1.92894 0.0440583 0.10287 0.105106
0.962222 1.93392 0.0443022 0.108154 0.107951
0.963704 1.93874 0.0441803 0.113682 0.110755
0.965185 1.94342 0.044099 0.119453 0.11356
0.966667 1.94793 0.0442615 0.125509 0.116283
0.968148 1.95226 0.0443022 0.131769 0.118966
0.96963 1.95641 0.0443022 0.138312 0.121607
0.971111 1.96036 0.0443428 0.145181 0.124168
0.972593 1.96409 0.0444648 0.152335 0.126607
0.974074 1.96759 0.0442615 0.15961 0.128964
0.975556 1.97081 0.0443022 0.167007 0.131159
0.977037 1.97375 0.0443835 0.174201 0.133232
0.978519 1.97636 0.0442209 0.181029 0.135101
0.98 1.97861 0.0441803 0.187289 0.136727
0.981481 1.98048 0.0440177 0.192897 0.138109
0.982963 1.98192 0.0435706 0.197612 0.139247
0.984444 1.9829 0.0431642 0.204522 0.140019
0.985926 1.98338 0.0423513 0.20757 0.140466
0.987407 1.98331 0.0419448 0.209236 0.140466
0.988889 1.98264 0.0408474 0.209318 0.140019
0.99037 1.98131 0.0400914 0.207692 0.139084
0.991852 1.97927 0.0396403 0.204156 0.137581
0.993333 1.97642 0.0381243 0.198588 0.135427
0.994815 1.97268 0.0373317 0.190865 0.132541
0.996296 1.96795 0.0367424 0.180867 0.128802
0.997778 1.96207 0.0353727 0.168511 0.124087
0.999259 1.9549 0.0342021 0.153676 0.118234
1.00074 1.94629 0.0333811 0.136361 0.111121
1.00222 1.93609 0.0326251 0.116486 0.102545
1.0037 1.92412 0.0312188 0.0939288 0.0923843
1.00519 1.91003 0.029845 0.0688919 0.0802317
1.00667 1.89335 0.0291947 0.041579 0.0657217
1.00815 1.87353 0.0296256 0.0123558 0.048204
1.00963 1.83804 0.0299304 -0.00650714 0.0151562


==> anc/data/fig10_right_cs_24x32_MS_0.dat <==
0.5 0 0 0 0
0.501481 0.00296733 0 1.20118e-18 -1.20118e-18
0.502963 0.00594328 0 -3.99264e-18 3.99264e-18
0.504444 0.00892769 0 4.7768e-18 -4.7768e-18
0.505926 0.0119204 0 1.4287e-17 -1.4287e-17
0.507407 0.0149213 0 2.21606e-17 -2.21606e-17
0.508889 0.0179301 0 3.15575e-18 -3.15575e-18
0.51037 0.0209468 0 2.20319e-17 -2.20319e-17
0.511852 0.0239712 0 2.19682e-17 -2.19682e-17
0.513333 0.027003 0 6.2583e-18 -6.2583e-18
0.514815 0.0300422 0 3.11942e-17 -3.11942e-17
0.516296 0.0330886 0 1.24448e-17 -1.24448e-17
0.517778 0.036142 0 4.9628e-17 -4.9628e-17
0.519259 0.0392022 0 -1.85592e-17 1.85592e-17
0.520741 0.0422691 0 -4.31863e-17 4.31863e-17
0.522222 0.0453426 0 -3.69078e-17 3.69078e-17
0.523704 0.0484224 3.06648e-18 -3.06648e-17 3.06648e-17
0.525185 0.0515084 0 7.95205e-17 -7.95205e-17
0.526667 0.0546004 0 -5.48945e-17 5.48945e-17
0.528148 0.0576982 0 3.64937e-17 -3.64937e-17
0.52963 0.0608018 6.06573e-18 -7.27832e-17 7.27832e-17
0.531111 0.0639108 0 6.04881e-17 -6.04881e-17
0.532593 0.0670252 0 8.44506e-17 -8.44506e-17
0.534074 0.0701448 0 0 0
0.535556 0.0732694 0 -7.19779e-17 7.19779e-17
0.537037 0.0763989 0 5.98207e-17 -5.98207e-17
0.538519 0.079533 1.19312e-17 -7.15818e-17 7.15818e-17
0.54 0.0826717 5.94925e-18 0 0
0.541481 0.0858147 0 -9.49248e-17 9.49248e-17
0.542963 0.0889618 0 2.01228e-16 -2.01228e-16
0.544444 0.092113 0 1.18014e-17 -1.18014e-17
0.545926 0.095268 1.76526e-17 1.64722e-16 -1.64722e-16
0.547407 0.0984267 0 1.52639e-16 -1.52639e-16
0.548889 0.101589 0 9.36437e-17 -9.36437e-17
0.55037 0.104754 0 1.16743e-16 -1.16743e-16
0.551852 0.107923 0 -2.32886e-17 2.32886e-17
0.553333 0.111095 0 -2.32262e-16 2.32262e-16
0.554815 0.114269 0 -1.62083e-16 1.62083e-16
0.556296 0.117446 0 1.38615e-16 -1.38615e-16
0.557778 0.120626 0 -9.21514e-17 9.21514e-17
0.559259 0.123808 2.29801e-17 -1.37881e-16 1.37881e-16
0.560741 0.126992 0 -6.8745e-17 6.8745e-17
0.562222 0.130179 0 -2.51383e-16 2.51383e-16
0.563704 0.133367 1.13982e-17 -1.59527e-16 1.59527e-16
0.565185 0.13656 1.26645e-06 2.17431e-08 7.04718e-08
0.566667 0.139977 8.6183e-05 1.46013e-06 4.77778e-06
0.568148 0.143408 0.000174055 2.90743e-06 9.60887e-06
0.56963 0.146854 0.00026554 4.36021e-06 1.45644e-05
0.571111 0.150314 0.000359663 5.81712e-06 1.96368e-05
0.572593 0.153789 0.000456533 7.27426e-06 2.48383e-05
0.574074 0.157277 0.000556387 8.72774e-06 3.01419e-05
0.575556 0.16078 0.000661519 1.01763e-05 3.55727e-05
0.577037 0.164298 0.000769448 1.16162e-05 4.10911e-05
0.578519 0.16783 0.0008758 1.30474e-05 4.66453e-05
0.58 0.171377 0.000986845 1.44572e-05 5.22733e-05
0.581481 0.174939 0.00110268 1.58471e-05 5.79873e-05
0.582963 0.178515 0.00122224 1.72046e-05 6.37611e-05
0.584444 0.182105 0.00134601 1.85425e-05 6.96071e-05
0.585926 0.18571 0.00147155 1.98483e-05 7.5512e-05
0.587407 0.18933 0.00160277 2.11223e-05 8.15763e-05
0.588889 0.192964 0.00173333 2.23396e-05 8.78365e-05
0.59037 0.196613 0.001867 2.35257e-05 9.41782e-05
0.591852 0.200275 0.00200501 2.46558e-05 0.000100588
0.593333 0.203953 0.00214607 2.57179e-05 0.000107091
0.594815 0.207644 0.00229763 2.67248e-05 0.000113649
0.596296 0.211349 0.00245093 2.76646e-05 0.000120273
0.597778 0.215068 0.00260347 2.85378e-05 0.000127014
0.599259 0.218801 0.00276638 2.93201e-05 0.000133622
0.600741 0.222548 0.00292972 3.00247e-05 0.000140197
0.602222 0.226308 0.00309471 3.06273e-05 0.00014674
0.603704 0.230081 0.0032638 3.11288e-05 0.000153497
0.605185 0.233868 0.00343574 3.153e-05 0.000160343
0.606667 0.237667 0.00360562 3.18193e-05 0.000167277
0.608148 0.241479 0.00379537 3.19732e-05 0.000174056
0.60963 0.245303 0.00398299 3.2017e-05 0.000180923
0.611111 0.249138 0.00417818 3.1903e-05 0.000187758
0.612593 0.252986 0.00437848 3.16566e-05 0.000194317
0.614074 0.256845 0.00457177 3.12545e-05 0.0002
0.615556 0.260715 0.00476294 3.0698e-05 0.000205897
0.617037 0.264596 0.00494358 2.9964e-05 0.000212605
0.618519 0.268487 0.00515689 2.90419e-05 0.000219281
0.62 0.272387 0.0053632 2.7945e-05 0.000225806
0.621481 0.276298 0.00557569 2.66389e-05 0.0002323
0.622963 0.280217 0.00579073 2.51367e-05 0.000238526
0.624444 0.284144 0.00600474 2.34045e-05 0.00024484
0.625926 0.288079 0.00621893 2.14438e-05 0.000251006
0.627407 0.292022 0.00642621 1.92562e-05 0.000256198
0.628889 0.295972 0.006649 1.6808e-05 0.000260895
0.63037 0.299928 0.00687074 1.41011e-05 0.000266745
0.631852 0.303889 0.00710785 1.11266e-05 0.000272333
0.633333 0.307856 0.00733099 7.86901e-06 0.000277778
0.634815 0.311826 0.00754259 4.31739e-06 0.000283081
0.636296 0.315801 0.00779162 4.61583e-07 0.000288126
0.637778 0.319778 0.00803252 -3.7108e-06 0.000292915
0.639259 0.323758 0.00828969 -8.21089e-06 0.000297451
0.640741 0.327738 0.00855491 -1.3052e-05 0.00030185
0.642222 0.33172 0.00880623 -1.82468e-05 0.000305882
0.643704 0.335701 0.00904258 -2.37975e-05 0.000309666
0.645185 0.339681 0.0092698 -2.97359e-05 0.000312974
0.646667 0.343659 0.00950859 -3.60596e-05 0.000316151
0.648148 0.347634 0.00973029 -4.27771e-05 0.000318971
0.64963 0.351605 0.0100525 -4.99088e-05 0.000321323
0.651111 0.355571 0.0103026 -5.74744e-05 0.000323322
0.652593 0.359532 0.0105709 -6.54711e-05 0.000324972
0.654074 0.363485 0.0108052 -7.39185e-05 0.000326048
0.655556 0.367431 0.0110576 -8.28362e-05 0.00032678
0.657037 0.371367 0.0113191 -9.2221e-05 0.000326945
0.658519 0.375293 0.0115636 -0.000107008 0.000326659
0.66 0.379208 0.011807 -0.000123457 0.000325926
0.661481 0.383111 0.0120941 -0.000132027 0.000324524
0.662963 0.386999 0.0123575 -0.000139218 0.000322682
0.664444 0.390873 0.012631 -0.000152174 0.000320178
0.665926 0.39473 0.012881 -0.00015495 0.000317019
0.667407 0.398571 0.0131521 -0.000148946 0.00031343
0.668889 0.402392 0.0134219 -0.000142193 0.00030897
0.67037 0.406193 0.0136575 -0.000129724 0.000303978
0.671852 0.409973 0.013903 -0.000127012 0.000298126
0.673333 0.41373 0.0141364 -0.000125303 0.000291749
0.674815 0.417463 0.0144347 -0.000113172 0.000284523
0.676296 0.42117 0.0147536 -0.000101533 0.00027678
0.677778 0.42485 0.0149727 -9.03497e-05 0.000279891
0.679259 0.428502 0.0151581 -6.91276e-05 0.00029771
0.680741 0.432124 0.0153428 -4.66485e-05 0.000316104
0.682222 0.435714 0.0156352 -2.52877e-05 0.000335179
0.683704 0.439272 0.0159588 -1.21452e-05 0.00035493
0.685185 0.442795 0.0161946 4.98378e-06 0.000375351
0.686667 0.446282 0.0163754 3.14779e-05 0.00039644
0.688148 0.449733 0.0166308 5.92896e-05 0.000418192
0.68963 0.453144 0.0168958 8.84318e-05 0.000440494
0.691111 0.456514 0.017149 0.000118864 0.000463558
0.692593 0.459843 0.0174011 0.000150802 0.000480856
0.694074 0.463129 0.0177161 0.000183991 0.000504803
0.695556 0.466369 0.0180085 0.00021853 0.000529393
0.697037 0.469563 0.0182678 0.000254516 0.000554623
0.698519 0.472709 0.0184305 0.000291941 0.000580382
0.7 0.475806 0.0186984 0.000320106 0.000606878
0.701481 0.478851 0.0188173 0.00034699 0.000634002
0.702963 0.481845 0.0189357 0.00037471 0.000661749
0.704444 0.484784 0.0190852 0.00040326 0.000676236
0.705926 0.487668 0.0193075 0.000432634 0.000655719
0.707407 0.490495 0.0193403 0.000462827 0.000633822
0.708889 0.493264 0.0193626 0.0005 0.000610554
0.71037 0.495974 0.0195829 0.000544943 0.000585923
0.711852 0.498622 0.0195421 0.000591155 0.000559938
0.713333 0.501209 0.0195846 0.000638733 0.000532606
0.714815 0.503732 0.0197927 0.000687461 0.000503834
0.716296 0.50619 0.0199897 0.000737539 0.000473733
0.717778 0.508582 0.0202167 0.000788751 0.000451187
0.719259 0.510907 0.0203913 0.000841298 0.000462513
0.720741 0.513164 0.0204419 0.000894861 0.000473895
0.722222 0.515351 0.0207385 0.000949641 0.000485436
0.723704 0.517468 0.0209826 0.00100553 0.000496929
0.725185 0.519514 0.0210317 0.00106231 0.00050858
0.726667 0.521487 0.0212232 0.00112029 0.000520285
0.728148 0.523387 0.0212004 0.00118006 0.000532045
0.72963 0.525213 0.0210761 0.00123959 0.000543858
0.731111 0.526964 0.0211246 0.00130091 0.000555623
0.732593 0.528639 0.0212336 0.00136198 0.000567543
0.734074 0.530237 0.0214026 0.00142482 0.000579415
0.735556 0.531759 0.0212185 0.00148842 0.000591339
0.737037 0.533203 0.0213568 0.00155276 0.000603317
0.738519 0.534569 0.0215145 0.00161785 0.000615246
0.74 0.535856 0.0217918 0.00168268 0.000627127
0.741481 0.537065 0.0219381 0.00174925 0.000639061
0.742963 0.538194 0.0219641 0.00181555 0.000650947
0.744444 0.539243 0.0219204 0.00188259 0.000662786
0.745926 0.540213 0.0219364 0.00195035 0.000674578
0.747407 0.541103 0.0219822 0.00201784 0.000686422
0.748889 0.541913 0.0222057 0.00208605 0.000698121
0.75037 0.542644 0.0222606 0.00215499 0.000709773
0.751852 0.543294 0.0224236 0.00222365 0.000721379
0.753333 0.543865 0.0226254 0.00229204 0.000732842
0.754815 0.544356 0.0227969 0.00236114 0.000744259
0.756296 0.544768 0.0232517 0.00242899 0.000755534
0.757778 0.545101 0.0232942 0.00249756 0.000766764
0.759259 0.545355 0.0232488 0.00256683 0.000777854
0.760741 0.545531 0.0233788 0.00263486 0.0007889
0.762222 0.54563 0.0233625 0.00270262 0.000799708
0.763704 0.545652 0.0233463 0.00277013 0.000810378
0.765185 0.545593 0.0235721 0.00284124 0.000817135
0.766667 0.545435 0.0234203 0.00293623 0.00079971
0.768148 0.545192 0.023568 0.0030405 0.000772035
0.76963 0.544874 0.0237536 0.00314437 0.000743888
0.771111 0.544488 0.0238809 0.00324304 0.000720653
0.772593 0.544024 0.0241131 0.00334612 0.00069185
0.774074 0.543489 0.0242392 0.0034488 0.000662392
0.775556 0.542889 0.0244699 0.00354441 0.000639351
0.777037 0.542227 0.0245377 0.00363203 0.000622593
0.778519 0.541502 0.0246813 0.00371265 0.000612084
0.78 0.540717 0.0250902 0.00378632 0.000607407
0.781481 0.539871 0.025327 0.00385308 0.000608626
0.782963 0.538967 0.0256102 0.00391296 0.000615421
0.784444 0.538004 0.0258451 0.00396601 0.000627668
0.785926 0.536978 0.0259378 0.00401979 0.000637983
0.787407 0.535883 0.0260865 0.0040762 0.000640828
0.788889 0.534737 0.0262629 0.00412207 0.000650986
0.79037 0.533539 0.0265886 0.00415933 0.000668229
0.791852 0.532291 0.0269878 0.00418803 0.000692329
0.793333 0.530995 0.0269935 0.00420915 0.000723063
0.794815 0.529652 0.0274091 0.00422181 0.000760298
0.796296 0.52825 0.0275349 0.00423907 0.000792
0.797778 0.526789 0.0277716 0.00426277 0.00081532
0.799259 0.525269 0.0279147 0.00429472 0.00082836
0.800741 0.523711 0.0282516 0.00431452 0.000852174
0.802222 0.522117 0.0282641 0.00432225 0.000886519
0.803704 0.52048 0.0282581 0.00432627 0.000922581
0.805185 0.518793 0.0284913 0.00433487 0.000953082
0.806667 0.517077 0.0285308 0.00432966 0.000995409
0.808148 0.515332 0.0287718 0.00430981 0.0010495
0.80963 0.513548 0.0290576 0.00428911 0.0011043
0.811111 0.511718 0.0294064 0.00427489 0.00114977
0.812593 0.509813 0.0296536 0.00429809 0.00115679
0.814074 0.507843 0.0300819 0.00435123 0.00113285
0.815556 0.505792 0.030218 0.00444868 0.00106085
0.817037 0.503736 0.0306709 0.00451859 0.00101723
0.818519 0.501682 0.0310226 0.00444615 0.00100452
0.82 0.499591 0.031084 0.00441373 0.00373622
0.821481 0.49749 0.0312353 0.00444094 0.00619387
0.822963 0.495365 0.0316292 0.00446535 0.00834023
0.824444 0.493192 0.0318509 0.00451123 0.00607637
0.825926 0.491009 0.0318655 0.0045417 0.00572735
0.827407 0.488828 0.0321038 0.004547 0.0059239
0.828889 0.486673 0.0323861 0.00450492 0.00794906
0.83037 0.484516 0.0325513 0.00473773 0.00968778
0.831852 0.482383 0.0327872 0.00475156 0.0108994
0.833333 0.480277 0.0331022 0.00468711 0.0122222
0.834815 0.478198 0.0334073 0.0044898 0.0116593
0.836296 0.476146 0.0337733 0.00425155 0.0110629
0.837778 0.47412 0.0339699 0.00397171 0.0107073
0.839259 0.472091 0.0343071 0.00375375 0.0112357
0.840741 0.470059 0.0343084 0.00347841 0.00977093
0.842222 0.468009 0.0343008 0.00290677 0.0107916
0.843704 0.465968 0.0342669 0.00230729 0.0100527
0.845185 0.46395 0.0343734 0.00196933 0.00927257
0.846667 0.461962 0.0345057 0.00188276 0.00832808
0.848148 0.459991 0.0344978 0.00119389 0.00767948
0.84963 0.458021 0.0346207 0.000535048 0.00727637
0.851111 0.456047 0.0350653 -0.000369887 0.00561967
0.852593 0.454124 0.0351607 -0.000330235 0.00621807
0.854074 0.452265 0.0351951 -7.16652e-05 0.00824284
0.855556 0.45047 0.0353766 9.60173e-05 0.00768658
0.857037 0.448715 0.0356525 0.00215644 0.00619188
0.858519 0.447007 0.0356255 0.00429853 0.00567903
0.86 0.44534 0.0356675 0.00652713 0.00459087
0.861481 0.443715 0.035632 0.00883921 0.00535168
0.862963 0.442155 0.0358455 0.0112189 0.00617597
0.864444 0.440652 0.0356727 0.0136675 0.00686461
0.865926 0.439203 0.0357228 0.0161848 0.00797947
0.867407 0.437807 0.0356533 0.0187788 0.00957301
0.868889 0.436472 0.0356181 0.0214408 0.0107332
0.87037 0.435187 0.0354638 0.0241872 0.0115064
0.871852 0.433982 0.0354545 0.0269839 0.0119966
0.873333 0.432832 0.0355471 0.0298558 0.0131807
0.874815 0.431722 0.0354361 0.0328196 0.014403
0.876296 0.43067 0.0353339 0.0358664 0.015765
0.877778 0.429642 0.035173 0.0390295 0.016962
0.879259 0.428702 0.0352906 0.0422409 0.0183319
0.880741 0.427808 0.0352733 0.0455593 0.0199579
0.882222 0.427009 0.0350462 0.0489253 0.0214526
0.883704 0.426325 0.0348282 0.0523219 0.0230427
0.885185 0.425736 0.0346109 0.0557824 0.024477
0.886667 0.42527 0.0345029 0.0592815 0.0262573
0.888148 0.424896 0.0345288 0.062844 0.0283736
0.88963 0.424622 0.0344463 0.0664779 0.0300749
0.891111 0.42448 0.0342062 0.0701496 0.0321446
0.892593 0.424447 0.0340913 0.0739004 0.0343071
0.894074 0.424547 0.0341342 0.0776968 0.0365949
0.895556 0.424787 0.0338627 0.0815385 0.0389992
0.897037 0.425167 0.0335095 0.0854666 0.0415359
0.898519 0.425689 0.0335284 0.0894477 0.0442045
0.9 0.426355 0.0335473 0.0934156 0.0469959
0.901481 0.427167 0.0334429 0.0975349 0.0499178
0.902963 0.428129 0.0336423 0.101805 0.0529779
0.904444 0.429228 0.0332432 0.106061 0.0561589
0.905926 0.430476 0.0327473 0.110466 0.0594767
0.907407 0.431868 0.0329469 0.11502 0.0629143
0.908889 0.433404 0.0333415 0.119723 0.0664874
0.91037 0.435126 0.0331082 0.124491 0.0702278
0.911852 0.437056 0.0332656 0.129326 0.0741673
0.913333 0.439181 0.0332847 0.134388 0.0782725
0.914815 0.441516 0.0329231 0.139514 0.0825911
0.916296 0.44407 0.0329103 0.144786 0.0870655
0.917778 0.44685 0.0324778 0.150282 0.0917676
0.919259 0.449917 0.0325866 0.155842 0.0967768
0.920741 0.453259 0.0322848 0.161545 0.102011
0.922222 0.456919 0.0323133 0.16747 0.10755
0.923704 0.460915 0.0321732 0.173536 0.113472
0.925185 0.46522 0.0323219 0.179744 0.119616
0.926667 0.469895 0.0324061 0.186251 0.126139
0.928148 0.474998 0.0324102 0.192817 0.133041
0.92963 0.480558 0.0328765 0.199681 0.140398
0.931111 0.486602 0.0328481 0.206762 0.14821
0.932593 0.493152 0.0326847 0.214059 0.156553
0.934074 0.500258 0.0337272 0.22157 0.165424
0.935556 0.508 0.0344972 0.229454 0.174901
0.937037 0.516427 0.0345534 0.237549 0.185059
0.938519 0.525602 0.0357064 0.245935 0.195896
0.94 0.535622 0.0373995 0.25461 0.207644
0.941481 0.546577 0.0393706 0.263651 0.22022
0.942963 0.55857 0.0415475 0.273056 0.233857
0.944444 0.571693 0.043851 0.282824 0.248627
0.945926 0.586136 0.0480188 0.293031 0.264683
0.947407 0.602112 0.0532604 0.303518 0.282252
0.948889 0.619825 0.0580406 0.314364 0.301561
0.95037 0.639568 0.0641543 0.325565 0.322915
0.951852 0.661674 0.0724747 0.337043 0.346537
0.953333 0.686552 0.0826729 0.348718 0.37296
0.954815 0.714722 0.0945694 0.355702 0.402638
0.956296 0.746867 0.110534 0.369404 0.436328
0.957778 0.783906 0.131168 0.381593 0.474865
0.959259 0.827033 0.154903 0.403243 0.519459
0.960741 0.877935 0.187741 0.425675 0.571781
0.962222 0.93906 0.23164 0.477521 0.634334
0.963704 1.01399 0.295081 0.531207 0.710684
0.965185 1.10836 0.388028 0.631312 0.8066
0.966667 1.23172 0.529425 0.757471 0.931034
0.968148 1.40187 0.71492 0.983933 1.10252
0.96963 1.65709 0.867838 1.38426 1.35905
0.971111 2.10186 1.33715 2.01297 1.80549
0.972593 3.21099 2.61691 3.59863 2.91546
0.974074 12.5073 3.54601 -2.66996 12.2129
0.975556 -1.26285 3.8208 6.59377 7.16173
0.977037 -0.166256 3.49735 4.0978 4.67551
0.978519 -1.003 3.55715 5.21953 2.44587
0.98 -4.59976 3.08466 8.52608 -0.991686
0.981481 -0.0764619 2.99774 4.76302 2.43245
0.982963 0.594616 2.85983 5.36096 2.74152
0.984444 1.90441 2.47404 2.00602 4.51768
0.985926 -1.34341 2.30804 4.09617 1.29902
0.987407 -3.25116 2.28282 4.45761 -0.351163
0.988889 -15.2672 1.97903 15.5506 -11.3408
0.99037 -0.913099 1.65819 1.19297 2.23336
0.991852 -0.352773 1.63107 0.631815 2.26662
0.993333 -2.4858 1.37733 2.73527 0.305817
0.994815 27.3226 1.25093 -27.5503 29.7096
0.996296 -0.787894 1.10855 0.59829 1.30632
0.997778 0.113556 1.00891 -0.271269 1.94803
0.999259 -0.935405 1.0556 0.802817 0.778354
1.00074 -0.518143 0.753516 0.40681 0.974833
1.00222 -0.278203 0.723356 0.188396 1.07982
1.0037 0.0880584 0.688487 -0.1569 1.3321
1.00519 -1.92137 0.645321 1.8563 -0.740604
1.00667 0.414339 0.519941 -0.467844 1.50699
1.00815 2.16072 0.484864 -2.21602 3.25569
1.00963 -1.58264 0.433969 1.53558 -0.540205


==> anc/data/fig10_right_cs_32x48_MS_0.dat <==
0.5 0 0 0 0
0.501481 0.00296733 0 1.60118e-18 -1.60118e-18
0.502963 0.00594328 0 -3.99264e-18 3.99264e-18
0.504444 0.00892769 0 3.18355e-18 -3.18355e-18
0.505926 0.0119204 0 1.4287e-17 -1.4287e-17
0.507407 0.0149213 0 1.89927e-17 -1.89927e-17
0.508889 0.0179301 0 6.31295e-18 -6.31295e-18
0.51037 0.0209468 0 1.88824e-17 -1.88824e-17
0.511852 0.0239712 0 2.19682e-17 -2.19682e-17
0.513333 0.027003 0 3.12843e-18 -3.12843e-18
0.514815 0.0300422 0 3.11942e-17 -3.11942e-17
0.516296 0.0330886 0 1.24448e-17 -1.24448e-17
0.517778 0.036142 0 4.34335e-17 -4.34335e-17
0.519259 0.0392022 0 -1.85592e-17 1.85592e-17
0.520741 0.0422691 0 -4.31863e-17 4.31863e-17
0.522222 0.0453426 0 -3.69078e-17 3.69078e-17
0.523704 0.0484224 3.06648e-18 -3.68034e-17 3.68034e-17
0.525185 0.0515084 0 7.33992e-17 -7.33992e-17
0.526667 0.0546004 0 -6.70886e-17 6.70886e-17
0.528148 0.0576982 0 3.64937e-17 -3.64937e-17
0.52963 0.0608018 6.06573e-18 -7.27832e-17 7.27832e-17
0.531111 0.0639108 0 6.04881e-17 -6.04881e-17
0.532593 0.0670252 0 7.23783e-17 -7.23783e-17
0.534074 0.0701448 0 -2.40638e-17 2.40638e-17
0.535556 0.0732694 0 -7.19779e-17 7.19779e-17
0.537037 0.0763989 0 5.98207e-17 -5.98207e-17
0.538519 0.079533 1.19312e-17 -8.35213e-17 8.35213e-17
0.54 0.0826717 5.94925e-18 0 0
0.541481 0.0858147 0 -9.49248e-17 9.49248e-17
0.542963 0.0889618 0 2.01228e-16 -2.01228e-16
0.544444 0.092113 0 1.18014e-17 -1.18014e-17
0.545926 0.095268 1.76526e-17 1.53053e-16 -1.53053e-16
0.547407 0.0984267 0 1.40866e-16 -1.40866e-16
0.548889 0.101589 0 9.36437e-17 -9.36437e-17
0.55037 0.104754 0 1.16743e-16 -1.16743e-16
0.551852 0.107923 0 -4.65638e-17 4.65638e-17
0.553333 0.111095 0 -2.32262e-16 2.32262e-16
0.554815 0.114269 0 -1.62083e-16 1.62083e-16
0.556296 0.117446 0 1.38615e-16 -1.38615e-16
0.557778 0.120626 1.03665e-16 -9.21514e-17 9.21514e-17
0.559259 0.123808 2.29801e-17 -1.60795e-16 1.60795e-16
0.560741 0.126992 0 -6.8745e-17 6.8745e-17
0.562222 0.130179 0 -2.74308e-16 2.74308e-16
0.563704 0.133367 1.13982e-17 -1.59527e-16 1.59527e-16
0.565185 0.13662 4.11402e-05 3.37615e-05 3.05898e-05
0.566667 0.139924 0.000112039 9.15425e-05 8.29281e-05
0.568148 0.14324 0.000185658 0.000150978 0.000136767
0.56963 0.146567 0.000262029 0.000211834 0.000191938
0.571111 0.149904 0.000340726 0.000274449 0.000248638
0.572593 0.153253 0.000421734 0.000338551 0.000306856
0.574074 0.156613 0.000505677 0.000404258 0.000366452
0.575556 0.159984 0.000592149 0.000471557 0.000427413
0.577037 0.163366 0.000681772 0.000540308 0.000489859
0.578519 0.16676 0.000774008 0.000610755 0.000553777
0.58 0.170165 0.000868966 0.000682631 0.000619029
0.581481 0.173581 0.000966879 0.000756051 0.000685732
0.582963 0.177009 0.00106734 0.000831004 0.000753875
0.584444 0.180449 0.00117072 0.000907351 0.000823321
0.585926 0.183899 0.00127686 0.000985209 0.000894058
0.587407 0.187362 0.00138588 0.00106456 0.000966204
0.588889 0.190836 0.00150063 0.00114528 0.00103975
0.59037 0.194321 0.00161731 0.00122748 0.00111443
0.591852 0.197818 0.00173717 0.00131039 0.00119049
0.593333 0.201326 0.00186142 0.00139576 0.00126717
0.594815 0.204845 0.0019863 0.00148194 0.0013462
0.596296 0.208376 0.00211429 0.00156894 0.00142609
0.597778 0.211918 0.00224535 0.00165799 0.00150682
0.599259 0.215471 0.00238319 0.00174784 0.00158838
0.600741 0.219036 0.00251911 0.00183847 0.00167201
0.602222 0.222611 0.00265806 0.00193112 0.00175646
0.603704 0.226198 0.00280491 0.00202454 0.00184049
0.605185 0.229795 0.00295961 0.00211873 0.00192656
0.606667 0.233403 0.00310989 0.00221368 0.00201465
0.608148 0.237022 0.00326066 0.00230938 0.00210231
0.60963 0.240651 0.0034277 0.00240583 0.00219077
0.611111 0.24429 0.00359394 0.00250424 0.00228
0.612593 0.247939 0.00375816 0.00260218 0.00237001
0.614074 0.251598 0.00392039 0.00270084 0.0024608
0.615556 0.255267 0.00408664 0.00280024 0.00255235
0.617037 0.258946 0.0042485 0.00290036 0.00264346
0.618519 0.262634 0.00441796 0.003 0.00273653
0.62 0.26633 0.00458423 0.00310155 0.00282915
0.621481 0.270036 0.00475566 0.00320262 0.00292133
0.622963 0.27375 0.00493579 0.00330321 0.00301427
0.624444 0.277472 0.00512811 0.00340451 0.00310795
0.625926 0.281202 0.00532544 0.00350533 0.00320118
0.627407 0.28494 0.00551004 0.00360567 0.00329398
0.628889 0.288685 0.00571025 0.00370554 0.00338751
0.63037 0.292437 0.00592714 0.00380611 0.00347944
0.631852 0.296196 0.00613365 0.00390621 0.0035721
0.633333 0.29996 0.00635322 0.00400468 0.00366433
0.634815 0.303731 0.00655309 0.00410268 0.00375496
0.636296 0.307507 0.00677183 0.00420023 0.00384517
0.637778 0.311287 0.00700929 0.00429617 0.00393496
0.639259 0.315072 0.00722248 0.0043905 0.00402433
0.640741 0.318861 0.0074289 0.00448439 0.00411214
0.642222 0.322654 0.00763668 0.0045767 0.00419839
0.643704 0.326449 0.00786651 0.00466743 0.00428308
0.645185 0.330247 0.00811251 0.00475545 0.00436625
0.646667 0.334047 0.00836884 0.00484307 0.00444903
0.648148 0.337848 0.00860114 0.00492686 0.00452914
0.64963 0.34165 0.00883124 0.00500912 0.00460775
0.651111 0.345452 0.00906371 0.00508987 0.00468373
0.652593 0.349253 0.0093042 0.00516686 0.00475709
0.654074 0.353053 0.00956625 0.00524122 0.00482899
0.655556 0.356852 0.00981356 0.00531299 0.00489718
0.657037 0.360647 0.0100609 0.00538106 0.00496392
0.658519 0.36444 0.0103746 0.00544544 0.005027
0.66 0.368228 0.0106004 0.0055174 0.00508754
0.661481 0.372012 0.0108791 0.00558679 0.00514446
0.662963 0.37579 0.0112067 0.00565251 0.00519777
0.664444 0.379562 0.011427 0.00571126 0.00524749
0.665926 0.383327 0.0117019 0.00577086 0.00529366
0.667407 0.387084 0.0119756 0.00582686 0.00533518
0.668889 0.390832 0.0122148 0.00587597 0.0053732
0.67037 0.394571 0.0124641 0.00592376 0.00540552
0.671852 0.398298 0.0127012 0.00596803 0.0054344
0.673333 0.402015 0.0129153 0.0060066 0.00545875
0.674815 0.405719 0.0131833 0.00604061 0.0054775
0.676296 0.40941 0.0134721 0.006069 0.00549069
0.677778 0.413086 0.0137158 0.0060929 0.00549836
0.679259 0.416747 0.0139913 0.00611123 0.00550055
0.680741 0.420392 0.0142873 0.00612296 0.00549728
0.682222 0.42402 0.0145385 0.00612704 0.00548751
0.683704 0.427629 0.0148537 0.00612568 0.00547237
0.685185 0.43122 0.0151676 0.00611784 0.00544973
0.686667 0.434789 0.0154585 0.00610248 0.00542071
0.688148 0.438338 0.0157374 0.00608181 0.00538536
0.68963 0.441863 0.0159936 0.00605263 0.00534264
0.691111 0.445366 0.0162594 0.00601715 0.0052926
0.692593 0.448843 0.016492 0.00597326 0.00523422
0.694074 0.452295 0.0167129 0.00592209 0.00516862
0.695556 0.45572 0.0169862 0.00586368 0.00509585
0.697037 0.459116 0.0172476 0.00579702 0.00501488
0.698519 0.462484 0.017508 0.0057211 0.00492471
0.7 0.465821 0.0177566 0.0056381 0.00482751
0.701481 0.469127 0.0180148 0.00554488 0.00472122
0.702963 0.4724 0.0182192 0.00544468 0.0046059
0.704444 0.475639 0.0184648 0.00533438 0.0044816
0.705926 0.478844 0.0187198 0.00521406 0.00434837
0.707407 0.482012 0.0188482 0.00508586 0.00420524
0.708889 0.485143 0.0191327 0.00494775 0.00405329
0.71037 0.488236 0.0193535 0.00479979 0.0038926
0.711852 0.491289 0.0195734 0.00464204 0.00372112
0.713333 0.494301 0.0197612 0.00447456 0.00354102
0.714815 0.497272 0.0200207 0.00429637 0.00335026
0.716296 0.500199 0.0202275 0.00410858 0.00314891
0.717778 0.503083 0.0204541 0.00391022 0.00293911
0.719259 0.505921 0.0207415 0.00370237 0.00271782
0.720741 0.508714 0.0209044 0.00348304 0.00248715
0.722222 0.511458 0.021159 0.00325333 0.00224615
0.723704 0.514155 0.0214841 0.00301331 0.00199488
0.725185 0.516802 0.0216956 0.00276302 0.0017334
0.726667 0.519398 0.0219674 0.00250153 0.00146075
0.728148 0.521943 0.0220753 0.00222889 0.00117904
0.72963 0.524435 0.0221827 0.00194619 0.00088599
0.731111 0.526874 0.0223911 0.00165248 0.00058308
0.732593 0.529258 0.0224874 0.00134884 0.000322042
0.734074 0.531587 0.0226034 0.0010333 0.000693744
0.735556 0.53386 0.0228097 0.000708157 0.00107654
0.737037 0.536075 0.0229347 0.000731055 0.00147136
0.738519 0.538233 0.0231595 0.00108425 0.00187563
0.74 0.540331 0.0234835 0.00144845 0.00229229
0.741481 0.54237 0.0236563 0.00182218 0.00271928
0.742963 0.544349 0.023679 0.00220439 0.00315653
0.744444 0.546266 0.0237512 0.00259701 0.00360498
0.745926 0.548122 0.0236544 0.00299901 0.00406356
0.747407 0.549915 0.0237562 0.00341031 0.00453122
0.748889 0.551646 0.0239169 0.00382987 0.00500989
0.75037 0.553312 0.023998 0.00425864 0.00549753
0.751852 0.554915 0.0240394 0.00469557 0.00599507
0.753333 0.556453 0.0240511 0.00514159 0.00650049
0.754815 0.557926 0.0241413 0.00559568 0.0070157
0.756296 0.559333 0.0243291 0.00605681 0.00753967
0.757778 0.560673 0.0244379 0.00652688 0.00807038
0.759259 0.561944 0.0244683 0.00700683 0.00860585
0.760741 0.56315 0.0245764 0.00749367 0.00914995
0.762222 0.564289 0.0245481 0.00798639 0.00970165
0.763704 0.565362 0.0247915 0.008484 0.0102619
0.765185 0.566368 0.0248887 0.00898838 0.0108228
0.766667 0.567307 0.0249372 0.00949758 0.011401
0.768148 0.568179 0.0250627 0.0100096 0.0119769
0.76963 0.568984 0.0251781 0.0105294 0.0125602
0.771111 0.569723 0.0251297 0.0110567 0.0131508
0.772593 0.570394 0.025024 0.011582 0.0137488
0.774074 0.570999 0.0248325 0.0121053 0.0143445
0.775556 0.571537 0.0249093 0.0126457 0.0149475
0.777037 0.572008 0.0248808 0.0131745 0.0155577
0.778519 0.572403 0.0246622 0.0137298 0.016156
0.78 0.572732 0.0247863 0.0142735 0.0167616
0.781481 0.572986 0.0248341 0.0148436 0.0173555
0.782963 0.573168 0.0249858 0.0154115 0.017947
0.784444 0.573283 0.0249764 0.0159773 0.0185364
0.785926 0.573324 0.0249576 0.0165598 0.0191235
0.787407 0.573302 0.0248918 0.0171402 0.019699
0.788889 0.573219 0.0249108 0.0177183 0.0202911
0.79037 0.573077 0.0250797 0.0182943 0.020881
0.791852 0.572875 0.0249766 0.0188587 0.0214687
0.793333 0.572614 0.0248739 0.0194304 0.0220635
0.794815 0.572295 0.0248742 0.0199814 0.0226561
0.796296 0.571918 0.0248279 0.0205395 0.0232558
0.797778 0.571485 0.0248468 0.0210864 0.0238533
0.799259 0.570995 0.0250232 0.0216311 0.0244486
0.800741 0.570449 0.0250601 0.0221647 0.0250416
0.802222 0.569825 0.024903 0.0227239 0.0256048
0.803704 0.569114 0.0248479 0.0232995 0.0261475
0.805185 0.568354 0.0247746 0.0238638 0.0266789
0.806667 0.567545 0.0247383 0.0244261 0.0272176
0.808148 0.56667 0.0245005 0.0249863 0.027736
0.80963 0.565732 0.024785 0.0255535 0.0282434
0.811111 0.564743 0.0245479 0.0261187 0.0287489
0.812593 0.563711 0.02433 0.0266636 0.0292434
0.814074 0.562634 0.0243858 0.0271975 0.0297452
0.815556 0.561496 0.0243597 0.0277384 0.0302271
0.817037 0.560319 0.0243699 0.0282593 0.0307162
0.818519 0.559103 0.0243167 0.0287692 0.0311946
0.82 0.55785 0.0241554 0.0292593 0.0316802
0.821481 0.556552 0.024202 0.0297385 0.0321551
0.822963 0.555203 0.0240774 0.030225 0.0326193
0.824444 0.553815 0.0239173 0.0306918 0.0330728
0.825926 0.552374 0.0238206 0.0311659 0.0335157
0.827407 0.550904 0.0238138 0.0316115 0.0339481
0.828889 0.549345 0.0237265 0.032109 0.0343342
0.83037 0.547724 0.0236931 0.0326137 0.0346833
0.831852 0.546048 0.0237845 0.0331256 0.0349955
0.833333 0.544355 0.0237156 0.0336178 0.0353244
0.834815 0.542645 0.0237977 0.0340728 0.0359272
0.836296 0.540919 0.0236847 0.0344996 0.0360142
0.837778 0.539178 0.0236163 0.0349072 0.036366
0.839259 0.537402 0.0236452 0.0353045 0.036699
0.840741 0.535604 0.0234978 0.0356828 0.0370396
0.842222 0.533793 0.0234741 0.0360246 0.0373879
0.843704 0.531972 0.0235294 0.0363477 0.0377349
0.845185 0.530109 0.0235583 0.0366784 0.0380631
0.846667 0.528209 0.0237445 0.0369991 0.038364
0.848148 0.526304 0.0237555 0.0373013 0.0386812
0.84963 0.524381 0.0237663 0.0375763 0.0389887
0.851111 0.522436 0.0235857 0.0378416 0.039295
0.852593 0.52046 0.0234839 0.0381147 0.0421373
0.854074 0.518457 0.0232003 0.0383695 0.0419514
0.855556 0.516425 0.0230909 0.038632 0.0418701
0.857037 0.5144 0.0229732 0.0388591 0.0430683
0.858519 0.512381 0.0228473 0.0390423 0.0436411
0.86 0.510368 0.0227735 0.039199 0.0429027
0.861481 0.508346 0.0225795 0.0393379 0.0421152
0.862963 0.506311 0.0225408 0.0394678 0.0425751
0.864444 0.504261 0.0223993 0.0395801 0.0438817
0.865926 0.502223 0.0221215 0.0396664 0.0447648
0.867407 0.500196 0.0218873 0.0397096 0.0439539
0.868889 0.498167 0.0219011 0.0397442 0.043393
0.87037 0.496134 0.0217957 0.0397532 0.0466128
0.871852 0.494116 0.0217247 0.0397366 0.0466865
0.873333 0.492111 0.0216539 0.0396777 0.0458355
0.874815 0.49012 0.0217189 0.0395936 0.044945
0.876296 0.488143 0.021716 0.0394759 0.0441336
0.877778 0.48618 0.0216203 0.0393333 0.0444726
0.879259 0.484212 0.0216259 0.0391828 0.0448189
0.880741 0.482243 0.0216064 0.039016 0.0454668
0.882222 0.480264 0.0215029 0.0388413 0.045466
0.883704 0.478305 0.0215759 0.0386421 0.0458005
0.885185 0.476352 0.0214226 0.0384184 0.0461255
0.886667 0.474403 0.0214453 0.0381871 0.0464578
0.888148 0.472477 0.0214762 0.0379149 0.0468057
0.88963 0.470574 0.0213822 0.0376187 0.0471607
0.891111 0.468691 0.0212968 0.0372901 0.0475395
0.892593 0.466803 0.0210954 0.0369627 0.0478921
0.894074 0.464877 0.0209859 0.0366694 0.0482022
0.895556 0.462983 0.0207444 0.0363275 0.048536
0.897037 0.461106 0.0204707 0.0359785 0.048877
0.898519 0.459246 0.0205029 0.0355977 0.0492251
0.9 0.45742 0.0203128 0.035177 0.0495967
0.901481 0.455627 0.0200986 0.0347247 0.0499918
0.902963 0.453842 0.0199836 0.0342658 0.0503774
0.904444 0.452086 0.0198771 0.0337756 0.0507862
0.905926 0.450365 0.019722 0.0332461 0.0512101
0.907407 0.448678 0.0197224 0.0326776 0.0516653
0.908889 0.447024 0.0195029 0.0320864 0.0521353
0.91037 0.445382 0.0193979 0.0314809 0.0526037
0.911852 0.44374 0.0193339 0.0308692 0.0530626
0.913333 0.442137 0.0191079 0.0302271 0.0535442
0.914815 0.44056 0.0190283 0.0295628 0.0540405
0.916296 0.43901 0.0188601 0.0288763 0.0545513
0.917778 0.437503 0.0187571 0.0281437 0.0550847
0.919259 0.436037 0.0186463 0.0273731 0.0556487
0.920741 0.434591 0.0186243 0.0265969 0.0562188
0.922222 0.433184 0.0184096 0.0257751 0.0568112
0.923704 0.431822 0.0184202 0.0249238 0.0574419
0.925185 0.430504 0.0184948 0.0240272 0.0580945
0.926667 0.429229 0.0182814 0.0231015 0.0575939
0.928148 0.427998 0.0182761 0.0221309 0.0558579
0.92963 0.426809 0.0180797 0.0211235 0.053992
0.931111 0.425662 0.0179873 0.0200875 0.0519968
0.932593 0.424558 0.0178713 0.0190151 0.0498729
0.934074 0.423497 0.0178826 0.0179064 0.0476209
0.935556 0.422478 0.0177118 0.0167696 0.0452415
0.937037 0.421487 0.0175099 0.0156047 0.0427036
0.938519 0.420533 0.0173875 0.0144199 0.0400316
0.94 0.419613 0.017431 0.0146572 0.0372104
0.941481 0.418738 0.0176003 0.0163572 0.0342565
0.942963 0.417921 0.0176826 0.0180361 0.0311626
0.944444 0.41716 0.0178902 0.019702 0.0279373
0.945926 0.416457 0.0179796 0.0213469 0.0245732
0.947407 0.415813 0.0180532 0.0229789 0.0210633
0.948889 0.415204 0.0182514 0.0246058 0.0173849
0.95037 0.414664 0.0184178 0.0259782 0.0135542
0.951852 0.414193 0.0188716 0.0272218 0.0095642
0.953333 0.413792 0.0189899 0.0274204 0.00541647
0.954815 0.413464 0.0189216 0.029263 0.00140652
0.956296 0.413189 0.0191247 0.030457 0.00314562
0.957778 0.412979 0.0195592 0.0317865 0.00493735
0.959259 0.41287 0.020332 0.0340386 0.00681776
0.960741 0.412864 0.021064 0.0357286 0.00878951
0.962222 0.412964 0.0223095 0.0367975 0.0108545
0.963704 0.413173 0.0229208 0.0388778 0.0130131
0.965185 0.413498 0.024175 0.0402609 0.0152801
0.966667 0.413944 0.0251341 0.041341 0.0176552
0.968148 0.414517 0.0269472 0.0461515 0.0201377
0.96963 0.415228 0.0279526 0.0498243 0.0227502
0.971111 0.416082 0.029733 0.054508 0.025492
0.972593 0.41709 0.0317289 0.0574334 0.0283778
0.974074 0.418297 0.0331255 0.0626692 0.0314449
0.975556 0.419719 0.0356872 0.0679803 0.0347077
0.977037 0.421378 0.0382259 0.0728431 0.0382032
0.978519 0.423294 0.0412339 0.0756397 0.0419379
0.98 0.425546 0.0444444 0.0783069 0.0460015
0.981481 0.428179 0.048 0.090717 0.0504226
0.982963 0.431257 0.0526451 0.0973625 0.0552826
0.984444 0.434862 0.0578631 0.110609 0.0606546
0.985926 0.439109 0.0655973 0.116304 0.0666566
0.987407 0.444164 0.0762191 0.141635 0.0734434
0.988889 0.450268 0.0881648 0.148839 0.0812734
0.99037 0.457849 0.0979058 0.155423 0.0905759
0.991852 0.467651 0.115982 0.171322 0.102091
0.993333 0.480957 0.129903 0.200298 0.117077
0.994815 0.500716 0.151824 0.204468 0.138496
0.996296 0.536308 0.152119 0.195019 0.175762
0.997778 0.673413 0.180624 0.0904232 0.314477
0.999259 0.606137 0.231875 0.138918 0.248851
1.00074 0.287275 0.193338 0.385566 -0.068416
1.00222 0.0873686 0.233333 0.566593 -0.266741
1.0037 0.551862 0.21631 0.115646 0.199336
1.00519 0.772161 0.226603 -0.104348 0.421223
1.00667 0.327573 0.250625 0.307285 -0.0217954
1.00815 0.4176 0.224173 0.227921 0.0697796


==> anc/data/fig11_bottom_conformal_anomaly_24x32_MS_0.dat <==
0.501481 3.31851855e-01 6.634e-15 1.567e-18 1.567e-18
0.502963 3.30370396e-01 3.580e-15 6.285e-19 6.285e-19
0.504444 3.28888976e-01 2.248e-15 7.564e-18 7.564e-18
0.505926 3.27407614e-01 1.804e-15 1.011e-17 1.011e-17
0.507407 3.25926329e-01 1.554e-15 8.876e-18 8.876e-18
0.508889 3.24445141e-01 1.193e-15 0.000e+00 0.000e+00
0.51037 3.22964067e-01 1.138e-15 2.168e-17 2.168e-17
0.511852 3.21483127e-01 9.992e-16 2.046e-17 2.046e-17
0.513333 3.20002339e-01 1.110e-15 2.821e-17 2.821e-17
0.514815 3.18521722e-01 9.159e-16 1.543e-17 1.543e-17
0.516296 3.17041294e-01 8.049e-16 2.321e-17 2.321e-17
0.517778 3.15561074e-01 7.216e-16 0.000e+00 0.000e+00
0.519259 3.14081080e-01 8.049e-16 7.778e-18 7.778e-18
0.520741 3.12601330e-01 8.049e-16 2.600e-18 2.600e-18
0.522222 3.11121841e-01 8.327e-16 5.213e-18 5.213e-18
0.523704 3.09642632e-01 8.049e-16 2.614e-17 2.614e-17
0.525185 3.08163721e-01 7.494e-16 3.669e-17 3.669e-17
0.526667 3.06685124e-01 7.772e-16 3.678e-17 3.678e-17
0.528148 3.05206860e-01 7.772e-16 3.688e-17 3.688e-17
0.52963 3.03728946e-01 8.049e-16 4.225e-17 4.225e-17
0.531111 3.02251399e-01 7.772e-16 3.177e-17 3.177e-17
0.532593 3.00774236e-01 7.494e-16 6.901e-17 6.901e-17
0.534074 2.99297474e-01 6.939e-16 9.047e-17 9.047e-17
0.535556 2.97821131e-01 6.384e-16 2.134e-17 2.134e-17
0.537037 2.96345222e-01 5.829e-16 6.417e-17 6.417e-17
0.538519 2.94869766e-01 5.551e-16 3.753e-17 3.753e-17
0.54 2.93394777e-01 5.829e-16 2.687e-17 2.687e-17
0.541481 2.91920274e-01 5.551e-16 1.616e-17 1.616e-17
0.542963 2.90446271e-01 5.829e-16 5.400e-18 5.400e-18
0.544444 2.88972786e-01 5.551e-16 7.578e-17 7.578e-17
0.545926 2.87499834e-01 6.106e-16 9.486e-17 9.486e-17
0.547407 2.86027432e-01 6.106e-16 4.894e-17 4.894e-17
0.548889 2.84555595e-01 5.551e-16 8.176e-17 8.176e-17
0.55037 2.83084340e-01 6.106e-16 5.463e-17 5.463e-17
0.551852 2.81613681e-01 6.106e-16 1.205e-16 1.205e-16
0.553333 2.80143635e-01 5.829e-16 6.586e-17 6.586e-17
0.554815 2.78674216e-01 6.384e-16 1.535e-16 1.535e-16
0.556296 2.77205441e-01 6.384e-16 3.307e-17 3.307e-17
0.557778 2.75737324e-01 6.106e-16 1.563e-16 1.563e-16
0.559259 2.74269881e-01 6.384e-16 1.621e-16 1.621e-16
0.560741 2.72803127e-01 6.939e-16 1.951e-16 1.951e-16
0.562222 2.71337076e-01 6.384e-16 1.001e-16 1.001e-16
0.563704 2.69871743e-01 6.384e-16 1.661e-16 1.661e-16
0.565185 2.68407144e-01 2.226e-10 5.272e-12 1.553e-12
0.566667 2.66942197e-01 4.118e-07 2.349e-08 6.895e-09
0.568148 2.65475909e-01 1.600e-06 9.217e-08 2.694e-08
0.56963 2.64008322e-01 3.543e-06 2.055e-07 5.982e-08
0.571111 2.62539475e-01 6.216e-06 3.630e-07 1.052e-07
0.572593 2.61069401e-01 9.601e-06 5.640e-07 1.627e-07
0.574074 2.59598135e-01 1.368e-05 8.083e-07 2.321e-07
0.575556 2.58125704e-01 1.843e-05 1.095e-06 3.131e-07
0.577037 2.56652137e-01 2.381e-05 1.424e-06 4.052e-07
0.578519 2.55177459e-01 2.983e-05 1.795e-06 5.081e-07
0.58 2.53701693e-01 3.643e-05 2.206e-06 6.216e-07
0.581481 2.52224861e-01 4.353e-05 2.659e-06 7.452e-07
0.582963 2.50746984e-01 5.119e-05 3.152e-06 8.786e-07
0.584444 2.49268081e-01 5.954e-05 3.689e-06 1.021e-06
0.585926 2.47788172e-01 6.843e-05 4.266e-06 1.173e-06
0.587407 2.46307275e-01 7.779e-05 4.884e-06 1.334e-06
0.588889 2.44825406e-01 8.760e-05 5.541e-06 1.503e-06
0.59037 2.43342582e-01 9.788e-05 6.237e-06 1.679e-06
0.591852 2.41858820e-01 1.086e-04 6.972e-06 1.863e-06
0.593333 2.40374137e-01 1.199e-04 7.745e-06 2.054e-06
0.594815 2.38888547e-01 1.319e-04 8.557e-06 2.252e-06
0.596296 2.37402067e-01 1.445e-04 9.405e-06 2.455e-06
0.597778 2.35914712e-01 1.574e-04 1.029e-05 2.664e-06
0.599259 2.34426499e-01 1.706e-04 1.121e-05 2.879e-06
0.600741 2.32937443e-01 1.841e-04 1.217e-05 3.098e-06
0.602222 2.31447561e-01 1.982e-04 1.316e-05 3.321e-06
0.603704 2.29956868e-01 2.128e-04 1.419e-05 3.547e-06
0.605185 2.28465382e-01 2.279e-04 1.524e-05 3.777e-06
0.606667 2.26973119e-01 2.435e-04 1.634e-05 4.010e-06
0.608148 2.25480097e-01 2.593e-04 1.746e-05 4.244e-06
0.60963 2.23986334e-01 2.758e-04 1.862e-05 4.480e-06
0.611111 2.22491848e-01 2.930e-04 1.977e-05 4.716e-06
0.612593 2.20996658e-01 3.102e-04 2.095e-05 4.953e-06
0.614074 2.19500784e-01 3.277e-04 2.215e-05 5.190e-06
0.615556 2.18004244e-01 3.460e-04 2.337e-05 5.426e-06
0.617037 2.16507061e-01 3.652e-04 2.461e-05 5.660e-06
0.618519 2.15009255e-01 3.839e-04 2.588e-05 5.892e-06
0.62 2.13510849e-01 4.039e-04 2.717e-05 6.122e-06
0.621481 2.12011865e-01 4.243e-04 2.854e-05 6.347e-06
0.622963 2.10512326e-01 4.447e-04 2.993e-05 6.569e-06
0.624444 2.09012258e-01 4.651e-04 3.134e-05 6.786e-06
0.625926 2.07511684e-01 4.861e-04 3.277e-05 6.997e-06
0.627407 2.06010632e-01 5.093e-04 3.422e-05 7.203e-06
0.628889 2.04509128e-01 5.316e-04 3.569e-05 7.401e-06
0.63037 2.03007199e-01 5.534e-04 3.718e-05 7.592e-06
0.631852 2.01504874e-01 5.782e-04 3.869e-05 7.774e-06
0.633333 2.00002184e-01 6.009e-04 4.021e-05 7.948e-06
0.634815 1.98499157e-01 6.233e-04 4.175e-05 8.112e-06
0.636296 1.96995826e-01 6.472e-04 4.330e-05 8.265e-06
0.637778 1.95492223e-01 6.680e-04 4.483e-05 8.407e-06
0.639259 1.93988381e-01 6.910e-04 4.630e-05 8.537e-06
0.640741 1.92484336e-01 7.146e-04 4.789e-05 8.654e-06
0.642222 1.90980122e-01 7.389e-04 4.949e-05 8.758e-06
0.643704 1.89475776e-01 7.619e-04 5.110e-05 8.847e-06
0.645185 1.87971336e-01 7.880e-04 5.272e-05 8.922e-06
0.646667 1.86466840e-01 8.142e-04 5.434e-05 8.980e-06
0.648148 1.84962328e-01 8.420e-04 5.597e-05 9.023e-06
0.64963 1.83457842e-01 8.704e-04 5.760e-05 9.048e-06
0.651111 1.81953423e-01 8.971e-04 5.923e-05 9.055e-06
0.652593 1.80449114e-01 9.214e-04 6.073e-05 9.044e-06
0.654074 1.78944961e-01 9.477e-04 6.214e-05 9.013e-06
0.655556 1.77441008e-01 9.752e-04 6.361e-05 8.963e-06
0.657037 1.75937302e-01 9.990e-04 6.524e-05 8.892e-06
0.658519 1.74433892e-01 1.031e-03 6.687e-05 8.800e-06
0.66 1.72930826e-01 1.059e-03 6.849e-05 8.688e-06
0.661481 1.71428155e-01 1.083e-03 7.010e-05 8.554e-06
0.662963 1.69925931e-01 1.113e-03 7.160e-05 8.398e-06
0.664444 1.68424206e-01 1.142e-03 7.309e-05 8.221e-06
0.665926 1.66923035e-01 1.169e-03 7.461e-05 8.024e-06
0.667407 1.65422473e-01 1.198e-03 7.621e-05 7.806e-06
0.668889 1.63922577e-01 1.231e-03 7.748e-05 7.569e-06
0.67037 1.62423404e-01 1.261e-03 7.904e-05 7.315e-06
0.671852 1.60925015e-01 1.293e-03 8.058e-05 7.047e-06
0.673333 1.59427468e-01 1.324e-03 8.211e-05 6.767e-06
0.674815 1.57930828e-01 1.353e-03 8.361e-05 6.483e-06
0.676296 1.56435155e-01 1.382e-03 8.509e-05 6.199e-06
0.677778 1.54940516e-01 1.409e-03 8.655e-05 5.927e-06
0.679259 1.53446975e-01 1.436e-03 8.797e-05 5.678e-06
0.680741 1.51954600e-01 1.465e-03 8.938e-05 5.469e-06
0.682222 1.50463460e-01 1.500e-03 9.076e-05 5.319e-06
0.683704 1.48973623e-01 1.532e-03 9.206e-05 5.249e-06
0.685185 1.47485162e-01 1.561e-03 9.334e-05 5.280e-06
0.686667 1.45998148e-01 1.594e-03 9.458e-05 5.431e-06
0.688148 1.44512656e-01 1.630e-03 9.584e-05 5.711e-06
0.68963 1.43028759e-01 1.664e-03 9.706e-05 6.124e-06
0.691111 1.41546536e-01 1.691e-03 9.823e-05 6.665e-06
0.692593 1.40066063e-01 1.719e-03 9.938e-05 7.327e-06
0.694074 1.38587420e-01 1.750e-03 1.005e-04 8.099e-06
0.695556 1.37110686e-01 1.785e-03 1.016e-04 8.973e-06
0.697037 1.35635945e-01 1.815e-03 1.026e-04 9.940e-06
0.698519 1.34163278e-01 1.844e-03 1.035e-04 1.100e-05
0.7 1.32692771e-01 1.876e-03 1.044e-04 1.213e-05
0.701481 1.31224508e-01 1.918e-03 1.053e-04 1.335e-05
0.702963 1.29758577e-01 1.942e-03 1.061e-04 1.464e-05
0.704444 1.28295066e-01 1.978e-03 1.068e-04 1.601e-05
0.705926 1.26834065e-01 2.011e-03 1.075e-04 1.745e-05
0.707407 1.25375664e-01 2.038e-03 1.081e-04 1.897e-05
0.708889 1.23919957e-01 2.069e-03 1.087e-04 2.056e-05
0.71037 1.22467035e-01 2.105e-03 1.093e-04 2.222e-05
0.711852 1.21016994e-01 2.134e-03 1.098e-04 2.395e-05
0.713333 1.19569929e-01 2.159e-03 1.102e-04 2.775e-05
0.714815 1.18125939e-01 2.179e-03 1.105e-04 3.348e-05
0.716296 1.16685120e-01 2.219e-03 1.108e-04 3.399e-05
0.717778 1.15247573e-01 2.264e-03 1.110e-04 3.485e-05
0.719259 1.13813398e-01 2.299e-03 1.112e-04 3.546e-05
0.720741 1.12382698e-01 2.327e-03 1.112e-04 3.791e-05
0.722222 1.10955575e-01 2.359e-03 1.113e-04 4.090e-05
0.723704 1.09532133e-01 2.385e-03 1.112e-04 4.096e-05
0.725185 1.08112477e-01 2.408e-03 1.110e-04 4.293e-05
0.726667 1.06696715e-01 2.438e-03 1.108e-04 4.109e-05
0.728148 1.05284954e-01 2.477e-03 1.105e-04 4.008e-05
0.72963 1.03877301e-01 2.521e-03 1.101e-04 3.755e-05
0.731111 1.02473866e-01 2.555e-03 1.097e-04 3.496e-05
0.732593 1.01074761e-01 2.582e-03 1.091e-04 3.293e-05
0.734074 9.96800961e-02 2.607e-03 1.085e-04 3.253e-05
0.735556 9.82899842e-02 2.637e-03 1.078e-04 3.218e-05
0.737037 9.69045385e-02 2.675e-03 1.070e-04 3.180e-05
0.738519 9.55238733e-02 2.707e-03 1.061e-04 3.066e-05
0.74 9.41481038e-02 2.738e-03 1.052e-04 3.016e-05
0.741481 9.27773460e-02 2.777e-03 1.050e-04 2.631e-05
0.742963 9.14117166e-02 2.820e-03 1.049e-04 2.228e-05
0.744444 9.00513331e-02 2.863e-03 1.081e-04 2.112e-05
0.745926 8.86963139e-02 2.895e-03 1.114e-04 2.000e-05
0.747407 8.73467779e-02 2.927e-03 1.148e-04 1.612e-05
0.748889 8.60028448e-02 2.966e-03 1.183e-04 1.265e-05
0.75037 8.46646349e-02 2.994e-03 1.219e-04 1.029e-05
0.751852 8.33322691e-02 3.021e-03 1.256e-04 1.017e-05
0.753333 8.20058688e-02 3.041e-03 1.294e-04 1.258e-05
0.754815 8.06855562e-02 3.062e-03 1.333e-04 1.665e-05
0.756296 7.93714535e-02 3.088e-03 1.374e-04 1.983e-05
0.757778 7.80636837e-02 3.116e-03 1.415e-04 2.305e-05
0.759259 7.67623702e-02 3.152e-03 1.458e-04 2.645e-05
0.760741 7.54676366e-02 3.164e-03 1.502e-04 3.001e-05
0.762222 7.41796068e-02 3.176e-03 1.547e-04 3.372e-05
0.763704 7.28984051e-02 3.185e-03 1.593e-04 3.758e-05
0.765185 7.16241572e-02 3.200e-03 1.640e-04 4.161e-05
0.766667 7.03570273e-02 3.217e-03 1.643e-04 4.927e-05
0.768148 6.90971803e-02 3.234e-03 1.689e-04 5.663e-05
0.76963 6.78447614e-02 3.266e-03 1.735e-04 6.326e-05
0.771111 6.65998861e-02 3.307e-03 1.782e-04 7.035e-05
0.772593 6.53626756e-02 3.339e-03 1.828e-04 7.789e-05
0.774074 6.41332740e-02 3.361e-03 1.875e-04 8.577e-05
0.775556 6.29117937e-02 3.405e-03 1.922e-04 9.409e-05
0.777037 6.16983436e-02 3.440e-03 1.969e-04 1.028e-04
0.778519 6.04930323e-02 3.456e-03 2.016e-04 1.119e-04
0.78 5.92959682e-02 3.470e-03 2.064e-04 1.211e-04
0.781481 5.81072594e-02 3.514e-03 2.113e-04 1.303e-04
0.782963 5.69270135e-02 3.561e-03 2.163e-04 1.401e-04
0.784444 5.57553378e-02 3.589e-03 2.214e-04 1.496e-04
0.785926 5.45923424e-02 3.613e-03 2.231e-04 1.593e-04
0.787407 5.34381717e-02 3.616e-03 2.283e-04 1.697e-04
0.788889 5.22929389e-02 3.637e-03 2.335e-04 1.799e-04
0.79037 5.11567444e-02 3.642e-03 2.389e-04 1.905e-04
0.791852 5.00296879e-02 3.657e-03 2.444e-04 2.014e-04
0.793333 4.89118686e-02 3.671e-03 2.501e-04 2.102e-04
0.794815 4.78033847e-02 3.722e-03 2.560e-04 2.186e-04
0.796296 4.67043416e-02 3.746e-03 2.621e-04 2.271e-04
0.797778 4.56148817e-02 3.761e-03 2.683e-04 2.358e-04
0.799259 4.45351443e-02 3.751e-03 2.747e-04 2.445e-04
0.800741 4.34652356e-02 3.779e-03 2.813e-04 2.533e-04
0.802222 4.24052385e-02 3.851e-03 2.880e-04 2.622e-04
0.803704 4.13552385e-02 3.874e-03 2.951e-04 2.711e-04
0.805185 4.03153646e-02 3.914e-03 3.023e-04 2.800e-04
0.806667 3.92857068e-02 3.962e-03 3.097e-04 2.890e-04
0.808148 3.82663377e-02 3.982e-03 3.178e-04 2.984e-04
0.80963 3.72573348e-02 4.004e-03 3.262e-04 3.103e-04
0.811111 3.62588229e-02 4.012e-03 3.350e-04 3.223e-04
0.812593 3.52709629e-02 4.036e-03 3.439e-04 3.343e-04
0.814074 3.42939647e-02 4.059e-03 3.530e-04 3.466e-04
0.815556 3.33280291e-02 4.100e-03 3.648e-04 3.592e-04
0.817037 3.23732971e-02 4.154e-03 3.838e-04 3.722e-04
0.818519 3.14297791e-02 4.175e-03 4.095e-04 3.856e-04
0.82 3.04975293e-02 4.224e-03 4.414e-04 3.991e-04
0.821481 2.95766511e-02 4.249e-03 4.788e-04 4.130e-04
0.822963 2.86671795e-02 4.288e-03 5.211e-04 4.270e-04
0.824444 2.77692559e-02 4.349e-03 5.677e-04 4.413e-04
0.825926 2.68829952e-02 4.450e-03 6.177e-04 4.558e-04
0.827407 2.60084279e-02 4.501e-03 6.707e-04 4.706e-04
0.828889 2.51455235e-02 4.524e-03 7.260e-04 4.854e-04
0.83037 2.42942642e-02 4.568e-03 7.832e-04 5.002e-04
0.831852 2.34546425e-02 4.588e-03 8.416e-04 5.150e-04
0.833333 2.26265932e-02 4.607e-03 9.007e-04 5.294e-04
0.834815 2.18100498e-02 4.622e-03 9.595e-04 5.435e-04
0.836296 2.10049450e-02 4.695e-03 1.018e-03 5.570e-04
0.837778 2.02112106e-02 4.699e-03 1.077e-03 5.699e-04
0.839259 1.94288247e-02 4.734e-03 1.133e-03 5.821e-04
0.840741 1.86577975e-02 4.764e-03 1.188e-03 5.935e-04
0.842222 1.78982128e-02 4.827e-03 1.240e-03 6.040e-04
0.843704 1.71500949e-02 4.897e-03 1.289e-03 6.137e-04
0.845185 1.64134126e-02 4.950e-03 1.334e-03 6.207e-04
0.846667 1.56881218e-02 4.946e-03 1.375e-03 5.872e-04
0.848148 1.49741561e-02 5.025e-03 1.411e-03 5.848e-04
0.84963 1.42714741e-02 5.099e-03 1.442e-03 5.891e-04
0.851111 1.35801796e-02 5.184e-03 1.466e-03 5.597e-04
0.852593 1.29002117e-02 5.266e-03 1.484e-03 5.325e-04
0.854074 1.22313855e-02 5.289e-03 1.496e-03 5.128e-04
0.855556 1.15735064e-02 5.334e-03 1.500e-03 4.896e-04
0.857037 1.09264061e-02 5.397e-03 1.497e-03 4.689e-04
0.858519 1.02899740e-02 5.536e-03 1.485e-03 4.541e-04
0.86 9.66409030e-03 5.576e-03 1.466e-03 4.402e-04
0.861481 9.04861869e-03 5.638e-03 1.438e-03 4.261e-04
0.862963 8.44341013e-03 5.745e-03 1.401e-03 3.741e-04
0.864444 7.84824694e-03 5.819e-03 1.354e-03 3.552e-04
0.865926 7.26298944e-03 5.871e-03 1.298e-03 3.313e-04
0.867407 6.68744097e-03 5.919e-03 1.233e-03 3.063e-04
0.868889 6.12144858e-03 5.988e-03 1.157e-03 2.640e-04
0.87037 5.56484243e-03 6.053e-03 1.071e-03 2.055e-04
0.871852 5.01740748e-03 6.133e-03 9.751e-04 1.692e-04
0.873333 4.47892019e-03 6.206e-03 8.693e-04 1.286e-04
0.874815 3.94924196e-03 6.306e-03 7.542e-04 1.000e-04
0.876296 3.42827470e-03 6.404e-03 5.678e-04 9.247e-05
0.877778 2.91591705e-03 6.494e-03 4.736e-04 1.101e-04
0.879259 2.41202649e-03 6.586e-03 3.815e-04 1.449e-04
0.880741 1.91640846e-03 6.665e-03 3.778e-04 1.225e-04
0.882222 1.42887513e-03 6.756e-03 4.208e-04 1.341e-04
0.883704 9.49049514e-04 6.836e-03 4.900e-04 3.127e-04
0.885185 4.76604332e-04 6.891e-03 5.755e-04 5.200e-04
0.886667 1.11556042e-05 6.902e-03 6.737e-04 7.437e-04
0.888148 -4.47690146e-04 6.943e-03 7.459e-04 9.818e-04
0.88963 -9.00153381e-04 7.032e-03 8.683e-04 1.234e-03
0.891111 -1.34665980e-03 7.092e-03 9.425e-04 1.499e-03
0.892593 -1.78762038e-03 7.179e-03 1.081e-03 1.778e-03
0.894074 -2.22340685e-03 7.209e-03 1.242e-03 2.070e-03
0.895556 -2.65448987e-03 7.295e-03 1.387e-03 2.376e-03
0.897037 -3.08133567e-03 7.393e-03 1.532e-03 2.695e-03
0.898519 -3.50440338e-03 7.479e-03 1.686e-03 3.027e-03
0.9 -3.92414505e-03 7.545e-03 1.851e-03 3.372e-03
0.901481 -4.34100572e-03 7.624e-03 1.967e-03 3.730e-03
0.902963 -4.75542349e-03 7.683e-03 2.100e-03 4.101e-03
0.904444 -5.16780287e-03 7.762e-03 2.302e-03 4.485e-03
0.905926 -5.57846444e-03 7.820e-03 2.515e-03 4.881e-03
0.907407 -5.98775874e-03 7.880e-03 2.743e-03 5.290e-03
0.908889 -6.39598668e-03 8.038e-03 2.985e-03 5.713e-03
0.91037 -6.80347187e-03 8.205e-03 3.237e-03 6.147e-03
0.911852 -7.21073319e-03 8.234e-03 3.506e-03 6.595e-03
0.913333 -7.61825390e-03 8.362e-03 3.789e-03 7.055e-03
0.914815 -8.02645372e-03 8.476e-03 4.086e-03 7.192e-03
0.916296 -8.43577135e-03 8.583e-03 4.399e-03 7.315e-03
0.917778 -8.84657181e-03 8.689e-03 4.728e-03 7.789e-03
0.919259 -9.25943643e-03 8.791e-03 5.073e-03 8.276e-03
0.920741 -9.67497585e-03 8.873e-03 5.436e-03 8.776e-03
0.922222 -1.00937808e-02 8.888e-03 5.817e-03 9.287e-03
0.923704 -1.05165523e-02 8.980e-03 6.216e-03 9.811e-03
0.925185 -1.09438816e-02 9.057e-03 6.635e-03 1.035e-02
0.926667 -1.13761776e-02 9.160e-03 7.074e-03 1.089e-02
0.928148 -1.18142286e-02 9.248e-03 7.533e-03 1.145e-02
0.92963 -1.22588736e-02 9.358e-03 8.015e-03 1.202e-02
0.931111 -1.27109391e-02 9.503e-03 8.520e-03 1.260e-02
0.932593 -1.31711444e-02 9.565e-03 9.048e-03 1.319e-02
0.934074 -1.36402122e-02 9.649e-03 9.602e-03 1.380e-02
0.935556 -1.41189858e-02 9.707e-03 1.018e-02 1.441e-02
0.937037 -1.46083926e-02 9.759e-03 1.079e-02 1.503e-02
0.938519 -1.51092557e-02 9.798e-03 1.142e-02 1.565e-02
0.94 -1.56225336e-02 9.847e-03 1.209e-02 1.629e-02
0.941481 -1.61492237e-02 9.916e-03 1.278e-02 1.693e-02
0.942963 -1.66903145e-02 9.988e-03 1.351e-02 1.759e-02
0.944444 -1.72466582e-02 1.004e-02 1.427e-02 1.824e-02
0.945926 -1.78191131e-02 1.013e-02 1.506e-02 1.891e-02
0.947407 -1.84088424e-02 1.013e-02 1.590e-02 1.958e-02
0.948889 -1.90170927e-02 1.012e-02 1.676e-02 2.026e-02
0.95037 -1.96451516e-02 1.015e-02 1.767e-02 2.095e-02
0.951852 -2.02944530e-02 1.016e-02 1.863e-02 2.163e-02
0.953333 -2.09664281e-02 1.024e-02 1.962e-02 2.233e-02
0.954815 -2.16624975e-02 1.026e-02 2.067e-02 2.302e-02
0.956296 -2.23840120e-02 1.025e-02 2.176e-02 2.371e-02
0.957778 -2.31325328e-02 1.022e-02 2.290e-02 2.441e-02
0.959259 -2.39096573e-02 1.029e-02 2.409e-02 2.511e-02
0.960741 -2.47169286e-02 1.027e-02 2.535e-02 2.580e-02
0.962222 -2.55562870e-02 1.030e-02 2.666e-02 2.650e-02
0.963704 -2.64298631e-02 1.032e-02 2.803e-02 2.719e-02
0.965185 -2.73397886e-02 1.032e-02 2.947e-02 2.788e-02
0.966667 -2.82882026e-02 1.028e-02 3.098e-02 2.857e-02
0.968148 -2.92775033e-02 1.023e-02 3.257e-02 2.925e-02
0.96963 -3.03106536e-02 1.018e-02 3.423e-02 2.992e-02
0.971111 -3.13913279e-02 1.012e-02 3.598e-02 3.058e-02
0.972593 -3.25240452e-02 1.013e-02 3.782e-02 3.123e-02
0.974074 -3.37145409e-02 1.006e-02 3.974e-02 3.187e-02
0.975556 -3.49692626e-02 1.003e-02 4.167e-02 3.248e-02
0.977037 -3.62952015e-02 9.995e-03 4.358e-02 3.307e-02
0.978519 -3.77004152e-02 9.975e-03 4.543e-02 3.363e-02
0.98 -3.91938183e-02 9.896e-03 4.717e-02 3.414e-02
0.981481 -4.07848855e-02 9.765e-03 4.931e-02 3.462e-02
0.982963 -4.24834295e-02 9.624e-03 5.087e-02 3.504e-02
0.984444 -4.43004532e-02 9.552e-03 5.221e-02 3.541e-02
0.985926 -4.62482336e-02 9.566e-03 5.328e-02 3.571e-02
0.987407 -4.83407373e-02 9.468e-03 5.403e-02 3.593e-02
0.988889 -5.05929355e-02 9.288e-03 5.441e-02 3.606e-02
0.99037 -5.30224979e-02 9.159e-03 5.439e-02 3.609e-02
0.991852 -5.56518013e-02 9.115e-03 5.389e-02 3.599e-02
0.993333 -5.85087886e-02 8.949e-03 5.289e-02 3.576e-02
0.994815 -6.16238201e-02 8.731e-03 5.133e-02 3.533e-02
0.996296 -6.50342581e-02 8.683e-03 4.915e-02 3.472e-02
0.997778 -6.87907996e-02 8.601e-03 4.632e-02 3.387e-02
0.999259 -7.29512350e-02 8.629e-03 4.277e-02 3.273e-02
1.00074 -7.75785677e-02 8.572e-03 3.845e-02 3.123e-02
1.00222 -8.27422799e-02 8.393e-03 3.329e-02 2.931e-02
1.0037 -8.85257136e-02 8.626e-03 2.722e-02 2.690e-02
1.00519 -9.50818103e-02 8.791e-03 2.027e-02 2.384e-02
1.00667 -1.02618711e-01 9.345e-03 1.280e-02 1.997e-02
1.00815 -1.11411834e-01 9.927e-03 7.446e-03 1.513e-02
1.00963 -1.26103253e-01 1.176e-02 7.890e-03 9.178e-03


==> anc/data/fig11_bottom_conformal_anomaly_32x48_MS_0.dat <==
0.501481 3.31851855e-01 7.661e-15 3.093e-18 3.093e-18
0.502963 3.30370396e-01 4.052e-15 4.480e-18 4.480e-18
0.504444 3.28888976e-01 2.498e-15 6.913e-18 6.913e-18
0.505926 3.27407614e-01 1.998e-15 1.387e-17 1.387e-17
0.507407 3.25926329e-01 1.665e-15 9.734e-18 9.734e-18
0.508889 3.24445141e-01 1.332e-15 2.371e-17 2.371e-17
0.51037 3.22964067e-01 1.249e-15 2.797e-18 2.797e-18
0.511852 3.21483127e-01 1.082e-15 2.805e-18 2.805e-18
0.513333 3.20002339e-01 1.166e-15 2.531e-17 2.531e-17
0.514815 3.18521722e-01 9.437e-16 2.538e-17 2.538e-17
0.516296 3.17041294e-01 9.714e-16 1.697e-17 1.697e-17
0.517778 3.15561074e-01 7.772e-16 2.552e-17 2.552e-17
0.519259 3.14081080e-01 8.327e-16 2.843e-18 2.843e-18
0.520741 3.12601330e-01 7.772e-16 3.136e-17 3.136e-17
0.522222 3.11121841e-01 8.049e-16 1.715e-17 1.715e-17
0.523704 3.09642632e-01 7.494e-16 4.873e-17 4.873e-17
0.525185 3.08163721e-01 6.939e-16 1.437e-17 1.437e-17
0.526667 3.06685124e-01 7.494e-16 5.186e-17 5.186e-17
0.528148 3.05206860e-01 7.494e-16 1.155e-17 1.155e-17
0.52963 3.03728946e-01 8.049e-16 6.951e-17 6.951e-17
0.531111 3.02251399e-01 7.494e-16 5.807e-17 5.807e-17
0.532593 3.00774236e-01 7.772e-16 0.000e+00 0.000e+00
0.534074 2.99297474e-01 8.049e-16 5.252e-17 5.252e-17
0.535556 2.97821131e-01 6.939e-16 0.000e+00 0.000e+00
0.537037 2.96345222e-01 6.939e-16 4.692e-17 4.692e-17
0.538519 2.94869766e-01 6.384e-16 8.819e-17 8.819e-17
0.54 2.93394777e-01 6.384e-16 3.536e-17 3.536e-17
0.541481 2.91920274e-01 6.106e-16 6.499e-17 6.499e-17
0.542963 2.90446271e-01 6.106e-16 0.000e+00 0.000e+00
0.544444 2.88972786e-01 5.829e-16 2.374e-17 2.374e-17
0.545926 2.87499834e-01 5.551e-16 1.785e-17 1.785e-17
0.547407 2.86027432e-01 5.551e-16 2.965e-17 2.965e-17
0.548889 2.84555595e-01 5.274e-16 1.086e-16 1.086e-16
0.55037 2.83084340e-01 5.829e-16 7.650e-17 7.650e-17
0.551852 2.81613681e-01 5.551e-16 5.405e-17 5.405e-17
0.553333 2.80143635e-01 5.551e-16 4.213e-17 4.213e-17
0.554815 2.78674216e-01 6.106e-16 1.907e-16 1.907e-16
0.556296 2.77205441e-01 6.939e-16 1.354e-16 1.354e-16
0.557778 2.75737324e-01 6.106e-16 1.337e-16 1.337e-16
0.559259 2.74269881e-01 6.106e-16 1.214e-17 1.214e-17
0.560741 2.72803127e-01 6.106e-16 1.842e-16 1.842e-16
0.562222 2.71337076e-01 6.384e-16 9.758e-17 9.758e-17
0.563704 2.69871743e-01 6.106e-16 1.100e-16 1.100e-16
0.565185 2.68406961e-01 1.192e-07 8.935e-08 9.864e-08
0.566667 2.66941979e-01 8.413e-07 6.378e-07 7.040e-07
0.568148 2.65476714e-01 2.197e-06 1.684e-06 1.859e-06
0.56963 2.64011163e-01 4.174e-06 3.227e-06 3.562e-06
0.571111 2.62545323e-01 6.752e-06 5.265e-06 5.811e-06
0.572593 2.61079193e-01 9.901e-06 7.798e-06 8.605e-06
0.574074 2.59612769e-01 1.361e-05 1.082e-05 1.194e-05
0.575556 2.58146048e-01 1.784e-05 1.434e-05 1.582e-05
0.577037 2.56679027e-01 2.259e-05 1.835e-05 2.025e-05
0.578519 2.55211703e-01 2.785e-05 2.285e-05 2.521e-05
0.58 2.53744073e-01 3.365e-05 2.784e-05 3.071e-05
0.581481 2.52276135e-01 3.994e-05 3.332e-05 3.675e-05
0.582963 2.50807884e-01 4.672e-05 3.929e-05 4.333e-05
0.584444 2.49339320e-01 5.398e-05 4.574e-05 5.044e-05
0.585926 2.47870439e-01 6.171e-05 5.268e-05 5.808e-05
0.587407 2.46401239e-01 6.988e-05 6.009e-05 6.626e-05
0.588889 2.44931720e-01 7.853e-05 6.799e-05 7.496e-05
0.59037 2.43461878e-01 8.762e-05 7.637e-05 8.419e-05
0.591852 2.41991713e-01 9.715e-05 8.523e-05 9.394e-05
0.593333 2.40521225e-01 1.072e-04 9.456e-05 1.042e-04
0.594815 2.39050412e-01 1.177e-04 1.044e-04 1.150e-04
0.596296 2.37579276e-01 1.286e-04 1.146e-04 1.263e-04
0.597778 2.36107816e-01 1.400e-04 1.254e-04 1.381e-04
0.599259 2.34636033e-01 1.519e-04 1.366e-04 1.505e-04
0.600741 2.33163929e-01 1.642e-04 1.482e-04 1.633e-04
0.602222 2.31691506e-01 1.770e-04 1.604e-04 1.766e-04
0.603704 2.30218766e-01 1.902e-04 1.729e-04 1.905e-04
0.605185 2.28745712e-01 2.039e-04 1.860e-04 2.048e-04
0.606667 2.27272347e-01 2.180e-04 1.994e-04 2.196e-04
0.608148 2.25798676e-01 2.322e-04 2.134e-04 2.349e-04
0.60963 2.24324703e-01 2.465e-04 2.277e-04 2.507e-04
0.611111 2.22850434e-01 2.616e-04 2.425e-04 2.669e-04
0.612593 2.21375873e-01 2.775e-04 2.577e-04 2.836e-04
0.614074 2.19901027e-01 2.934e-04 2.734e-04 3.008e-04
0.615556 2.18425904e-01 3.096e-04 2.894e-04 3.184e-04
0.617037 2.16950510e-01 3.262e-04 3.059e-04 3.365e-04
0.618519 2.15474855e-01 3.431e-04 3.228e-04 3.550e-04
0.62 2.13998946e-01 3.602e-04 3.401e-04 3.740e-04
0.621481 2.12522794e-01 3.783e-04 3.577e-04 3.934e-04
0.622963 2.11046408e-01 3.963e-04 3.758e-04 4.132e-04
0.624444 2.09569800e-01 4.147e-04 3.943e-04 4.335e-04
0.625926 2.08092981e-01 4.334e-04 4.131e-04 4.541e-04
0.627407 2.06615963e-01 4.524e-04 4.323e-04 4.752e-04
0.628889 2.05138760e-01 4.720e-04 4.519e-04 4.966e-04
0.63037 2.03661385e-01 4.927e-04 4.718e-04 5.184e-04
0.631852 2.02183852e-01 5.121e-04 4.921e-04 5.406e-04
0.633333 2.00706178e-01 5.326e-04 5.127e-04 5.632e-04
0.634815 1.99228377e-01 5.525e-04 5.337e-04 5.862e-04
0.636296 1.97750466e-01 5.732e-04 5.550e-04 6.095e-04
0.637778 1.96272464e-01 5.944e-04 5.766e-04 6.331e-04
0.639259 1.94794388e-01 6.156e-04 5.985e-04 6.571e-04
0.640741 1.93316257e-01 6.372e-04 6.207e-04 6.814e-04
0.642222 1.91838091e-01 6.605e-04 6.433e-04 7.060e-04
0.643704 1.90359911e-01 6.847e-04 6.661e-04 7.309e-04
0.645185 1.88881739e-01 7.078e-04 6.892e-04 7.561e-04
0.646667 1.87403596e-01 7.301e-04 7.125e-04 7.816e-04
0.648148 1.85925507e-01 7.522e-04 7.362e-04 8.074e-04
0.64963 1.84447494e-01 7.770e-04 7.600e-04 8.335e-04
0.651111 1.82969583e-01 8.026e-04 7.841e-04 8.598e-04
0.652593 1.81491799e-01 8.269e-04 8.085e-04 8.863e-04
0.654074 1.80014170e-01 8.526e-04 8.330e-04 9.131e-04
0.655556 1.78536722e-01 8.767e-04 8.578e-04 9.401e-04
0.657037 1.77059484e-01 9.034e-04 8.828e-04 9.672e-04
0.658519 1.75582485e-01 9.285e-04 9.079e-04 9.946e-04
0.66 1.74105755e-01 9.536e-04 9.333e-04 1.022e-03
0.661481 1.72629325e-01 9.800e-04 9.588e-04 1.050e-03
0.662963 1.71153228e-01 1.006e-03 9.844e-04 1.078e-03
0.664444 1.69677496e-01 1.036e-03 1.010e-03 1.106e-03
0.665926 1.68202162e-01 1.066e-03 1.036e-03 1.134e-03
0.667407 1.66727262e-01 1.093e-03 1.062e-03 1.162e-03
0.668889 1.65252832e-01 1.122e-03 1.088e-03 1.191e-03
0.67037 1.63778907e-01 1.149e-03 1.115e-03 1.219e-03
0.671852 1.62305525e-01 1.175e-03 1.141e-03 1.248e-03
0.673333 1.60832726e-01 1.203e-03 1.167e-03 1.276e-03
0.674815 1.59360547e-01 1.234e-03 1.194e-03 1.305e-03
0.676296 1.57889031e-01 1.268e-03 1.220e-03 1.334e-03
0.677778 1.56418217e-01 1.299e-03 1.247e-03 1.362e-03
0.679259 1.54948149e-01 1.333e-03 1.274e-03 1.391e-03
0.680741 1.53478870e-01 1.361e-03 1.300e-03 1.420e-03
0.682222 1.52010424e-01 1.388e-03 1.327e-03 1.448e-03
0.683704 1.50542857e-01 1.419e-03 1.353e-03 1.477e-03
0.685185 1.49076214e-01 1.451e-03 1.380e-03 1.506e-03
0.686667 1.47610544e-01 1.485e-03 1.406e-03 1.534e-03
0.688148 1.46145894e-01 1.514e-03 1.432e-03 1.562e-03
0.68963 1.44682314e-01 1.544e-03 1.459e-03 1.591e-03
0.691111 1.43219853e-01 1.582e-03 1.485e-03 1.619e-03
0.692593 1.41758565e-01 1.611e-03 1.511e-03 1.647e-03
0.694074 1.40298499e-01 1.644e-03 1.537e-03 1.675e-03
0.695556 1.38839711e-01 1.680e-03 1.563e-03 1.702e-03
0.697037 1.37382255e-01 1.714e-03 1.588e-03 1.730e-03
0.698519 1.35926185e-01 1.747e-03 1.614e-03 1.757e-03
0.7 1.34471558e-01 1.780e-03 1.639e-03 1.784e-03
0.701481 1.33018431e-01 1.820e-03 1.664e-03 1.810e-03
0.702963 1.31566863e-01 1.854e-03 1.689e-03 1.837e-03
0.704444 1.30116914e-01 1.883e-03 1.714e-03 1.863e-03
0.705926 1.28668643e-01 1.921e-03 1.738e-03 1.889e-03
0.707407 1.27222113e-01 1.958e-03 1.762e-03 1.914e-03
0.708889 1.25777385e-01 1.992e-03 1.786e-03 1.940e-03
0.71037 1.24334523e-01 2.030e-03 1.809e-03 1.964e-03
0.711852 1.22893591e-01 2.060e-03 1.832e-03 1.989e-03
0.713333 1.21454655e-01 2.090e-03 1.855e-03 2.013e-03
0.714815 1.20017781e-01 2.128e-03 1.877e-03 2.037e-03
0.716296 1.18583037e-01 2.156e-03 1.899e-03 2.062e-03
0.717778 1.17150492e-01 2.184e-03 1.921e-03 2.086e-03
0.719259 1.15720213e-01 2.211e-03 1.942e-03 2.111e-03
0.720741 1.14292273e-01 2.251e-03 1.963e-03 2.135e-03
0.722222 1.12866742e-01 2.287e-03 1.983e-03 2.158e-03
0.723704 1.11443692e-01 2.316e-03 2.003e-03 2.181e-03
0.725185 1.10023198e-01 2.350e-03 2.022e-03 2.204e-03
0.726667 1.08605332e-01 2.390e-03 2.041e-03 2.225e-03
0.728148 1.07190171e-01 2.435e-03 2.059e-03 2.247e-03
0.72963 1.05777790e-01 2.479e-03 2.077e-03 2.268e-03
0.731111 1.04368266e-01 2.516e-03 2.094e-03 2.289e-03
0.732593 1.02961678e-01 2.552e-03 2.111e-03 2.308e-03
0.734074 1.01558104e-01 2.585e-03 2.127e-03 2.327e-03
0.735556 1.00157624e-01 2.626e-03 2.142e-03 2.345e-03
0.737037 9.87603185e-02 2.663e-03 2.157e-03 2.363e-03
0.738519 9.73662694e-02 2.705e-03 2.171e-03 2.380e-03
0.74 9.59755589e-02 2.738e-03 2.185e-03 2.396e-03
0.741481 9.45882703e-02 2.768e-03 2.197e-03 2.411e-03
0.742963 9.32044875e-02 2.799e-03 2.209e-03 2.426e-03
0.744444 9.18242956e-02 2.830e-03 2.221e-03 2.440e-03
0.745926 9.04477803e-02 2.859e-03 2.231e-03 2.453e-03
0.747407 8.90750280e-02 2.898e-03 2.241e-03 2.466e-03
0.748889 8.77061261e-02 2.932e-03 2.250e-03 2.477e-03
0.75037 8.63411625e-02 2.966e-03 2.258e-03 2.488e-03
0.751852 8.49802262e-02 2.996e-03 2.266e-03 2.498e-03
0.753333 8.36234066e-02 3.031e-03 2.272e-03 2.507e-03
0.754815 8.22707940e-02 3.059e-03 2.278e-03 2.515e-03
0.756296 8.09224794e-02 3.100e-03 2.283e-03 2.523e-03
0.757778 7.95785546e-02 3.140e-03 2.287e-03 2.529e-03
0.759259 7.82391179e-02 3.174e-03 2.290e-03 2.535e-03
0.760741 7.69042629e-02 3.206e-03 2.292e-03 2.539e-03
0.762222 7.55740823e-02 3.236e-03 2.293e-03 2.543e-03
0.763704 7.42486689e-02 3.264e-03 2.293e-03 2.545e-03
0.765185 7.29281164e-02 3.293e-03 2.293e-03 2.547e-03
0.766667 7.16125190e-02 3.326e-03 2.291e-03 2.548e-03
0.768148 7.03019714e-02 3.360e-03 2.289e-03 2.547e-03
0.76963 6.89965686e-02 3.405e-03 2.285e-03 2.546e-03
0.771111 6.76964063e-02 3.438e-03 2.280e-03 2.544e-03
0.772593 6.64015806e-02 3.459e-03 2.275e-03 2.541e-03
0.774074 6.51121880e-02 3.491e-03 2.268e-03 2.538e-03
0.775556 6.38283254e-02 3.538e-03 2.261e-03 2.533e-03
0.777037 6.25500902e-02 3.574e-03 2.252e-03 2.527e-03
0.778519 6.12775928e-02 3.607e-03 2.243e-03 2.519e-03
0.78 6.00109399e-02 3.643e-03 2.232e-03 2.511e-03
0.781481 5.87502425e-02 3.670e-03 2.220e-03 2.502e-03
0.782963 5.74956117e-02 3.711e-03 2.207e-03 2.492e-03
0.784444 5.62471631e-02 3.755e-03 2.194e-03 2.480e-03
0.785926 5.50050038e-02 3.800e-03 2.179e-03 2.468e-03
0.787407 5.37692462e-02 3.842e-03 2.163e-03 2.454e-03
0.788889 5.25399839e-02 3.869e-03 2.146e-03 2.440e-03
0.79037 5.13173101e-02 3.897e-03 2.128e-03 2.425e-03
0.791852 5.01013180e-02 3.911e-03 2.109e-03 2.408e-03
0.793333 4.88921012e-02 3.959e-03 2.089e-03 2.390e-03
0.794815 4.76897527e-02 3.969e-03 2.068e-03 2.372e-03
0.796296 4.64943661e-02 4.001e-03 2.046e-03 2.352e-03
0.797778 4.53060344e-02 4.042e-03 2.023e-03 2.331e-03
0.799259 4.41248509e-02 4.063e-03 2.000e-03 2.310e-03
0.800741 4.29509085e-02 4.085e-03 1.975e-03 2.287e-03
0.802222 4.17843165e-02 4.123e-03 1.950e-03 2.263e-03
0.803704 4.06252539e-02 4.174e-03 1.925e-03 2.239e-03
0.805185 3.94738370e-02 4.232e-03 1.898e-03 2.214e-03
0.806667 3.83301512e-02 4.258e-03 1.871e-03 2.188e-03
0.808148 3.71943002e-02 4.283e-03 1.844e-03 2.161e-03
0.80963 3.60664099e-02 4.314e-03 1.816e-03 2.134e-03
0.811111 3.49465988e-02 4.307e-03 1.788e-03 2.106e-03
0.812593 3.38349490e-02 4.316e-03 1.760e-03 2.074e-03
0.814074 3.27315394e-02 4.346e-03 1.732e-03 2.029e-03
0.815556 3.16364814e-02 4.362e-03 1.704e-03 1.998e-03
0.817037 3.05498738e-02 4.398e-03 1.676e-03 1.957e-03
0.818519 2.94717908e-02 4.426e-03 1.649e-03 1.918e-03
0.82 2.84023062e-02 4.440e-03 1.623e-03 1.880e-03
0.821481 2.73414966e-02 4.475e-03 1.598e-03 1.852e-03
0.822963 2.62894805e-02 4.467e-03 1.574e-03 1.825e-03
0.824444 2.52463423e-02 4.499e-03 1.552e-03 1.799e-03
0.825926 2.42121944e-02 4.545e-03 1.532e-03 1.772e-03
0.827407 2.31871224e-02 4.580e-03 1.514e-03 1.747e-03
0.828889 2.21712526e-02 4.611e-03 1.499e-03 1.720e-03
0.83037 2.11647925e-02 4.634e-03 1.487e-03 1.689e-03
0.831852 2.01679065e-02 4.668e-03 1.478e-03 1.666e-03
0.833333 1.91806698e-02 4.699e-03 1.481e-03 1.650e-03
0.834815 1.82031224e-02 4.741e-03 1.488e-03 1.642e-03
0.836296 1.72353038e-02 4.736e-03 1.501e-03 1.644e-03
0.837778 1.62772524e-02 4.817e-03 1.518e-03 1.652e-03
0.839259 1.53290255e-02 4.828e-03 1.541e-03 1.662e-03
0.840741 1.43907173e-02 4.853e-03 1.569e-03 1.677e-03
0.842222 1.34623627e-02 4.905e-03 1.603e-03 1.700e-03
0.843704 1.25439916e-02 4.932e-03 1.642e-03 1.728e-03
0.845185 1.16356699e-02 4.926e-03 1.687e-03 1.761e-03
0.846667 1.07375275e-02 4.955e-03 1.737e-03 1.799e-03
0.848148 9.84962016e-03 4.944e-03 1.792e-03 1.842e-03
0.84963 8.97197140e-03 4.947e-03 1.853e-03 1.890e-03
0.851111 8.10466509e-03 4.996e-03 1.918e-03 1.944e-03
0.852593 7.24777759e-03 5.010e-03 1.988e-03 2.002e-03
0.854074 6.40139597e-03 5.022e-03 2.063e-03 2.065e-03
0.855556 5.56562839e-03 5.047e-03 2.142e-03 2.133e-03
0.857037 4.74050955e-03 5.053e-03 2.225e-03 2.205e-03
0.858519 3.92602373e-03 5.090e-03 2.312e-03 2.279e-03
0.86 3.12215423e-03 5.138e-03 2.403e-03 2.357e-03
0.861481 2.32889755e-03 5.188e-03 2.498e-03 2.438e-03
0.862963 1.54631594e-03 5.202e-03 2.597e-03 2.524e-03
0.864444 7.74466553e-04 5.217e-03 2.700e-03 2.614e-03
0.865926 1.33526789e-05 5.257e-03 2.806e-03 2.707e-03
0.867407 -7.37062272e-04 5.284e-03 2.915e-03 2.803e-03
0.868889 -1.47680476e-03 5.311e-03 3.028e-03 2.903e-03
0.87037 -2.20582838e-03 5.337e-03 3.145e-03 3.005e-03
0.871852 -2.92416151e-03 5.305e-03 3.280e-03 3.110e-03
0.873333 -3.63185271e-03 5.338e-03 3.388e-03 3.218e-03
0.874815 -4.32895132e-03 5.348e-03 3.537e-03 3.328e-03
0.876296 -5.01550739e-03 5.391e-03 3.691e-03 3.440e-03
0.877778 -5.69157173e-03 5.440e-03 3.861e-03 3.554e-03
0.879259 -6.35717513e-03 5.451e-03 4.020e-03 3.670e-03
0.880741 -7.01227876e-03 5.514e-03 4.157e-03 3.788e-03
0.882222 -7.65685905e-03 5.554e-03 4.293e-03 3.908e-03
0.883704 -8.29093628e-03 5.611e-03 4.426e-03 4.028e-03
0.885185 -8.91457184e-03 5.616e-03 4.614e-03 4.150e-03
0.886667 -9.52774611e-03 5.644e-03 4.767e-03 4.274e-03
0.888148 -1.01305270e-02 5.622e-03 4.913e-03 4.398e-03
0.88963 -1.07230028e-02 5.604e-03 5.047e-03 4.523e-03
0.891111 -1.13052621e-02 5.663e-03 5.190e-03 4.647e-03
0.892593 -1.18773599e-02 5.673e-03 5.318e-03 4.772e-03
0.894074 -1.24391306e-02 5.705e-03 5.494e-03 4.898e-03
0.895556 -1.29905790e-02 5.746e-03 5.677e-03 5.024e-03
0.897037 -1.35318179e-02 5.740e-03 5.887e-03 5.152e-03
0.898519 -1.40628750e-02 5.762e-03 6.111e-03 5.280e-03
0.9 -1.45838747e-02 5.783e-03 6.347e-03 5.408e-03
0.901481 -1.50949606e-02 5.816e-03 6.595e-03 5.536e-03
0.902963 -1.55962310e-02 5.805e-03 6.742e-03 5.663e-03
0.904444 -1.60877390e-02 5.812e-03 6.959e-03 5.789e-03
0.905926 -1.65696393e-02 5.870e-03 7.223e-03 5.914e-03
0.907407 -1.70420889e-02 5.902e-03 7.496e-03 6.039e-03
0.908889 -1.75052445e-02 5.902e-03 7.662e-03 6.164e-03
0.91037 -1.79592231e-02 5.899e-03 7.812e-03 6.287e-03
0.911852 -1.84040149e-02 5.948e-03 8.014e-03 6.410e-03
0.913333 -1.88397140e-02 5.963e-03 8.134e-03 6.533e-03
0.914815 -1.92664923e-02 6.013e-03 8.374e-03 6.653e-03
0.916296 -1.96844296e-02 6.057e-03 8.656e-03 6.772e-03
0.917778 -2.00937146e-02 6.015e-03 8.906e-03 6.890e-03
0.919259 -2.04945545e-02 6.005e-03 9.154e-03 7.004e-03
0.920741 -2.08871044e-02 6.028e-03 9.374e-03 7.118e-03
0.922222 -2.12714768e-02 6.027e-03 9.540e-03 7.229e-03
0.923704 -2.16478942e-02 6.071e-03 9.775e-03 7.337e-03
0.925185 -2.20165799e-02 6.076e-03 1.002e-02 7.440e-03
0.926667 -2.23777548e-02 6.090e-03 1.029e-02 7.541e-03
0.928148 -2.27316372e-02 6.096e-03 1.056e-02 7.639e-03
0.92963 -2.30784428e-02 6.097e-03 1.085e-02 7.733e-03
0.931111 -2.34183851e-02 6.077e-03 1.113e-02 7.824e-03
0.932593 -2.37516748e-02 6.094e-03 1.143e-02 7.910e-03
0.934074 -2.40785198e-02 6.089e-03 1.173e-02 7.992e-03
0.935556 -2.43991259e-02 6.121e-03 1.204e-02 8.070e-03
0.937037 -2.47136718e-02 6.144e-03 1.236e-02 8.143e-03
0.938519 -2.50222464e-02 6.098e-03 1.268e-02 8.212e-03
0.94 -2.53250388e-02 6.086e-03 1.301e-02 8.276e-03
0.941481 -2.56221727e-02 6.103e-03 1.335e-02 8.336e-03
0.942963 -2.59139030e-02 6.116e-03 1.370e-02 8.390e-03
0.944444 -2.62004978e-02 6.102e-03 1.397e-02 8.439e-03
0.945926 -2.64822211e-02 6.135e-03 1.408e-02 8.483e-03
0.947407 -2.67593333e-02 6.136e-03 1.418e-02 8.520e-03
0.948889 -2.70320112e-02 6.153e-03 1.426e-02 8.551e-03
0.95037 -2.73004595e-02 6.160e-03 1.432e-02 8.576e-03
0.951852 -2.75649831e-02 6.127e-03 1.437e-02 8.594e-03
0.953333 -2.78258817e-02 6.087e-03 1.439e-02 8.606e-03
0.954815 -2.80834506e-02 6.059e-03 1.440e-02 8.610e-03
0.956296 -2.83379186e-02 6.012e-03 1.438e-02 8.607e-03
0.957778 -2.85894261e-02 6.011e-03 1.435e-02 8.596e-03
0.959259 -2.88383168e-02 6.001e-03 1.429e-02 8.577e-03
0.960741 -2.90850245e-02 5.960e-03 1.421e-02 8.550e-03
0.962222 -2.93299752e-02 5.925e-03 1.411e-02 8.515e-03
0.963704 -2.95735882e-02 5.956e-03 1.399e-02 8.470e-03
0.965185 -2.98162754e-02 5.932e-03 1.384e-02 8.416e-03
0.966667 -3.00584415e-02 5.906e-03 1.367e-02 8.353e-03
0.968148 -3.03004847e-02 5.868e-03 1.348e-02 8.278e-03
0.96963 -3.05427960e-02 5.838e-03 1.326e-02 8.194e-03
0.971111 -3.07857573e-02 5.758e-03 1.302e-02 8.098e-03
0.972593 -3.10296711e-02 5.750e-03 1.276e-02 7.991e-03
0.974074 -3.12750108e-02 5.729e-03 1.247e-02 7.873e-03
0.975556 -3.15223275e-02 5.678e-03 1.216e-02 7.742e-03
0.977037 -3.17721633e-02 5.703e-03 1.183e-02 7.599e-03
0.978519 -3.20250089e-02 5.659e-03 1.147e-02 7.442e-03
0.98 -3.22815016e-02 5.657e-03 1.109e-02 7.271e-03
0.981481 -3.25424594e-02 5.609e-03 1.068e-02 7.086e-03
0.982963 -3.28086884e-02 5.616e-03 1.025e-02 6.886e-03
0.984444 -3.30809823e-02 5.613e-03 9.804e-03 6.669e-03
0.985926 -3.33601224e-02 5.542e-03 9.331e-03 6.436e-03
0.987407 -3.36468781e-02 5.539e-03 8.837e-03 6.185e-03
0.988889 -3.39420076e-02 5.514e-03 8.322e-03 5.916e-03
0.99037 -3.42463445e-02 5.502e-03 7.787e-03 5.629e-03
0.991852 -3.45614419e-02 5.431e-03 7.235e-03 5.321e-03
0.993333 -3.48890977e-02 5.390e-03 6.667e-03 4.991e-03
0.994815 -3.52310861e-02 5.348e-03 6.086e-03 4.639e-03
0.996296 -3.55891590e-02 5.303e-03 5.497e-03 4.263e-03
0.997778 -3.59650482e-02 5.383e-03 4.905e-03 3.863e-03
0.999259 -3.63604673e-02 5.412e-03 4.316e-03 3.439e-03
1.00074 -3.67771136e-02 5.502e-03 3.744e-03 2.993e-03
1.00222 -3.72166709e-02 5.489e-03 3.207e-03 2.532e-03
1.0037 -3.76808114e-02 5.584e-03 2.738e-03 2.070e-03
1.00519 -3.81711983e-02 5.815e-03 2.392e-03 1.643e-03
1.00667 -3.86894888e-02 6.019e-03 2.240e-03 1.451e-03
1.00815 -3.92373363e-02 6.114e-03 2.251e-03 1.460e-03


==> anc/data/fig11_left_cs_vs_eps_24x32_MS_0.dat <==
0 0 0 0 0
0.00602866 0.00296733 0 1.20118e-18 -1.20118e-18
0.012022 0.00594328 0 -3.99264e-18 3.99264e-18
0.0179804 0.00892769 0 4.7768e-18 -4.7768e-18
0.0239043 0.0119204 0 1.4287e-17 -1.4287e-17
0.0297943 0.0149213 0 2.21606e-17 -2.21606e-17
0.0356508 0.0179301 0 3.15575e-18 -3.15575e-18
0.0414742 0.0209468 0 2.20319e-17 -2.20319e-17
0.0472649 0.0239712 0 2.19682e-17 -2.19682e-17
0.0530234 0.027003 0 6.2583e-18 -6.2583e-18
0.0587501 0.0300422 0 3.11942e-17 -3.11942e-17
0.0644455 0.0330886 0 1.24448e-17 -1.24448e-17
0.0701098 0.036142 0 4.9628e-17 -4.9628e-17
0.0757436 0.0392022 0 -1.85592e-17 1.85592e-17
0.0813471 0.0422691 0 -4.31863e-17 4.31863e-17
0.0869209 0.0453426 0 -3.69078e-17 3.69078e-17
0.0924654 0.0484224 3.06648e-18 -3.06648e-17 3.06648e-17
0.0979807 0.0515084 0 7.95205e-17 -7.95205e-17
0.103468 0.0546004 0 -5.48945e-17 5.48945e-17
0.108926 0.0576982 0 3.64937e-17 -3.64937e-17
0.114357 0.0608018 6.06573e-18 -7.27832e-17 7.27832e-17
0.11976 0.0639108 0 6.04881e-17 -6.04881e-17
0.125135 0.0670252 0 8.44506e-17 -8.44506e-17
0.130485 0.0701448 0 0 0
0.135807 0.0732694 0 -7.19779e-17 7.19779e-17
0.141103 0.0763989 0 5.98207e-17 -5.98207e-17
0.146374 0.079533 1.19312e-17 -7.15818e-17 7.15818e-17
0.151619 0.0826717 5.94925e-18 0 0
0.156839 0.0858147 0 -9.49248e-17 9.49248e-17
0.162034 0.0889618 0 2.01228e-16 -2.01228e-16
0.167205 0.092113 0 1.18014e-17 -1.18014e-17
0.172351 0.095268 1.76526e-17 1.64722e-16 -1.64722e-16
0.177474 0.0984267 0 1.52639e-16 -1.52639e-16
0.182573 0.101589 0 9.36437e-17 -9.36437e-17
0.187648 0.104754 0 1.16743e-16 -1.16743e-16
0.192701 0.107923 0 -2.32886e-17 2.32886e-17
0.197731 0.111095 0 -2.32262e-16 2.32262e-16
0.202739 0.114269 0 -1.62083e-16 1.62083e-16
0.207724 0.117446 0 1.38615e-16 -1.38615e-16
0.212688 0.120626 0 -9.21514e-17 9.21514e-17
0.21763 0.123808 2.29801e-17 -1.37881e-16 1.37881e-16
0.222551 0.126992 0 -6.8745e-17 6.8745e-17
0.227451 0.130179 0 -2.51383e-16 2.51383e-16
0.23233 0.133367 1.13982e-17 -1.59527e-16 1.59527e-16
0.237189 0.13656 1.26645e-06 2.17431e-08 7.04718e-08
0.242023 0.139977 8.6183e-05 1.46013e-06 4.77778e-06
0.24683 0.143408 0.000174055 2.90743e-06 9.60887e-06
0.251608 0.146854 0.00026554 4.36021e-06 1.45644e-05
0.256359 0.150314 0.000359663 5.81712e-06 1.96368e-05
0.261083 0.153789 0.000456533 7.27426e-06 2.48383e-05
0.265779 0.157277 0.000556387 8.72774e-06 3.01419e-05
0.270448 0.16078 0.000661519 1.01763e-05 3.55727e-05
0.27509 0.164298 0.000769448 1.16162e-05 4.10911e-05
0.279705 0.16783 0.0008758 1.30474e-05 4.66453e-05
0.284293 0.171377 0.000986845 1.44572e-05 5.22733e-05
0.288854 0.174939 0.00110268 1.58471e-05 5.79873e-05
0.293389 0.178515 0.00122224 1.72046e-05 6.37611e-05
0.297897 0.182105 0.00134601 1.85425e-05 6.96071e-05
0.302379 0.18571 0.00147155 1.98483e-05 7.5512e-05
0.306835 0.18933 0.00160277 2.11223e-05 8.15763e-05
0.311266 0.192964 0.00173333 2.23396e-05 8.78365e-05
0.31567 0.196613 0.001867 2.35257e-05 9.41782e-05
0.320049 0.200275 0.00200501 2.46558e-05 0.000100588
0.324402 0.203953 0.00214607 2.57179e-05 0.000107091
0.32873 0.207644 0.00229763 2.67248e-05 0.000113649
0.333033 0.211349 0.00245093 2.76646e-05 0.000120273
0.337311 0.215068 0.00260347 2.85378e-05 0.000127014
0.341564 0.218801 0.00276638 2.93201e-05 0.000133622
0.345793 0.222548 0.00292972 3.00247e-05 0.000140197
0.349998 0.226308 0.00309471 3.06273e-05 0.00014674
0.354178 0.230081 0.0032638 3.11288e-05 0.000153497
0.358334 0.233868 0.00343574 3.153e-05 0.000160343
0.362466 0.237667 0.00360562 3.18193e-05 0.000167277
0.366575 0.241479 0.00379537 3.19732e-05 0.000174056
0.37066 0.245303 0.00398299 3.2017e-05 0.000180923
0.374722 0.249138 0.00417818 3.1903e-05 0.000187758
0.378761 0.252986 0.00437848 3.16566e-05 0.000194317
0.382777 0.256845 0.00457177 3.12545e-05 0.0002
0.386771 0.260715 0.00476294 3.0698e-05 0.000205897
0.390742 0.264596 0.00494358 2.9964e-05 0.000212605
0.394691 0.268487 0.00515689 2.90419e-05 0.000219281
0.398617 0.272387 0.0053632 2.7945e-05 0.000225806
0.402522 0.276298 0.00557569 2.66389e-05 0.0002323
0.406406 0.280217 0.00579073 2.51367e-05 0.000238526
0.410268 0.284144 0.00600474 2.34045e-05 0.00024484
0.414109 0.288079 0.00621893 2.14438e-05 0.000251006
0.417929 0.292022 0.00642621 1.92562e-05 0.000256198
0.421729 0.295972 0.006649 1.6808e-05 0.000260895
0.425508 0.299928 0.00687074 1.41011e-05 0.000266745
0.429266 0.303889 0.00710785 1.11266e-05 0.000272333
0.433005 0.307856 0.00733099 7.86901e-06 0.000277778
0.436724 0.311826 0.00754259 4.31739e-06 0.000283081
0.440424 0.315801 0.00779162 4.61583e-07 0.000288126
0.444104 0.319778 0.00803252 -3.7108e-06 0.000292915
0.447765 0.323758 0.00828969 -8.21089e-06 0.000297451
0.451408 0.327738 0.00855491 -1.3052e-05 0.00030185
0.455032 0.33172 0.00880623 -1.82468e-05 0.000305882
0.458638 0.335701 0.00904258 -2.37975e-05 0.000309666
0.462226 0.339681 0.0092698 -2.97359e-05 0.000312974
0.465796 0.343659 0.00950859 -3.60596e-05 0.000316151
0.469349 0.347634 0.00973029 -4.27771e-05 0.000318971
0.472884 0.351605 0.0100525 -4.99088e-05 0.000321323
0.476403 0.355571 0.0103026 -5.74744e-05 0.000323322
0.479904 0.359532 0.0105709 -6.54711e-05 0.000324972
0.48339 0.363485 0.0108052 -7.39185e-05 0.000326048
0.486859 0.367431 0.0110576 -8.28362e-05 0.00032678
0.490313 0.371367 0.0113191 -9.2221e-05 0.000326945
0.493751 0.375293 0.0115636 -0.000107008 0.000326659
0.497174 0.379208 0.011807 -0.000123457 0.000325926
0.500581 0.383111 0.0120941 -0.000132027 0.000324524
0.503975 0.386999 0.0123575 -0.000139218 0.000322682
0.507353 0.390873 0.012631 -0.000152174 0.000320178
0.510718 0.39473 0.012881 -0.00015495 0.000317019
0.514068 0.398571 0.0131521 -0.000148946 0.00031343
0.517406 0.402392 0.0134219 -0.000142193 0.00030897
0.52073 0.406193 0.0136575 -0.000129724 0.000303978
0.524041 0.409973 0.013903 -0.000127012 0.000298126
0.527339 0.41373 0.0141364 -0.000125303 0.000291749
0.530626 0.417463 0.0144347 -0.000113172 0.000284523
0.5339 0.42117 0.0147536 -0.000101533 0.00027678
0.537163 0.42485 0.0149727 -9.03497e-05 0.000279891
0.540414 0.428502 0.0151581 -6.91276e-05 0.00029771
0.543654 0.432124 0.0153428 -4.66485e-05 0.000316104
0.546884 0.435714 0.0156352 -2.52877e-05 0.000335179
0.550103 0.439272 0.0159588 -1.21452e-05 0.00035493
0.553312 0.442795 0.0161946 4.98378e-06 0.000375351
0.556511 0.446282 0.0163754 3.14779e-05 0.00039644
0.559701 0.449733 0.0166308 5.92896e-05 0.000418192
0.562882 0.453144 0.0168958 8.84318e-05 0.000440494
0.566055 0.456514 0.017149 0.000118864 0.000463558
0.569219 0.459843 0.0174011 0.000150802 0.000480856
0.572375 0.463129 0.0177161 0.000183991 0.000504803
0.575523 0.466369 0.0180085 0.00021853 0.000529393
0.578664 0.469563 0.0182678 0.000254516 0.000554623
0.581798 0.472709 0.0184305 0.000291941 0.000580382
0.584925 0.475806 0.0186984 0.000320106 0.000606878
0.588046 0.478851 0.0188173 0.00034699 0.000634002
0.591161 0.481845 0.0189357 0.00037471 0.000661749
0.594271 0.484784 0.0190852 0.00040326 0.000676236
0.597375 0.487668 0.0193075 0.000432634 0.000655719
0.600475 0.490495 0.0193403 0.000462827 0.000633822
0.60357 0.493264 0.0193626 0.0005 0.000610554
0.606661 0.495974 0.0195829 0.000544943 0.000585923
0.609749 0.498622 0.0195421 0.000591155 0.000559938
0.612833 0.501209 0.0195846 0.000638733 0.000532606
0.615914 0.503732 0.0197927 0.000687461 0.000503834
0.618993 0.50619 0.0199897 0.000737539 0.000473733
0.622069 0.508582 0.0202167 0.000788751 0.000451187
0.625144 0.510907 0.0203913 0.000841298 0.000462513
0.628217 0.513164 0.0204419 0.000894861 0.000473895
0.63129 0.515351 0.0207385 0.000949641 0.000485436
0.634362 0.517468 0.0209826 0.00100553 0.000496929
0.637433 0.519514 0.0210317 0.00106231 0.00050858
0.640505 0.521487 0.0212232 0.00112029 0.000520285
0.643577 0.523387 0.0212004 0.00118006 0.000532045
0.646651 0.525213 0.0210761 0.00123959 0.000543858
0.649726 0.526964 0.0211246 0.00130091 0.000555623
0.652802 0.528639 0.0212336 0.00136198 0.000567543
0.655881 0.530237 0.0214026 0.00142482 0.000579415
0.658963 0.531759 0.0212185 0.00148842 0.000591339
0.662048 0.533203 0.0213568 0.00155276 0.000603317
0.665136 0.534569 0.0215145 0.00161785 0.000615246
0.668228 0.535856 0.0217918 0.00168268 0.000627127
0.671325 0.537065 0.0219381 0.00174925 0.000639061
0.674426 0.538194 0.0219641 0.00181555 0.000650947
0.677532 0.539243 0.0219204 0.00188259 0.000662786
0.680645 0.540213 0.0219364 0.00195035 0.000674578
0.683763 0.541103 0.0219822 0.00201784 0.000686422
0.686888 0.541913 0.0222057 0.00208605 0.000698121
0.69002 0.542644 0.0222606 0.00215499 0.000709773
0.693159 0.543294 0.0224236 0.00222365 0.000721379
0.696306 0.543865 0.0226254 0.00229204 0.000732842
0.699462 0.544356 0.0227969 0.00236114 0.000744259
0.702626 0.544768 0.0232517 0.00242899 0.000755534
0.7058 0.545101 0.0232942 0.00249756 0.000766764
0.708983 0.545355 0.0232488 0.00256683 0.000777854
0.712177 0.545531 0.0233788 0.00263486 0.0007889
0.715381 0.54563 0.0233625 0.00270262 0.000799708
0.718596 0.545652 0.0233463 0.00277013 0.000810378
0.721823 0.545593 0.0235721 0.00284124 0.000817135
0.725062 0.545435 0.0234203 0.00293623 0.00079971
0.728313 0.545192 0.023568 0.0030405 0.000772035
0.731578 0.544874 0.0237536 0.00314437 0.000743888
0.734857 0.544488 0.0238809 0.00324304 0.000720653
0.73815 0.544024 0.0241131 0.00334612 0.00069185
0.741457 0.543489 0.0242392 0.0034488 0.000662392
0.74478 0.542889 0.0244699 0.00354441 0.000639351
0.748119 0.542227 0.0245377 0.00363203 0.000622593
0.751473 0.541502 0.0246813 0.00371265 0.000612084
0.754845 0.540717 0.0250902 0.00378632 0.000607407
0.758233 0.539871 0.025327 0.00385308 0.000608626
0.761638 0.538967 0.0256102 0.00391296 0.000615421
0.765062 0.538004 0.0258451 0.00396601 0.000627668
0.768504 0.536978 0.0259378 0.00401979 0.000637983
0.771965 0.535883 0.0260865 0.0040762 0.000640828
0.775445 0.534737 0.0262629 0.00412207 0.000650986
0.778946 0.533539 0.0265886 0.00415933 0.000668229
0.782466 0.532291 0.0269878 0.00418803 0.000692329
0.786008 0.530995 0.0269935 0.00420915 0.000723063
0.789571 0.529652 0.0274091 0.00422181 0.000760298
0.793156 0.52825 0.0275349 0.00423907 0.000792
0.796763 0.526789 0.0277716 0.00426277 0.00081532
0.800393 0.525269 0.0279147 0.00429472 0.00082836
0.804047 0.523711 0.0282516 0.00431452 0.000852174
0.807724 0.522117 0.0282641 0.00432225 0.000886519
0.811426 0.52048 0.0282581 0.00432627 0.000922581
0.815153 0.518793 0.0284913 0.00433487 0.000953082
0.818906 0.517077 0.0285308 0.00432966 0.000995409
0.822684 0.515332 0.0287718 0.00430981 0.0010495
0.826489 0.513548 0.0290576 0.00428911 0.0011043
0.830321 0.511718 0.0294064 0.00427489 0.00114977
0.83418 0.509813 0.0296536 0.00429809 0.00115679
0.838068 0.507843 0.0300819 0.00435123 0.00113285
0.841986 0.505792 0.030218 0.00444868 0.00106085
0.845933 0.503736 0.0306709 0.00451859 0.00101723
0.849911 0.501682 0.0310226 0.00444615 0.00100452
0.85392 0.499591 0.031084 0.00441373 0.00373622
0.85796 0.49749 0.0312353 0.00444094 0.00619387
0.862033 0.495365 0.0316292 0.00446535 0.00834023
0.866137 0.493192 0.0318509 0.00451123 0.00607637
0.870275 0.491009 0.0318655 0.0045417 0.00572735
0.874447 0.488828 0.0321038 0.004547 0.0059239
0.878652 0.486673 0.0323861 0.00450492 0.00794906
0.882892 0.484516 0.0325513 0.00473773 0.00968778
0.887166 0.482383 0.0327872 0.00475156 0.0108994
0.891475 0.480277 0.0331022 0.00468711 0.0122222
0.895819 0.478198 0.0334073 0.0044898 0.0116593
0.900198 0.476146 0.0337733 0.00425155 0.0110629
0.904612 0.47412 0.0339699 0.00397171 0.0107073
0.909061 0.472091 0.0343071 0.00375375 0.0112357
0.913547 0.470059 0.0343084 0.00347841 0.00977093
0.918069 0.468009 0.0343008 0.00290677 0.0107916
0.922628 0.465968 0.0342669 0.00230729 0.0100527
0.927224 0.46395 0.0343734 0.00196933 0.00927257
0.931858 0.461962 0.0345057 0.00188276 0.00832808
0.936529 0.459991 0.0344978 0.00119389 0.00767948
0.941239 0.458021 0.0346207 0.000535048 0.00727637
0.945987 0.456047 0.0350653 -0.000369887 0.00561967
0.950775 0.454124 0.0351607 -0.000330235 0.00621807
0.955601 0.452265 0.0351951 -7.16652e-05 0.00824284
0.960466 0.45047 0.0353766 9.60173e-05 0.00768658
0.96537 0.448715 0.0356525 0.00215644 0.00619188
0.970313 0.447007 0.0356255 0.00429853 0.00567903
0.975294 0.44534 0.0356675 0.00652713 0.00459087
0.980314 0.443715 0.035632 0.00883921 0.00535168
0.985373 0.442155 0.0358455 0.0112189 0.00617597
0.99047 0.440652 0.0356727 0.0136675 0.00686461
0.995606 0.439203 0.0357228 0.0161848 0.00797947
1.00078 0.437807 0.0356533 0.0187788 0.00957301
1.00599 0.436472 0.0356181 0.0214408 0.0107332
1.01124 0.435187 0.0354638 0.0241872 0.0115064
1.01653 0.433982 0.0354545 0.0269839 0.0119966
1.02186 0.432832 0.0355471 0.0298558 0.0131807
1.02722 0.431722 0.0354361 0.0328196 0.014403
1.03262 0.43067 0.0353339 0.0358664 0.015765
1.03806 0.429642 0.035173 0.0390295 0.016962
1.04354 0.428702 0.0352906 0.0422409 0.0183319
1.04905 0.427808 0.0352733 0.0455593 0.0199579
1.05461 0.427009 0.0350462 0.0489253 0.0214526
1.06019 0.426325 0.0348282 0.0523219 0.0230427
1.06582 0.425736 0.0346109 0.0557824 0.024477
1.07148 0.42527 0.0345029 0.0592815 0.0262573
1.07717 0.424896 0.0345288 0.062844 0.0283736
1.0829 0.424622 0.0344463 0.0664779 0.0300749
1.08865 0.42448 0.0342062 0.0701496 0.0321446
1.09444 0.424447 0.0340913 0.0739004 0.0343071
1.10027 0.424547 0.0341342 0.0776968 0.0365949
1.10612 0.424787 0.0338627 0.0815385 0.0389992
1.11199 0.425167 0.0335095 0.0854666 0.0415359
1.1179 0.425689 0.0335284 0.0894477 0.0442045
1.12383 0.426355 0.0335473 0.0934156 0.0469959
1.12978 0.427167 0.0334429 0.0975349 0.0499178
1.13575 0.428129 0.0336423 0.101805 0.0529779
1.14175 0.429228 0.0332432 0.106061 0.0561589
1.14777 0.430476 0.0327473 0.110466 0.0594767
1.15381 0.431868 0.0329469 0.11502 0.0629143
1.15986 0.433404 0.0333415 0.119723 0.0664874
1.16593 0.435126 0.0331082 0.124491 0.0702278
1.17202 0.437056 0.0332656 0.129326 0.0741673
1.17812 0.439181 0.0332847 0.134388 0.0782725
1.18423 0.441516 0.0329231 0.139514 0.0825911
1.19035 0.44407 0.0329103 0.144786 0.0870655
1.19649 0.44685 0.0324778 0.150282 0.0917676
1.20263 0.449917 0.0325866 0.155842 0.0967768
1.20877 0.453259 0.0322848 0.161545 0.102011
1.21492 0.456919 0.0323133 0.16747 0.10755
1.22106 0.460915 0.0321732 0.173536 0.113472
1.2272 0.46522 0.0323219 0.179744 0.119616
1.23334 0.469895 0.0324061 0.186251 0.126139
1.23947 0.474998 0.0324102 0.192817 0.133041
1.24559 0.480558 0.0328765 0.199681 0.140398
1.2517 0.486602 0.0328481 0.206762 0.14821
1.25779 0.493152 0.0326847 0.214059 0.156553
1.26386 0.500258 0.0337272 0.22157 0.165424
1.2699 0.508 0.0344972 0.229454 0.174901
1.27591 0.516427 0.0345534 0.237549 0.185059
1.2819 0.525602 0.0357064 0.245935 0.195896
1.28784 0.535622 0.0373995 0.25461 0.207644
1.29375 0.546577 0.0393706 0.263651 0.22022
1.29961 0.55857 0.0415475 0.273056 0.233857
1.30543 0.571693 0.043851 0.282824 0.248627
1.31119 0.586136 0.0480188 0.293031 0.264683
1.31689 0.602112 0.0532604 0.303518 0.282252
1.32253 0.619825 0.0580406 0.314364 0.301561
1.3281 0.639568 0.0641543 0.325565 0.322915
1.33359 0.661674 0.0724747 0.337043 0.346537
1.33901 0.686552 0.0826729 0.348718 0.37296
1.34433 0.714722 0.0945694 0.355702 0.402638
1.34956 0.746867 0.110534 0.369404 0.436328
1.35469 0.783906 0.131168 0.381593 0.474865
1.35971 0.827033 0.154903 0.403243 0.519459
1.36461 0.877935 0.187741 0.425675 0.571781
1.3694 0.93906 0.23164 0.477521 0.634334
1.37404 1.01399 0.295081 0.531207 0.710684
1.37855 1.10836 0.388028 0.631312 0.8066
1.38291 1.23172 0.529425 0.757471 0.931034
1.3871 1.40187 0.71492 0.983933 1.10252
1.39112 1.65709 0.867838 1.38426 1.35905
1.39496 2.10186 1.33715 2.01297 1.80549
1.39858 3.21099 2.61691 3.59863 2.91546
1.40198 12.5073 3.54601 -2.66996 12.2129
1.40513 -1.26285 3.8208 6.59377 7.16173
1.40799 -0.166256 3.49735 4.0978 4.67551
1.41054 -1.003 3.55715 5.21953 2.44587
1.41275 -4.59976 3.08466 8.52608 -0.991686
1.41458 -0.0764619 2.99774 4.76302 2.43245
1.416 0.594616 2.85983 5.36096 2.74152
1.41697 1.90441 2.47404 2.00602 4.51768
1.41743 -1.34341 2.30804 4.09617 1.29902
1.41736 -3.25116 2.28282 4.45761 -0.351163
1.4167 -15.2672 1.97903 15.5506 -11.3408
1.41539 -0.913099 1.65819 1.19297 2.23336
1.41337 -0.352773 1.63107 0.631815 2.26662
1.41054 -2.4858 1.37733 2.73527 0.305817
1.40682 27.3226 1.25093 -27.5503 29.7096
1.4021 -0.787894 1.10855 0.59829 1.30632
1.39625 0.113556 1.00891 -0.271269 1.94803
1.38909 -0.935405 1.0556 0.802817 0.778354
1.38048 -0.518143 0.753516 0.40681 0.974833
1.37026 -0.278203 0.723356 0.188396 1.07982
1.35825 0.0880584 0.688487 -0.1569 1.3321
1.3441 -1.92137 0.645321 1.8563 -0.740604
1.32732 0.414339 0.519941 -0.467844 1.50699
1.30736 2.16072 0.484864 -2.21602 3.25569
1.27154 -1.58264 0.433969 1.53558 -0.540205


==> anc/data/fig11_left_cs_vs_eps_32x48_MS_0.dat <==
0 0 0 0 0
0.00549706 0.00296733 0 1.60118e-18 -1.60118e-18
0.0109619 0.00594328 0 -3.99264e-18 3.99264e-18
0.0163949 0.00892769 0 3.18355e-18 -3.18355e-18
0.0217965 0.0119204 0 1.4287e-17 -1.4287e-17
0.0271671 0.0149213 0 1.89927e-17 -1.89927e-17
0.0325072 0.0179301 0 6.31295e-18 -6.31295e-18
0.0378171 0.0209468 0 1.88824e-17 -1.88824e-17
0.0430972 0.0239712 0 2.19682e-17 -2.19682e-17
0.0483479 0.027003 0 3.12843e-18 -3.12843e-18
0.0535697 0.0300422 0 3.11942e-17 -3.11942e-17
0.0587628 0.0330886 0 1.24448e-17 -1.24448e-17
0.0639276 0.036142 0 4.34335e-17 -4.34335e-17
0.0690646 0.0392022 0 -1.85592e-17 1.85592e-17
0.0741741 0.0422691 0 -4.31863e-17 4.31863e-17
0.0792564 0.0453426 0 -3.69078e-17 3.69078e-17
0.0843119 0.0484224 3.06648e-18 -3.68034e-17 3.68034e-17
0.089341 0.0515084 0 7.33992e-17 -7.33992e-17
0.0943439 0.0546004 0 -6.70886e-17 6.70886e-17
0.0993211 0.0576982 0 3.64937e-17 -3.64937e-17
0.104273 0.0608018 6.06573e-18 -7.27832e-17 7.27832e-17
0.109199 0.0639108 0 6.04881e-17 -6.04881e-17
0.114101 0.0670252 0 7.23783e-17 -7.23783e-17
0.118979 0.0701448 0 -2.40638e-17 2.40638e-17
0.123832 0.0732694 0 -7.19779e-17 7.19779e-17
0.128661 0.0763989 0 5.98207e-17 -5.98207e-17
0.133467 0.079533 1.19312e-17 -8.35213e-17 8.35213e-17
0.13825 0.0826717 5.94925e-18 0 0
0.143009 0.0858147 0 -9.49248e-17 9.49248e-17
0.147746 0.0889618 0 2.01228e-16 -2.01228e-16
0.152461 0.092113 0 1.18014e-17 -1.18014e-17
0.157154 0.095268 1.76526e-17 1.53053e-16 -1.53053e-16
0.161825 0.0984267 0 1.40866e-16 -1.40866e-16
0.166474 0.101589 0 9.36437e-17 -9.36437e-17
0.171102 0.104754 0 1.16743e-16 -1.16743e-16
0.175709 0.107923 0 -4.65638e-17 4.65638e-17
0.180296 0.111095 0 -2.32262e-16 2.32262e-16
0.184862 0.114269 0 -1.62083e-16 1.62083e-16
0.189408 0.117446 0 1.38615e-16 -1.38615e-16
0.193934 0.120626 1.03665e-16 -9.21514e-17 9.21514e-17
0.19844 0.123808 2.29801e-17 -1.60795e-16 1.60795e-16
0.202927 0.126992 0 -6.8745e-17 6.8745e-17
0.207395 0.130179 0 -2.74308e-16 2.74308e-16
0.211844 0.133367 1.13982e-17 -1.59527e-16 1.59527e-16
0.216273 0.13662 4.11402e-05 3.37615e-05 3.05898e-05
0.220681 0.139924 0.000112039 9.15425e-05 8.29281e-05
0.225067 0.14324 0.000185658 0.000150978 0.000136767
0.229431 0.146567 0.000262029 0.000211834 0.000191938
0.233774 0.149904 0.000340726 0.000274449 0.000248638
0.238095 0.153253 0.000421734 0.000338551 0.000306856
0.242394 0.156613 0.000505677 0.000404258 0.000366452
0.246672 0.159984 0.000592149 0.000471557 0.000427413
0.250929 0.163366 0.000681772 0.000540308 0.000489859
0.255164 0.16676 0.000774008 0.000610755 0.000553777
0.259378 0.170165 0.000868966 0.000682631 0.000619029
0.263571 0.173581 0.000966879 0.000756051 0.000685732
0.267742 0.177009 0.00106734 0.000831004 0.000753875
0.271893 0.180449 0.00117072 0.000907351 0.000823321
0.276023 0.183899 0.00127686 0.000985209 0.000894058
0.280132 0.187362 0.00138588 0.00106456 0.000966204
0.284221 0.190836 0.00150063 0.00114528 0.00103975
0.288289 0.194321 0.00161731 0.00122748 0.00111443
0.292336 0.197818 0.00173717 0.00131039 0.00119049
0.296363 0.201326 0.00186142 0.00139576 0.00126717
0.30037 0.204845 0.0019863 0.00148194 0.0013462
0.304356 0.208376 0.00211429 0.00156894 0.00142609
0.308323 0.211918 0.00224535 0.00165799 0.00150682
0.31227 0.215471 0.00238319 0.00174784 0.00158838
0.316196 0.219036 0.00251911 0.00183847 0.00167201
0.320103 0.222611 0.00265806 0.00193112 0.00175646
0.323991 0.226198 0.00280491 0.00202454 0.00184049
0.327859 0.229795 0.00295961 0.00211873 0.00192656
0.331708 0.233403 0.00310989 0.00221368 0.00201465
0.335537 0.237022 0.00326066 0.00230938 0.00210231
0.339347 0.240651 0.0034277 0.00240583 0.00219077
0.343138 0.24429 0.00359394 0.00250424 0.00228
0.346911 0.247939 0.00375816 0.00260218 0.00237001
0.350665 0.251598 0.00392039 0.00270084 0.0024608
0.3544 0.255267 0.00408664 0.00280024 0.00255235
0.358116 0.258946 0.0042485 0.00290036 0.00264346
0.361815 0.262634 0.00441796 0.003 0.00273653
0.365495 0.26633 0.00458423 0.00310155 0.00282915
0.369157 0.270036 0.00475566 0.00320262 0.00292133
0.372801 0.27375 0.00493579 0.00330321 0.00301427
0.376427 0.277472 0.00512811 0.00340451 0.00310795
0.380036 0.281202 0.00532544 0.00350533 0.00320118
0.383627 0.28494 0.00551004 0.00360567 0.00329398
0.387201 0.288685 0.00571025 0.00370554 0.00338751
0.390758 0.292437 0.00592714 0.00380611 0.00347944
0.394298 0.296196 0.00613365 0.00390621 0.0035721
0.397821 0.29996 0.00635322 0.00400468 0.00366433
0.401327 0.303731 0.00655309 0.00410268 0.00375496
0.404816 0.307507 0.00677183 0.00420023 0.00384517
0.40829 0.311287 0.00700929 0.00429617 0.00393496
0.411747 0.315072 0.00722248 0.0043905 0.00402433
0.415188 0.318861 0.0074289 0.00448439 0.00411214
0.418613 0.322654 0.00763668 0.0045767 0.00419839
0.422022 0.326449 0.00786651 0.00466743 0.00428308
0.425416 0.330247 0.00811251 0.00475545 0.00436625
0.428794 0.334047 0.00836884 0.00484307 0.00444903
0.432157 0.337848 0.00860114 0.00492686 0.00452914
0.435505 0.34165 0.00883124 0.00500912 0.00460775
0.438839 0.345452 0.00906371 0.00508987 0.00468373
0.442157 0.349253 0.0093042 0.00516686 0.00475709
0.445461 0.353053 0.00956625 0.00524122 0.00482899
0.448751 0.356852 0.00981356 0.00531299 0.00489718
0.452027 0.360647 0.0100609 0.00538106 0.00496392
0.455288 0.36444 0.0103746 0.00544544 0.005027
0.458536 0.368228 0.0106004 0.0055174 0.00508754
0.461771 0.372012 0.0108791 0.00558679 0.00514446
0.464992 0.37579 0.0112067 0.00565251 0.00519777
0.4682 0.379562 0.011427 0.00571126 0.00524749
0.471395 0.383327 0.0117019 0.00577086 0.00529366
0.474577 0.387084 0.0119756 0.00582686 0.00533518
0.477746 0.390832 0.0122148 0.00587597 0.0053732
0.480904 0.394571 0.0124641 0.00592376 0.00540552
0.484049 0.398298 0.0127012 0.00596803 0.0054344
0.487182 0.402015 0.0129153 0.0060066 0.00545875
0.490303 0.405719 0.0131833 0.00604061 0.0054775
0.493413 0.40941 0.0134721 0.006069 0.00549069
0.496511 0.413086 0.0137158 0.0060929 0.00549836
0.499599 0.416747 0.0139913 0.00611123 0.00550055
0.502675 0.420392 0.0142873 0.00612296 0.00549728
0.505741 0.42402 0.0145385 0.00612704 0.00548751
0.508796 0.427629 0.0148537 0.00612568 0.00547237
0.511841 0.43122 0.0151676 0.00611784 0.00544973
0.514876 0.434789 0.0154585 0.00610248 0.00542071
0.517902 0.438338 0.0157374 0.00608181 0.00538536
0.520918 0.441863 0.0159936 0.00605263 0.00534264
0.523924 0.445366 0.0162594 0.00601715 0.0052926
0.526921 0.448843 0.016492 0.00597326 0.00523422
0.52991 0.452295 0.0167129 0.00592209 0.00516862
0.53289 0.45572 0.0169862 0.00586368 0.00509585
0.535861 0.459116 0.0172476 0.00579702 0.00501488
0.538825 0.462484 0.017508 0.0057211 0.00492471
0.54178 0.465821 0.0177566 0.0056381 0.00482751
0.544728 0.469127 0.0180148 0.00554488 0.00472122
0.547668 0.4724 0.0182192 0.00544468 0.0046059
0.550601 0.475639 0.0184648 0.00533438 0.0044816
0.553528 0.478844 0.0187198 0.00521406 0.00434837
0.556447 0.482012 0.0188482 0.00508586 0.00420524
0.559361 0.485143 0.0191327 0.00494775 0.00405329
0.562268 0.488236 0.0193535 0.00479979 0.0038926
0.565169 0.491289 0.0195734 0.00464204 0.00372112
0.568064 0.494301 0.0197612 0.00447456 0.00354102
0.570955 0.497272 0.0200207 0.00429637 0.00335026
0.57384 0.500199 0.0202275 0.00410858 0.00314891
0.57672 0.503083 0.0204541 0.00391022 0.00293911
0.579595 0.505921 0.0207415 0.00370237 0.00271782
0.582467 0.508714 0.0209044 0.00348304 0.00248715
0.585334 0.511458 0.021159 0.00325333 0.00224615
0.588197 0.514155 0.0214841 0.00301331 0.00199488
0.591057 0.516802 0.0216956 0.00276302 0.0017334
0.593914 0.519398 0.0219674 0.00250153 0.00146075
0.596768 0.521943 0.0220753 0.00222889 0.00117904
0.599619 0.524435 0.0221827 0.00194619 0.00088599
0.602468 0.526874 0.0223911 0.00165248 0.00058308
0.605314 0.529258 0.0224874 0.00134884 0.000322042
0.608159 0.531587 0.0226034 0.0010333 0.000693744
0.611002 0.53386 0.0228097 0.000708157 0.00107654
0.613845 0.536075 0.0229347 0.000731055 0.00147136
0.616686 0.538233 0.0231595 0.00108425 0.00187563
0.619526 0.540331 0.0234835 0.00144845 0.00229229
0.622366 0.54237 0.0236563 0.00182218 0.00271928
0.625206 0.544349 0.023679 0.00220439 0.00315653
0.628047 0.546266 0.0237512 0.00259701 0.00360498
0.630887 0.548122 0.0236544 0.00299901 0.00406356
0.633729 0.549915 0.0237562 0.00341031 0.00453122
0.636572 0.551646 0.0239169 0.00382987 0.00500989
0.639416 0.553312 0.023998 0.00425864 0.00549753
0.642262 0.554915 0.0240394 0.00469557 0.00599507
0.645111 0.556453 0.0240511 0.00514159 0.00650049
0.647961 0.557926 0.0241413 0.00559568 0.0070157
0.650814 0.559333 0.0243291 0.00605681 0.00753967
0.653671 0.560673 0.0244379 0.00652688 0.00807038
0.65653 0.561944 0.0244683 0.00700683 0.00860585
0.659394 0.56315 0.0245764 0.00749367 0.00914995
0.662261 0.564289 0.0245481 0.00798639 0.00970165
0.665133 0.565362 0.0247915 0.008484 0.0102619
0.668009 0.566368 0.0248887 0.00898838 0.0108228
0.67089 0.567307 0.0249372 0.00949758 0.011401
0.673777 0.568179 0.0250627 0.0100096 0.0119769
0.676669 0.568984 0.0251781 0.0105294 0.0125602
0.679567 0.569723 0.0251297 0.0110567 0.0131508
0.682471 0.570394 0.025024 0.011582 0.0137488
0.685383 0.570999 0.0248325 0.0121053 0.0143445
0.688301 0.571537 0.0249093 0.0126457 0.0149475
0.691226 0.572008 0.0248808 0.0131745 0.0155577
0.694159 0.572403 0.0246622 0.0137298 0.016156
0.6971 0.572732 0.0247863 0.0142735 0.0167616
0.700049 0.572986 0.0248341 0.0148436 0.0173555
0.703008 0.573168 0.0249858 0.0154115 0.017947
0.705975 0.573283 0.0249764 0.0159773 0.0185364
0.708952 0.573324 0.0249576 0.0165598 0.0191235
0.711939 0.573302 0.0248918 0.0171402 0.019699
0.714937 0.573219 0.0249108 0.0177183 0.0202911
0.717944 0.573077 0.0250797 0.0182943 0.020881
0.720963 0.572875 0.0249766 0.0188587 0.0214687
0.723994 0.572614 0.0248739 0.0194304 0.0220635
0.727036 0.572295 0.0248742 0.0199814 0.0226561
0.730089 0.571918 0.0248279 0.0205395 0.0232558
0.733156 0.571485 0.0248468 0.0210864 0.0238533
0.736235 0.570995 0.0250232 0.0216311 0.0244486
0.739327 0.570449 0.0250601 0.0221647 0.0250416
0.742433 0.569825 0.024903 0.0227239 0.0256048
0.745552 0.569114 0.0248479 0.0232995 0.0261475
0.748686 0.568354 0.0247746 0.0238638 0.0266789
0.751835 0.567545 0.0247383 0.0244261 0.0272176
0.755 0.56667 0.0245005 0.0249863 0.027736
0.758179 0.565732 0.024785 0.0255535 0.0282434
0.761375 0.564743 0.0245479 0.0261187 0.0287489
0.764588 0.563711 0.02433 0.0266636 0.0292434
0.767817 0.562634 0.0243858 0.0271975 0.0297452
0.771064 0.561496 0.0243597 0.0277384 0.0302271
0.774328 0.560319 0.0243699 0.0282593 0.0307162
0.77761 0.559103 0.0243167 0.0287692 0.0311946
0.780911 0.55785 0.0241554 0.0292593 0.0316802
0.78423 0.556552 0.024202 0.0297385 0.0321551
0.787569 0.555203 0.0240774 0.030225 0.0326193
0.790927 0.553815 0.0239173 0.0306918 0.0330728
0.794305 0.552374 0.0238206 0.0311659 0.0335157
0.797703 0.550904 0.0238138 0.0316115 0.0339481
0.801122 0.549345 0.0237265 0.032109 0.0343342
0.804563 0.547724 0.0236931 0.0326137 0.0346833
0.808027 0.546048 0.0237845 0.0331256 0.0349955
0.811512 0.544355 0.0237156 0.0336178 0.0353244
0.815021 0.542645 0.0237977 0.0340728 0.0359272
0.818553 0.540919 0.0236847 0.0344996 0.0360142
0.822109 0.539178 0.0236163 0.0349072 0.036366
0.825689 0.537402 0.0236452 0.0353045 0.036699
0.829292 0.535604 0.0234978 0.0356828 0.0370396
0.832921 0.533793 0.0234741 0.0360246 0.0373879
0.836575 0.531972 0.0235294 0.0363477 0.0377349
0.840254 0.530109 0.0235583 0.0366784 0.0380631
0.843959 0.528209 0.0237445 0.0369991 0.038364
0.84769 0.526304 0.0237555 0.0373013 0.0386812
0.851448 0.524381 0.0237663 0.0375763 0.0389887
0.855233 0.522436 0.0235857 0.0378416 0.039295
0.859046 0.52046 0.0234839 0.0381147 0.0421373
0.862887 0.518457 0.0232003 0.0383695 0.0419514
0.866756 0.516425 0.0230909 0.038632 0.0418701
0.870655 0.5144 0.0229732 0.0388591 0.0430683
0.874583 0.512381 0.0228473 0.0390423 0.0436411
0.87854 0.510368 0.0227735 0.039199 0.0429027
0.882527 0.508346 0.0225795 0.0393379 0.0421152
0.886544 0.506311 0.0225408 0.0394678 0.0425751
0.890592 0.504261 0.0223993 0.0395801 0.0438817
0.89467 0.502223 0.0221215 0.0396664 0.0447648
0.89878 0.500196 0.0218873 0.0397096 0.0439539
0.902921 0.498167 0.0219011 0.0397442 0.043393
0.907095 0.496134 0.0217957 0.0397532 0.0466128
0.9113 0.494116 0.0217247 0.0397366 0.0466865
0.915537 0.492111 0.0216539 0.0396777 0.0458355
0.919807 0.49012 0.0217189 0.0395936 0.044945
0.92411 0.488143 0.021716 0.0394759 0.0441336
0.928445 0.48618 0.0216203 0.0393333 0.0444726
0.932814 0.484212 0.0216259 0.0391828 0.0448189
0.937216 0.482243 0.0216064 0.039016 0.0454668
0.941652 0.480264 0.0215029 0.0388413 0.045466
0.946122 0.478305 0.0215759 0.0386421 0.0458005
0.950627 0.476352 0.0214226 0.0384184 0.0461255
0.955166 0.474403 0.0214453 0.0381871 0.0464578
0.959741 0.472477 0.0214762 0.0379149 0.0468057
0.96435 0.470574 0.0213822 0.0376187 0.0471607
0.968995 0.468691 0.0212968 0.0372901 0.0475395
0.973676 0.466803 0.0210954 0.0369627 0.0478921
0.978392 0.464877 0.0209859 0.0366694 0.0482022
0.983145 0.462983 0.0207444 0.0363275 0.048536
0.987935 0.461106 0.0204707 0.0359785 0.048877
0.992762 0.459246 0.0205029 0.0355977 0.0492251
0.997626 0.45742 0.0203128 0.035177 0.0495967
1.00253 0.455627 0.0200986 0.0347247 0.0499918
1.00747 0.453842 0.0199836 0.0342658 0.0503774
1.01244 0.452086 0.0198771 0.0337756 0.0507862
1.01745 0.450365 0.019722 0.0332461 0.0512101
1.0225 0.448678 0.0197224 0.0326776 0.0516653
1.02759 0.447024 0.0195029 0.0320864 0.0521353
1.03272 0.445382 0.0193979 0.0314809 0.0526037
1.03788 0.44374 0.0193339 0.0308692 0.0530626
1.04308 0.442137 0.0191079 0.0302271 0.0535442
1.04832 0.44056 0.0190283 0.0295628 0.0540405
1.05359 0.43901 0.0188601 0.0288763 0.0545513
1.05891 0.437503 0.0187571 0.0281437 0.0550847
1.06426 0.436037 0.0186463 0.0273731 0.0556487
1.06965 0.434591 0.0186243 0.0265969 0.0562188
1.07507 0.433184 0.0184096 0.0257751 0.0568112
1.08053 0.431822 0.0184202 0.0249238 0.0574419
1.08603 0.430504 0.0184948 0.0240272 0.0580945
1.09157 0.429229 0.0182814 0.0231015 0.0575939
1.09714 0.427998 0.0182761 0.0221309 0.0558579
1.10275 0.426809 0.0180797 0.0211235 0.053992
1.10839 0.425662 0.0179873 0.0200875 0.0519968
1.11407 0.424558 0.0178713 0.0190151 0.0498729
1.11978 0.423497 0.0178826 0.0179064 0.0476209
1.12553 0.422478 0.0177118 0.0167696 0.0452415
1.13132 0.421487 0.0175099 0.0156047 0.0427036
1.13713 0.420533 0.0173875 0.0144199 0.0400316
1.14298 0.419613 0.017431 0.0146572 0.0372104
1.14887 0.418738 0.0176003 0.0163572 0.0342565
1.15479 0.417921 0.0176826 0.0180361 0.0311626
1.16074 0.41716 0.0178902 0.019702 0.0279373
1.16672 0.416457 0.0179796 0.0213469 0.0245732
1.17274 0.415813 0.0180532 0.0229789 0.0210633
1.17879 0.415204 0.0182514 0.0246058 0.0173849
1.18486 0.414664 0.0184178 0.0259782 0.0135542
1.19097 0.414193 0.0188716 0.0272218 0.0095642
1.19711 0.413792 0.0189899 0.0274204 0.00541647
1.20328 0.413464 0.0189216 0.029263 0.00140652
1.20947 0.413189 0.0191247 0.030457 0.00314562
1.21569 0.412979 0.0195592 0.0317865 0.00493735
1.22194 0.41287 0.020332 0.0340386 0.00681776
1.22822 0.412864 0.021064 0.0357286 0.00878951
1.23451 0.412964 0.0223095 0.0367975 0.0108545
1.24084 0.413173 0.0229208 0.0388778 0.0130131
1.24718 0.413498 0.024175 0.0402609 0.0152801
1.25354 0.413944 0.0251341 0.041341 0.0176552
1.25992 0.414517 0.0269472 0.0461515 0.0201377
1.26632 0.415228 0.0279526 0.0498243 0.0227502
1.27274 0.416082 0.029733 0.054508 0.025492
1.27917 0.41709 0.0317289 0.0574334 0.0283778
1.28561 0.418297 0.0331255 0.0626692 0.0314449
1.29207 0.419719 0.0356872 0.0679803 0.0347077
1.29853 0.421378 0.0382259 0.0728431 0.0382032
1.30501 0.423294 0.0412339 0.0756397 0.0419379
1.31148 0.425546 0.0444444 0.0783069 0.0460015
1.31796 0.428179 0.048 0.090717 0.0504226
1.32444 0.431257 0.0526451 0.0973625 0.0552826
1.33091 0.434862 0.0578631 0.110609 0.0606546
1.33737 0.439109 0.0655973 0.116304 0.0666566
1.34382 0.444164 0.0762191 0.141635 0.0734434
1.35026 0.450268 0.0881648 0.148839 0.0812734
1.35668 0.457849 0.0979058 0.155423 0.0905759
1.36308 0.467651 0.115982 0.171322 0.102091
1.36944 0.480957 0.129903 0.200298 0.117077
1.37576 0.500716 0.151824 0.204468 0.138496
1.38204 0.536308 0.152119 0.195019 0.175762
1.38826 0.673413 0.180624 0.0904232 0.314477
1.39443 0.606137 0.231875 0.138918 0.248851
1.40052 0.287275 0.193338 0.385566 -0.068416
1.40654 0.0873686 0.233333 0.566593 -0.266741
1.41247 0.551862 0.21631 0.115646 0.199336
1.41831 0.772161 0.226603 -0.104348 0.421223
1.42405 0.327573 0.250625 0.307285 -0.0217954
1.42969 0.4176 0.224173 0.227921 0.0697796


==> anc/data/fig11_right_gamma_24x32_MS_0.dat <==
0.501481 2.00294977e+00 8.955e-12 2.268e-15 2.268e-15
0.502963 2.00587305e+00 2.301e-12 1.413e-15 1.413e-15
0.504444 2.00876968e+00 1.052e-12 3.584e-15 3.584e-15
0.505926 2.01163953e+00 5.724e-13 4.196e-15 4.196e-15
0.507407 2.01448244e+00 3.828e-13 3.844e-15 3.844e-15
0.508889 2.01729829e+00 2.651e-13 3.551e-16 3.551e-16
0.51037 2.02008692e+00 1.972e-13 4.727e-15 4.727e-15
0.511852 2.02284822e+00 1.401e-13 3.954e-15 3.954e-15
0.513333 2.02558206e+00 1.199e-13 4.312e-15 4.312e-15
0.514815 2.02828830e+00 9.415e-14 2.984e-15 2.984e-15
0.516296 2.03096684e+00 8.193e-14 2.992e-15 2.992e-15
0.517778 2.03361754e+00 6.706e-14 2.793e-15 2.793e-15
0.519259 2.03624031e+00 5.995e-14 1.267e-15 1.267e-15
0.520741 2.03883504e+00 4.996e-14 2.099e-15 2.099e-15
0.522222 2.04140161e+00 4.441e-14 1.729e-15 1.729e-15
0.523704 2.04393992e+00 3.841e-14 2.600e-15 2.600e-15
0.525185 2.04644989e+00 3.397e-14 4.345e-15 4.345e-15
0.526667 2.04893141e+00 3.086e-14 3.499e-15 3.499e-15
0.528148 2.05138440e+00 2.731e-14 2.986e-15 2.986e-15
0.52963 2.05380878e+00 2.531e-14 3.826e-15 3.826e-15
0.531111 2.05620445e+00 2.354e-14 2.864e-15 2.864e-15
0.532593 2.05857135e+00 2.087e-14 5.076e-15 5.076e-15
0.534074 2.06090940e+00 1.887e-14 5.478e-15 5.478e-15
0.535556 2.06321853e+00 1.799e-14 2.376e-15 2.376e-15
0.537037 2.06549867e+00 1.643e-14 3.932e-15 3.932e-15
0.538519 2.06774976e+00 1.621e-14 2.745e-15 2.745e-15
0.54 2.06997175e+00 1.443e-14 1.393e-15 1.393e-15
0.541481 2.07216457e+00 1.354e-14 2.431e-15 2.431e-15
0.542963 2.07432819e+00 1.199e-14 4.698e-15 4.698e-15
0.544444 2.07646254e+00 1.177e-14 3.557e-15 3.557e-15
0.545926 2.07856760e+00 1.132e-14 5.606e-15 5.606e-15
0.547407 2.08064331e+00 1.066e-14 3.878e-15 3.878e-15
0.548889 2.08268965e+00 1.110e-14 3.984e-15 3.984e-15
0.55037 2.08470658e+00 9.770e-15 3.246e-15 3.246e-15
0.551852 2.08669407e+00 1.021e-14 4.881e-15 4.881e-15
0.553333 2.08865210e+00 9.548e-15 5.074e-15 5.074e-15
0.554815 2.09058066e+00 9.326e-15 6.578e-15 6.578e-15
0.556296 2.09247972e+00 9.104e-15 2.760e-15 2.760e-15
0.557778 2.09434926e+00 8.882e-15 5.903e-15 5.903e-15
0.559259 2.09618929e+00 8.660e-15 6.208e-15 6.208e-15
0.560741 2.09799979e+00 7.994e-15 6.856e-15 6.856e-15
0.562222 2.09978077e+00 7.994e-15 5.286e-15 5.286e-15
0.563704 2.10153221e+00 7.772e-15 6.049e-15 6.049e-15
0.565185 2.10330552e+00 1.951e-05 3.350e-07 1.085e-06
0.566667 2.10836867e+00 1.285e-03 2.201e-05 7.196e-05
0.568148 2.11337948e+00 2.516e-03 4.294e-05 1.416e-04
0.56963 2.11834352e+00 3.722e-03 6.321e-05 2.101e-04
0.571111 2.12326569e+00 4.894e-03 8.289e-05 2.774e-04
0.572593 2.12815026e+00 6.035e-03 1.020e-04 3.437e-04
0.574074 2.13300100e+00 7.152e-03 1.207e-04 4.089e-04
0.575556 2.13782121e+00 8.278e-03 1.388e-04 4.731e-04
0.577037 2.14261374e+00 9.364e-03 1.566e-04 5.360e-04
0.578519 2.14738107e+00 1.038e-02 1.740e-04 5.969e-04
0.58 2.15212533e+00 1.142e-02 1.910e-04 6.567e-04
0.581481 2.15684834e+00 1.244e-02 2.077e-04 7.151e-04
0.582963 2.16155162e+00 1.347e-02 2.241e-04 7.724e-04
0.584444 2.16623645e+00 1.448e-02 2.402e-04 8.284e-04
0.585926 2.17090384e+00 1.548e-02 2.561e-04 8.832e-04
0.587407 2.17555460e+00 1.647e-02 2.717e-04 9.379e-04
0.588889 2.18018934e+00 1.742e-02 2.870e-04 9.931e-04
0.59037 2.18480845e+00 1.837e-02 3.021e-04 1.047e-03
0.591852 2.18941217e+00 1.931e-02 3.170e-04 1.101e-03
0.593333 2.19400056e+00 2.030e-02 3.316e-04 1.153e-03
0.594815 2.19857354e+00 2.128e-02 3.461e-04 1.204e-03
0.596296 2.20313087e+00 2.221e-02 3.603e-04 1.255e-03
0.597778 2.20767218e+00 2.321e-02 3.744e-04 1.305e-03
0.599259 2.21219695e+00 2.416e-02 3.883e-04 1.353e-03
0.600741 2.21670457e+00 2.510e-02 4.020e-04 1.398e-03
0.602222 2.22119427e+00 2.603e-02 4.155e-04 1.442e-03
0.603704 2.22566521e+00 2.696e-02 4.289e-04 1.487e-03
0.605185 2.23011640e+00 2.788e-02 4.421e-04 1.531e-03
0.606667 2.23454677e+00 2.888e-02 4.553e-04 1.575e-03
0.608148 2.23895515e+00 2.983e-02 4.683e-04 1.617e-03
0.60963 2.24334026e+00 3.084e-02 4.812e-04 1.657e-03
0.611111 2.24770073e+00 3.177e-02 4.935e-04 1.697e-03
0.612593 2.25203508e+00 3.265e-02 5.057e-04 1.732e-03
0.614074 2.25634179e+00 3.342e-02 5.178e-04 1.760e-03
0.615556 2.26061919e+00 3.434e-02 5.298e-04 1.788e-03
0.617037 2.26486557e+00 3.526e-02 5.417e-04 1.823e-03
0.618519 2.26907912e+00 3.617e-02 5.537e-04 1.856e-03
0.62 2.27325794e+00 3.708e-02 5.658e-04 1.888e-03
0.621481 2.27740008e+00 3.794e-02 5.790e-04 1.918e-03
0.622963 2.28150348e+00 3.878e-02 5.924e-04 1.946e-03
0.624444 2.28556601e+00 3.953e-02 6.062e-04 1.973e-03
0.625926 2.28958549e+00 4.043e-02 6.203e-04 1.999e-03
0.627407 2.29355963e+00 4.127e-02 6.348e-04 2.016e-03
0.628889 2.29748609e+00 4.212e-02 6.498e-04 2.030e-03
0.63037 2.30136246e+00 4.292e-02 6.655e-04 2.051e-03
0.631852 2.30518626e+00 4.376e-02 6.818e-04 2.070e-03
0.633333 2.30895493e+00 4.458e-02 6.989e-04 2.088e-03
0.634815 2.31266587e+00 4.550e-02 7.168e-04 2.104e-03
0.636296 2.31631639e+00 4.644e-02 7.356e-04 2.118e-03
0.637778 2.31990375e+00 4.732e-02 7.550e-04 2.130e-03
0.639259 2.32342515e+00 4.806e-02 7.743e-04 2.140e-03
0.640741 2.32687772e+00 4.875e-02 7.966e-04 2.148e-03
0.642222 2.33025856e+00 4.944e-02 8.203e-04 2.153e-03
0.643704 2.33356469e+00 5.011e-02 8.453e-04 2.157e-03
0.645185 2.33679309e+00 5.119e-02 8.718e-04 2.158e-03
0.646667 2.33994067e+00 5.211e-02 8.999e-04 2.157e-03
0.648148 2.34300433e+00 5.274e-02 9.297e-04 2.154e-03
0.64963 2.34598089e+00 5.346e-02 9.612e-04 2.149e-03
0.651111 2.34886714e+00 5.410e-02 9.944e-04 2.141e-03
0.652593 2.35165983e+00 5.469e-02 1.028e-03 2.130e-03
0.654074 2.35435568e+00 5.552e-02 1.062e-03 2.117e-03
0.655556 2.35695136e+00 5.616e-02 1.099e-03 2.101e-03
0.657037 2.35944351e+00 5.694e-02 1.140e-03 2.082e-03
0.658519 2.36182876e+00 5.772e-02 1.201e-03 2.060e-03
0.66 2.36410371e+00 5.840e-02 1.269e-03 2.036e-03
0.661481 2.36626492e+00 5.904e-02 1.309e-03 2.009e-03
0.662963 2.36830895e+00 5.975e-02 1.343e-03 1.978e-03
0.664444 2.37023235e+00 6.011e-02 1.398e-03 1.945e-03
0.665926 2.37203165e+00 6.065e-02 1.414e-03 1.909e-03
0.667407 2.37370338e+00 6.141e-02 1.396e-03 1.870e-03
0.668889 2.37524406e+00 6.213e-02 1.373e-03 1.827e-03
0.67037 2.37665024e+00 6.295e-02 1.336e-03 1.781e-03
0.671852 2.37791845e+00 6.327e-02 1.333e-03 1.732e-03
0.673333 2.37904524e+00 6.331e-02 1.334e-03 1.680e-03
0.674815 2.38002720e+00 6.393e-02 1.305e-03 1.625e-03
0.676296 2.38086090e+00 6.476e-02 1.281e-03 1.567e-03
0.677778 2.38154298e+00 6.542e-02 1.262e-03 1.571e-03
0.679259 2.38207010e+00 6.558e-02 1.227e-03 1.656e-03
0.680741 2.38243895e+00 6.618e-02 1.202e-03 1.744e-03
0.682222 2.38264627e+00 6.667e-02 1.191e-03 1.834e-03
0.683704 2.38268885e+00 6.720e-02 1.192e-03 1.927e-03
0.685185 2.38256353e+00 6.781e-02 1.197e-03 2.021e-03
0.686667 2.38226723e+00 6.853e-02 1.214e-03 2.117e-03
0.688148 2.38179693e+00 6.912e-02 1.249e-03 2.216e-03
0.68963 2.38114965e+00 6.959e-02 1.300e-03 2.316e-03
0.691111 2.38032254e+00 6.980e-02 1.368e-03 2.419e-03
0.692593 2.37931280e+00 7.001e-02 1.451e-03 2.490e-03
0.694074 2.37811773e+00 7.011e-02 1.549e-03 2.594e-03
0.695556 2.37673474e+00 7.012e-02 1.659e-03 2.700e-03
0.697037 2.37516131e+00 7.037e-02 1.782e-03 2.808e-03
0.698519 2.37339505e+00 7.026e-02 1.916e-03 2.917e-03
0.7 2.37143370e+00 6.979e-02 2.017e-03 3.028e-03
0.701481 2.36927507e+00 6.989e-02 2.114e-03 3.141e-03
0.702963 2.36691715e+00 6.942e-02 2.216e-03 3.255e-03
0.704444 2.36435802e+00 6.926e-02 2.321e-03 3.303e-03
0.705926 2.36159591e+00 6.951e-02 2.429e-03 3.182e-03
0.707407 2.35862919e+00 6.997e-02 2.541e-03 3.055e-03
0.708889 2.35545638e+00 6.981e-02 2.683e-03 2.925e-03
0.71037 2.35207614e+00 7.028e-02 2.857e-03 2.790e-03
0.711852 2.34848728e+00 7.007e-02 3.038e-03 2.651e-03
0.713333 2.34468880e+00 7.075e-02 3.223e-03 2.510e-03
0.714815 2.34067982e+00 7.080e-02 3.413e-03 2.369e-03
0.716296 2.33645967e+00 7.079e-02 3.608e-03 2.217e-03
0.717778 2.33202780e+00 7.072e-02 3.807e-03 2.102e-03
0.719259 2.32738388e+00 6.987e-02 4.009e-03 2.140e-03
0.720741 2.32252774e+00 7.000e-02 4.216e-03 2.182e-03
0.722222 2.31745938e+00 6.974e-02 4.425e-03 2.224e-03
0.723704 2.31217898e+00 6.966e-02 4.638e-03 2.260e-03
0.725185 2.30668692e+00 6.918e-02 4.853e-03 2.301e-03
0.726667 2.30098376e+00 6.911e-02 5.071e-03 2.333e-03
0.728148 2.29507024e+00 6.973e-02 5.291e-03 2.368e-03
0.72963 2.28894727e+00 7.000e-02 5.513e-03 2.400e-03
0.731111 2.28261599e+00 6.941e-02 5.737e-03 2.432e-03
0.732593 2.27607769e+00 6.938e-02 5.962e-03 2.465e-03
0.734074 2.26933386e+00 6.893e-02 6.189e-03 2.500e-03
0.735556 2.26238617e+00 6.874e-02 6.417e-03 2.535e-03
0.737037 2.25523648e+00 6.898e-02 6.646e-03 2.570e-03
0.738519 2.24788685e+00 6.931e-02 6.875e-03 2.603e-03
0.74 2.24033948e+00 6.925e-02 7.105e-03 2.637e-03
0.741481 2.23259678e+00 6.934e-02 7.336e-03 2.668e-03
0.742963 2.22466134e+00 7.043e-02 7.567e-03 2.698e-03
0.744444 2.21653589e+00 7.128e-02 7.802e-03 2.731e-03
0.745926 2.20822337e+00 7.064e-02 8.035e-03 2.764e-03
0.747407 2.19972686e+00 6.989e-02 8.268e-03 2.794e-03
0.748889 2.19104961e+00 7.032e-02 8.500e-03 2.825e-03
0.75037 2.18219501e+00 7.011e-02 8.731e-03 2.856e-03
0.751852 2.17316664e+00 7.018e-02 8.960e-03 2.887e-03
0.753333 2.16396818e+00 6.950e-02 9.187e-03 2.918e-03
0.754815 2.15460348e+00 7.005e-02 9.413e-03 2.949e-03
0.756296 2.14507653e+00 7.011e-02 9.636e-03 2.980e-03
0.757778 2.13539143e+00 7.058e-02 9.857e-03 3.010e-03
0.759259 2.12555241e+00 7.070e-02 1.008e-02 3.040e-03
0.760741 2.11556382e+00 7.127e-02 1.029e-02 3.069e-03
0.762222 2.10543011e+00 7.139e-02 1.050e-02 3.098e-03
0.763704 2.09515585e+00 7.144e-02 1.071e-02 3.126e-03
0.765185 2.08473091e+00 7.252e-02 1.094e-02 3.140e-03
0.766667 2.07408434e+00 7.329e-02 1.124e-02 3.066e-03
0.768148 2.06327438e+00 7.375e-02 1.158e-02 2.955e-03
0.76963 2.05234423e+00 7.385e-02 1.192e-02 2.844e-03
0.771111 2.04131899e+00 7.438e-02 1.223e-02 2.755e-03
0.772593 2.03016349e+00 7.467e-02 1.256e-02 2.648e-03
0.774074 2.01890191e+00 7.493e-02 1.289e-02 2.543e-03
0.775556 2.00756567e+00 7.612e-02 1.318e-02 2.465e-03
0.777037 1.99615877e+00 7.623e-02 1.345e-02 2.414e-03
0.778519 1.98468531e+00 7.671e-02 1.369e-02 2.386e-03
0.78 1.97314944e+00 7.739e-02 1.390e-02 2.382e-03
0.781481 1.96155537e+00 7.788e-02 1.408e-02 2.398e-03
0.782963 1.94990736e+00 7.868e-02 1.424e-02 2.436e-03
0.784444 1.93820970e+00 7.865e-02 1.437e-02 2.491e-03
0.785926 1.92644062e+00 7.800e-02 1.450e-02 2.540e-03
0.787407 1.91458607e+00 7.866e-02 1.465e-02 2.567e-03
0.788889 1.90270385e+00 7.919e-02 1.475e-02 2.617e-03
0.79037 1.89079790e+00 8.005e-02 1.483e-02 2.690e-03
0.791852 1.87887218e+00 8.109e-02 1.487e-02 2.785e-03
0.793333 1.86693067e+00 8.176e-02 1.489e-02 2.893e-03
0.794815 1.85497736e+00 8.297e-02 1.488e-02 3.018e-03
0.796296 1.84297488e+00 8.370e-02 1.488e-02 3.125e-03
0.797778 1.83091889e+00 8.470e-02 1.491e-02 3.206e-03
0.799259 1.81880834e+00 8.469e-02 1.497e-02 3.255e-03
0.800741 1.80672093e+00 8.523e-02 1.499e-02 3.337e-03
0.802222 1.79465957e+00 8.485e-02 1.496e-02 3.450e-03
0.803704 1.78259842e+00 8.552e-02 1.493e-02 3.567e-03
0.805185 1.77051650e+00 8.698e-02 1.491e-02 3.665e-03
0.806667 1.75847979e+00 8.709e-02 1.484e-02 3.800e-03
0.808148 1.74649069e+00 8.786e-02 1.473e-02 3.970e-03
0.80963 1.73451509e+00 8.861e-02 1.461e-02 4.149e-03
0.811111 1.72252496e+00 8.989e-02 1.452e-02 4.298e-03
0.812593 1.71042373e+00 9.040e-02 1.456e-02 4.328e-03
0.814074 1.69824645e+00 9.095e-02 1.469e-02 4.268e-03
0.815556 1.68594307e+00 9.110e-02 1.497e-02 4.073e-03
0.817037 1.67376490e+00 9.172e-02 1.516e-02 3.963e-03
0.818519 1.66173096e+00 9.194e-02 1.490e-02 3.946e-03
0.82 1.64971078e+00 9.154e-02 1.477e-02 1.253e-02
0.821481 1.63779154e+00 9.196e-02 1.485e-02 2.051e-02
0.822963 1.62592602e+00 9.239e-02 1.492e-02 2.747e-02
0.824444 1.61403755e+00 9.305e-02 1.506e-02 2.002e-02
0.825926 1.60224608e+00 9.376e-02 1.517e-02 1.884e-02
0.827407 1.59059160e+00 9.421e-02 1.520e-02 1.943e-02
0.828889 1.57914429e+00 9.416e-02 1.508e-02 2.591e-02
0.83037 1.56781317e+00 9.438e-02 1.584e-02 3.146e-02
0.831852 1.55668225e+00 9.493e-02 1.591e-02 3.528e-02
0.833333 1.54575682e+00 9.533e-02 1.574e-02 3.941e-02
0.834815 1.53503237e+00 9.524e-02 1.517e-02 3.753e-02
0.836296 1.52450483e+00 9.576e-02 1.449e-02 3.552e-02
0.837778 1.51417049e+00 9.524e-02 1.371e-02 3.431e-02
0.839259 1.50393245e+00 9.498e-02 1.313e-02 3.591e-02
0.840741 1.49378811e+00 9.454e-02 1.241e-02 3.118e-02
0.842222 1.48369205e+00 9.408e-02 1.091e-02 3.432e-02
0.843704 1.47372900e+00 9.375e-02 9.452e-03 3.192e-02
0.845185 1.46393473e+00 9.294e-02 8.751e-03 2.941e-02
0.846667 1.45433398e+00 9.239e-02 8.647e-03 2.635e-02
0.848148 1.44488111e+00 9.242e-02 7.420e-03 2.427e-02
0.84963 1.43552484e+00 9.310e-02 6.699e-03 2.296e-02
0.851111 1.42624646e+00 9.206e-02 6.640e-03 1.775e-02
0.852593 1.41721884e+00 9.242e-02 6.645e-03 1.955e-02
0.854074 1.40847921e+00 9.237e-02 6.564e-03 2.577e-02
0.855556 1.40001933e+00 9.233e-02 6.533e-03 2.398e-02
0.857037 1.39176694e+00 9.225e-02 9.299e-03 1.931e-02
0.858519 1.38373731e+00 9.219e-02 1.475e-02 1.769e-02
0.86 1.37591144e+00 9.210e-02 2.111e-02 1.431e-02
0.861481 1.36828693e+00 9.170e-02 2.793e-02 1.660e-02
0.862963 1.36093781e+00 9.137e-02 3.502e-02 1.907e-02
0.864444 1.35383084e+00 9.115e-02 4.236e-02 2.114e-02
0.865926 1.34695708e+00 9.087e-02 4.992e-02 2.451e-02
0.867407 1.34031111e+00 9.071e-02 5.771e-02 2.934e-02
0.868889 1.33391310e+00 8.999e-02 6.570e-02 3.283e-02
0.87037 1.32772667e+00 8.963e-02 7.392e-02 3.512e-02
0.871852 1.32184328e+00 8.878e-02 8.228e-02 3.654e-02
0.873333 1.31617990e+00 8.794e-02 9.085e-02 4.009e-02
0.874815 1.31069439e+00 8.756e-02 9.970e-02 4.374e-02
0.876296 1.30543683e+00 8.705e-02 1.087e-01 4.778e-02
0.877778 1.30030041e+00 8.681e-02 1.181e-01 5.134e-02
0.879259 1.29548043e+00 8.653e-02 1.277e-01 5.539e-02
0.880741 1.29084537e+00 8.561e-02 1.375e-01 6.023e-02
0.882222 1.28654289e+00 8.471e-02 1.474e-01 6.463e-02
0.883704 1.28262592e+00 8.438e-02 1.574e-01 6.933e-02
0.885185 1.27903665e+00 8.376e-02 1.676e-01 7.355e-02
0.886667 1.27585348e+00 8.346e-02 1.779e-01 7.883e-02
0.888148 1.27297951e+00 8.320e-02 1.883e-01 8.508e-02
0.88963 1.27043438e+00 8.239e-02 1.989e-01 9.009e-02
0.891111 1.26831622e+00 8.283e-02 2.096e-01 9.620e-02
0.892593 1.26654900e+00 8.242e-02 2.205e-01 1.026e-01
0.894074 1.26520270e+00 8.170e-02 2.316e-01 1.093e-01
0.895556 1.26429275e+00 8.104e-02 2.427e-01 1.164e-01
0.897037 1.26381833e+00 7.977e-02 2.541e-01 1.239e-01
0.898519 1.26378036e+00 7.912e-02 2.655e-01 1.317e-01
0.9 1.26418158e+00 7.770e-02 2.772e-01 1.399e-01
0.901481 1.26502642e+00 7.704e-02 2.890e-01 1.485e-01
0.902963 1.26632108e+00 7.639e-02 3.011e-01 1.575e-01
0.904444 1.26802416e+00 7.589e-02 3.135e-01 1.668e-01
0.905926 1.27017055e+00 7.472e-02 3.262e-01 1.764e-01
0.907407 1.27274052e+00 7.413e-02 3.391e-01 1.865e-01
0.908889 1.27573223e+00 7.365e-02 3.525e-01 1.969e-01
0.91037 1.27926648e+00 7.334e-02 3.662e-01 2.078e-01
0.911852 1.28340624e+00 7.206e-02 3.801e-01 2.192e-01
0.913333 1.28810391e+00 7.272e-02 3.944e-01 2.311e-01
0.914815 1.29340410e+00 7.319e-02 4.090e-01 2.434e-01
0.916296 1.29932639e+00 7.402e-02 4.240e-01 2.563e-01
0.917778 1.30589296e+00 7.252e-02 4.395e-01 2.699e-01
0.919259 1.31327036e+00 7.210e-02 4.553e-01 2.843e-01
0.920741 1.32142386e+00 7.207e-02 4.715e-01 2.994e-01
0.922222 1.33046756e+00 7.182e-02 4.881e-01 3.153e-01
0.923704 1.34045313e+00 7.143e-02 5.052e-01 3.322e-01
0.925185 1.35129600e+00 7.143e-02 5.228e-01 3.498e-01
0.926667 1.36316102e+00 7.154e-02 5.410e-01 3.684e-01
0.928148 1.37621816e+00 7.246e-02 5.596e-01 3.882e-01
0.92963 1.39053588e+00 7.245e-02 5.787e-01 4.092e-01
0.931111 1.40618376e+00 7.475e-02 5.984e-01 4.314e-01
0.932593 1.42321988e+00 7.719e-02 6.188e-01 4.551e-01
0.934074 1.44177490e+00 8.009e-02 6.399e-01 4.802e-01
0.935556 1.46207185e+00 8.379e-02 6.617e-01 5.070e-01
0.937037 1.48423298e+00 8.698e-02 6.842e-01 5.357e-01
0.938519 1.50843088e+00 9.285e-02 7.075e-01 5.663e-01
0.94 1.53492800e+00 9.945e-02 7.316e-01 5.993e-01
0.941481 1.56396042e+00 1.077e-01 7.566e-01 6.347e-01
0.942963 1.59580551e+00 1.160e-01 7.825e-01 6.730e-01
0.944444 1.63070705e+00 1.265e-01 8.095e-01 7.143e-01
0.945926 1.66917761e+00 1.396e-01 8.374e-01 7.592e-01
0.947407 1.71180004e+00 1.523e-01 8.663e-01 8.082e-01
0.948889 1.75911431e+00 1.691e-01 8.961e-01 8.619e-01
0.95037 1.81191840e+00 1.933e-01 9.268e-01 9.211e-01
0.951852 1.87110158e+00 2.182e-01 9.582e-01 9.867e-01
0.953333 1.93777200e+00 2.496e-01 9.901e-01 1.060e+00
0.954815 2.01332385e+00 2.892e-01 1.009e+00 1.142e+00
0.956296 2.09960866e+00 3.330e-01 1.046e+00 1.235e+00
0.957778 2.19910496e+00 3.857e-01 1.080e+00 1.341e+00
0.959259 2.31504391e+00 4.586e-01 1.139e+00 1.463e+00
0.960741 2.45198870e+00 5.523e-01 1.201e+00 1.607e+00
0.962222 2.61656923e+00 6.798e-01 1.345e+00 1.778e+00
0.963704 2.81848597e+00 8.508e-01 1.493e+00 1.987e+00
0.965185 3.07302073e+00 1.122e+00 1.768e+00 2.249e+00
0.966667 3.40610400e+00 1.510e+00 2.115e+00 2.589e+00
0.968148 3.86603887e+00 2.056e+00 2.735e+00 3.057e+00
0.96963 4.55690600e+00 2.385e+00 3.832e+00 3.757e+00
0.971111 5.76286009e+00 3.729e+00 5.547e+00 4.973e+00
0.972593 8.77661423e+00 7.199e+00 9.877e+00 8.003e+00
0.974074 3.40753441e+01 9.710e+00 8.155e+00 3.341e+01
0.975556 -3.42882848e+00 1.040e+01 1.791e+01 1.945e+01
0.977037 -4.49792208e-01 9.343e+00 1.109e+01 1.265e+01
0.978519 -2.70326423e+00 9.554e+00 1.407e+01 6.596e+00
0.98 -1.23474514e+01 8.267e+00 2.293e+01 2.892e+00
0.981481 -2.04378985e-01 7.938e+00 1.273e+01 6.502e+00
0.982963 1.58219714e+00 7.577e+00 1.427e+01 7.296e+00
0.984444 5.04301551e+00 6.487e+00 5.358e+00 1.197e+01
0.985926 -3.53918314e+00 6.035e+00 1.080e+01 3.438e+00
0.987407 -8.51814664e+00 5.994e+00 1.174e+01 1.220e+00
0.988889 -3.97660437e+01 5.130e+00 4.089e+01 2.978e+01
0.99037 -2.36336221e+00 4.348e+00 3.106e+00 5.785e+00
0.991852 -9.06906790e-01 4.195e+00 1.629e+00 5.827e+00
0.993333 -6.34388020e+00 3.506e+00 7.033e+00 9.717e-01
0.994815 6.91786480e+01 3.171e+00 7.033e+01 7.547e+01
0.996296 -1.97780670e+00 2.757e+00 1.521e+00 3.284e+00
0.997778 2.82389950e-01 2.501e+00 6.753e-01 4.845e+00
0.999259 -2.30233888e+00 2.563e+00 1.991e+00 1.925e+00
1.00074 -1.26095839e+00 1.834e+00 9.970e-01 2.373e+00
1.00222 -6.68635709e-01 1.760e+00 4.560e-01 2.596e+00
1.0037 2.08738902e-01 1.653e+00 3.722e-01 3.158e+00
1.00519 -4.48484327e+00 1.511e+00 4.338e+00 1.746e+00
1.00667 9.50422777e-01 1.207e+00 1.073e+00 3.456e+00
1.00815 4.85834159e+00 1.106e+00 4.983e+00 7.322e+00
1.00963 -3.44473351e+00 9.542e-01 3.343e+00 1.178e+00


==> anc/data/fig11_right_gamma_32x48_MS_0.dat <==
0.501481 2.00294977e+00 1.034e-11 4.319e-15 4.319e-15
0.502963 2.00587305e+00 2.575e-12 3.319e-15 3.319e-15
0.504444 2.00876968e+00 1.113e-12 3.206e-15 3.206e-15
0.505926 2.01163953e+00 6.428e-13 5.289e-15 5.289e-15
0.507407 2.01448244e+00 4.021e-13 3.686e-15 3.686e-15
0.508889 2.01729829e+00 2.920e-13 5.427e-15 5.427e-15
0.51037 2.02008692e+00 2.129e-13 1.901e-15 1.901e-15
0.511852 2.02284822e+00 1.643e-13 1.915e-15 1.915e-15
0.513333 2.02558206e+00 1.326e-13 3.853e-15 3.853e-15
0.514815 2.02828830e+00 1.044e-13 4.064e-15 4.064e-15
0.516296 2.03096684e+00 9.059e-14 2.249e-15 2.249e-15
0.517778 2.03361754e+00 7.350e-14 3.808e-15 3.808e-15
0.519259 2.03624031e+00 6.439e-14 1.010e-15 1.010e-15
0.520741 2.03883504e+00 5.485e-14 3.722e-15 3.722e-15
0.522222 2.04140161e+00 5.085e-14 2.290e-15 2.290e-15
0.523704 2.04393992e+00 4.352e-14 4.482e-15 4.482e-15
0.525185 2.04644989e+00 3.730e-14 3.142e-15 3.142e-15
0.526667 2.04893141e+00 3.375e-14 4.716e-15 4.716e-15
0.528148 2.05138440e+00 3.153e-14 1.547e-15 1.547e-15
0.52963 2.05380878e+00 2.798e-14 5.413e-15 5.413e-15
0.531111 2.05620445e+00 2.665e-14 4.306e-15 4.306e-15
0.532593 2.05857135e+00 2.309e-14 2.223e-15 2.223e-15
0.534074 2.06090940e+00 2.132e-14 3.258e-15 3.258e-15
0.535556 2.06321853e+00 1.932e-14 2.027e-15 2.027e-15
0.537037 2.06549867e+00 1.887e-14 3.079e-15 3.079e-15
0.538519 2.06774976e+00 1.710e-14 5.215e-15 5.215e-15
0.54 2.06997175e+00 1.554e-14 1.833e-15 1.833e-15
0.541481 2.07216457e+00 1.554e-14 3.978e-15 3.978e-15
0.542963 2.07432819e+00 1.399e-14 4.690e-15 4.690e-15
0.544444 2.07646254e+00 1.354e-14 1.143e-15 1.143e-15
0.545926 2.07856760e+00 1.266e-14 3.435e-15 3.435e-15
0.547407 2.08064331e+00 1.132e-14 3.250e-15 3.250e-15
0.548889 2.08268965e+00 1.110e-14 5.019e-15 5.019e-15
0.55037 2.08470658e+00 1.066e-14 3.933e-15 3.933e-15
0.551852 2.08669407e+00 1.021e-14 2.359e-15 2.359e-15
0.553333 2.08865210e+00 1.021e-14 4.669e-15 4.669e-15
0.554815 2.09058066e+00 9.548e-15 7.874e-15 7.874e-15
0.556296 2.09247972e+00 8.882e-15 5.620e-15 5.620e-15
0.557778 2.09434926e+00 9.104e-15 5.119e-15 5.119e-15
0.559259 2.09618929e+00 9.104e-15 2.757e-15 2.757e-15
0.560741 2.09799979e+00 8.660e-15 6.486e-15 6.486e-15
0.562222 2.09978077e+00 8.660e-15 5.522e-15 5.522e-15
0.563704 2.10153221e+00 8.660e-15 4.426e-15 4.426e-15
0.565185 2.10422479e+00 6.297e-04 5.201e-04 4.711e-04
0.566667 2.10756996e+00 1.661e-03 1.379e-03 1.249e-03
0.568148 2.11092193e+00 2.668e-03 2.225e-03 2.016e-03
0.56963 2.11428138e+00 3.652e-03 3.058e-03 2.772e-03
0.571111 2.11764886e+00 4.611e-03 3.880e-03 3.517e-03
0.572593 2.12102478e+00 5.547e-03 4.691e-03 4.254e-03
0.574074 2.12440942e+00 6.466e-03 5.492e-03 4.982e-03
0.575556 2.12780296e+00 7.371e-03 6.284e-03 5.703e-03
0.577037 2.13120551e+00 8.264e-03 7.067e-03 6.416e-03
0.578519 2.13461706e+00 9.143e-03 7.842e-03 7.122e-03
0.58 2.13803751e+00 1.001e-02 8.609e-03 7.822e-03
0.581481 2.14146673e+00 1.087e-02 9.368e-03 8.516e-03
0.582963 2.14490445e+00 1.171e-02 1.012e-02 9.204e-03
0.584444 2.14835040e+00 1.255e-02 1.087e-02 9.887e-03
0.585926 2.15180421e+00 1.338e-02 1.160e-02 1.056e-02
0.587407 2.15526545e+00 1.421e-02 1.234e-02 1.124e-02
0.588889 2.15873364e+00 1.504e-02 1.306e-02 1.190e-02
0.59037 2.16220824e+00 1.587e-02 1.378e-02 1.257e-02
0.591852 2.16568868e+00 1.670e-02 1.449e-02 1.322e-02
0.593333 2.16917430e+00 1.753e-02 1.520e-02 1.388e-02
0.594815 2.17266441e+00 1.834e-02 1.590e-02 1.452e-02
0.596296 2.17615829e+00 1.914e-02 1.660e-02 1.517e-02
0.597778 2.17965515e+00 1.995e-02 1.728e-02 1.580e-02
0.599259 2.18315417e+00 2.076e-02 1.796e-02 1.644e-02
0.600741 2.18665445e+00 2.153e-02 1.864e-02 1.707e-02
0.602222 2.19015510e+00 2.235e-02 1.931e-02 1.769e-02
0.603704 2.19365515e+00 2.320e-02 1.997e-02 1.831e-02
0.605185 2.19715359e+00 2.399e-02 2.063e-02 1.892e-02
0.606667 2.20064938e+00 2.478e-02 2.127e-02 1.953e-02
0.608148 2.20414143e+00 2.564e-02 2.192e-02 2.013e-02
0.60963 2.20762862e+00 2.647e-02 2.255e-02 2.073e-02
0.611111 2.21110976e+00 2.724e-02 2.318e-02 2.132e-02
0.612593 2.21458366e+00 2.801e-02 2.379e-02 2.190e-02
0.614074 2.21804906e+00 2.877e-02 2.440e-02 2.248e-02
0.615556 2.22150466e+00 2.942e-02 2.500e-02 2.305e-02
0.617037 2.22494913e+00 3.018e-02 2.560e-02 2.361e-02
0.618519 2.22838110e+00 3.090e-02 2.618e-02 2.417e-02
0.62 2.23179915e+00 3.165e-02 2.675e-02 2.471e-02
0.621481 2.23520184e+00 3.243e-02 2.732e-02 2.526e-02
0.622963 2.23858765e+00 3.327e-02 2.787e-02 2.579e-02
0.624444 2.24195507e+00 3.401e-02 2.842e-02 2.631e-02
0.625926 2.24530252e+00 3.480e-02 2.895e-02 2.682e-02
0.627407 2.24862838e+00 3.562e-02 2.947e-02 2.733e-02
0.628889 2.25193100e+00 3.643e-02 2.998e-02 2.782e-02
0.63037 2.25520869e+00 3.728e-02 3.048e-02 2.831e-02
0.631852 2.25845972e+00 3.805e-02 3.096e-02 2.878e-02
0.633333 2.26168233e+00 3.883e-02 3.143e-02 2.925e-02
0.634815 2.26487469e+00 3.979e-02 3.189e-02 2.970e-02
0.636296 2.26803498e+00 4.038e-02 3.234e-02 3.014e-02
0.637778 2.27116130e+00 4.108e-02 3.277e-02 3.057e-02
0.639259 2.27425173e+00 4.181e-02 3.318e-02 3.098e-02
0.640741 2.27730432e+00 4.267e-02 3.358e-02 3.139e-02
0.642222 2.28031708e+00 4.363e-02 3.397e-02 3.178e-02
0.643704 2.28328798e+00 4.432e-02 3.433e-02 3.215e-02
0.645185 2.28621495e+00 4.511e-02 3.468e-02 3.251e-02
0.646667 2.28909590e+00 4.586e-02 3.502e-02 3.286e-02
0.648148 2.29192870e+00 4.656e-02 3.533e-02 3.319e-02
0.64963 2.29471118e+00 4.746e-02 3.563e-02 3.350e-02
0.651111 2.29744114e+00 4.815e-02 3.591e-02 3.380e-02
0.652593 2.30011637e+00 4.890e-02 3.616e-02 3.409e-02
0.654074 2.30273460e+00 4.965e-02 3.640e-02 3.435e-02
0.655556 2.30529356e+00 5.050e-02 3.662e-02 3.460e-02
0.657037 2.30779092e+00 5.158e-02 3.682e-02 3.483e-02
0.658519 2.31022436e+00 5.219e-02 3.699e-02 3.504e-02
0.66 2.31259150e+00 5.294e-02 3.721e-02 3.523e-02
0.661481 2.31488997e+00 5.364e-02 3.741e-02 3.540e-02
0.662963 2.31711735e+00 5.441e-02 3.758e-02 3.556e-02
0.664444 2.31927122e+00 5.484e-02 3.772e-02 3.569e-02
0.665926 2.32134912e+00 5.544e-02 3.786e-02 3.580e-02
0.667407 2.32334860e+00 5.590e-02 3.798e-02 3.589e-02
0.668889 2.32526717e+00 5.663e-02 3.807e-02 3.596e-02
0.67037 2.32710235e+00 5.739e-02 3.814e-02 3.601e-02
0.671852 2.32885162e+00 5.785e-02 3.820e-02 3.603e-02
0.673333 2.33051249e+00 5.877e-02 3.823e-02 3.604e-02
0.674815 2.33208242e+00 5.936e-02 3.823e-02 3.602e-02
0.676296 2.33355890e+00 5.999e-02 3.821e-02 3.597e-02
0.677778 2.33493940e+00 6.081e-02 3.817e-02 3.591e-02
0.679259 2.33622139e+00 6.174e-02 3.811e-02 3.582e-02
0.680741 2.33740236e+00 6.244e-02 3.801e-02 3.570e-02
0.682222 2.33847978e+00 6.304e-02 3.788e-02 3.557e-02
0.683704 2.33945115e+00 6.350e-02 3.772e-02 3.541e-02
0.685185 2.34031397e+00 6.397e-02 3.754e-02 3.522e-02
0.686667 2.34106576e+00 6.439e-02 3.734e-02 3.501e-02
0.688148 2.34170405e+00 6.474e-02 3.710e-02 3.478e-02
0.68963 2.34222639e+00 6.528e-02 3.684e-02 3.452e-02
0.691111 2.34263036e+00 6.588e-02 3.656e-02 3.425e-02
0.692593 2.34291357e+00 6.641e-02 3.625e-02 3.394e-02
0.694074 2.34307363e+00 6.697e-02 3.591e-02 3.362e-02
0.695556 2.34310822e+00 6.719e-02 3.554e-02 3.327e-02
0.697037 2.34301503e+00 6.775e-02 3.515e-02 3.290e-02
0.698519 2.34279180e+00 6.766e-02 3.474e-02 3.251e-02
0.7 2.34243632e+00 6.813e-02 3.430e-02 3.211e-02
0.701481 2.34194639e+00 6.857e-02 3.384e-02 3.168e-02
0.702963 2.34131991e+00 6.894e-02 3.335e-02 3.123e-02
0.704444 2.34055478e+00 6.935e-02 3.284e-02 3.077e-02
0.705926 2.33964900e+00 6.949e-02 3.231e-02 3.029e-02
0.707407 2.33860061e+00 6.991e-02 3.176e-02 2.980e-02
0.708889 2.33740770e+00 7.041e-02 3.119e-02 2.930e-02
0.71037 2.33606845e+00 7.066e-02 3.060e-02 2.879e-02
0.711852 2.33458108e+00 7.117e-02 2.999e-02 2.827e-02
0.713333 2.33294392e+00 7.173e-02 2.938e-02 2.776e-02
0.714815 2.33115533e+00 7.265e-02 2.875e-02 2.724e-02
0.716296 2.32921380e+00 7.229e-02 2.811e-02 2.675e-02
0.717778 2.32711785e+00 7.280e-02 2.747e-02 2.625e-02
0.719259 2.32486612e+00 7.249e-02 2.683e-02 2.578e-02
0.720741 2.32245733e+00 7.284e-02 2.619e-02 2.533e-02
0.722222 2.31989027e+00 7.272e-02 2.556e-02 2.489e-02
0.723704 2.31716386e+00 7.275e-02 2.494e-02 2.448e-02
0.725185 2.31427708e+00 7.291e-02 2.434e-02 2.412e-02
0.726667 2.31122904e+00 7.313e-02 2.376e-02 2.379e-02
0.728148 2.30801892e+00 7.377e-02 2.321e-02 2.352e-02
0.72963 2.30464602e+00 7.403e-02 2.271e-02 2.330e-02
0.731111 2.30110975e+00 7.381e-02 2.225e-02 2.314e-02
0.732593 2.29740963e+00 7.355e-02 2.185e-02 2.306e-02
0.734074 2.29354526e+00 7.327e-02 2.151e-02 2.322e-02
0.735556 2.28951638e+00 7.311e-02 2.125e-02 2.348e-02
0.737037 2.28532284e+00 7.313e-02 2.125e-02 2.386e-02
0.738519 2.28096459e+00 7.272e-02 2.149e-02 2.434e-02
0.74 2.27644170e+00 7.255e-02 2.182e-02 2.492e-02
0.741481 2.27175437e+00 7.260e-02 2.226e-02 2.561e-02
0.742963 2.26690289e+00 7.246e-02 2.279e-02 2.641e-02
0.744444 2.26188769e+00 7.269e-02 2.341e-02 2.729e-02
0.745926 2.25670932e+00 7.300e-02 2.413e-02 2.827e-02
0.747407 2.25136842e+00 7.236e-02 2.493e-02 2.934e-02
0.748889 2.24586579e+00 7.218e-02 2.581e-02 3.048e-02
0.75037 2.24020230e+00 7.259e-02 2.677e-02 3.170e-02
0.751852 2.23437897e+00 7.227e-02 2.780e-02 3.298e-02
0.753333 2.22839694e+00 7.245e-02 2.890e-02 3.433e-02
0.754815 2.22225745e+00 7.231e-02 3.005e-02 3.573e-02
0.756296 2.21596186e+00 7.249e-02 3.126e-02 3.718e-02
0.757778 2.20950665e+00 7.187e-02 3.253e-02 3.868e-02
0.759259 2.20288936e+00 7.160e-02 3.385e-02 4.021e-02
0.760741 2.19612293e+00 7.082e-02 3.520e-02 4.179e-02
0.762222 2.18920911e+00 7.023e-02 3.660e-02 4.339e-02
0.763704 2.18214976e+00 6.998e-02 3.802e-02 4.503e-02
0.765185 2.17494686e+00 6.962e-02 3.947e-02 4.670e-02
0.766667 2.16760247e+00 6.964e-02 4.095e-02 4.840e-02
0.768148 2.16011878e+00 6.938e-02 4.245e-02 5.012e-02
0.76963 2.15249804e+00 6.900e-02 4.397e-02 5.185e-02
0.771111 2.14474262e+00 6.879e-02 4.550e-02 5.361e-02
0.772593 2.13685498e+00 6.889e-02 4.705e-02 5.538e-02
0.774074 2.12883767e+00 6.889e-02 4.860e-02 5.716e-02
0.775556 2.12069330e+00 6.847e-02 5.017e-02 5.895e-02
0.777037 2.11242156e+00 6.811e-02 5.174e-02 6.074e-02
0.778519 2.10399321e+00 6.762e-02 5.336e-02 6.251e-02
0.78 2.09544647e+00 6.749e-02 5.497e-02 6.428e-02
0.781481 2.08674857e+00 6.781e-02 5.662e-02 6.601e-02
0.782963 2.07791882e+00 6.742e-02 5.828e-02 6.772e-02
0.784444 2.06896917e+00 6.725e-02 5.996e-02 6.942e-02
0.785926 2.05988295e+00 6.706e-02 6.165e-02 7.108e-02
0.787407 2.05069856e+00 6.622e-02 6.334e-02 7.274e-02
0.788889 2.04142706e+00 6.596e-02 6.501e-02 7.441e-02
0.79037 2.03207133e+00 6.574e-02 6.665e-02 7.607e-02
0.791852 2.02263431e+00 6.585e-02 6.828e-02 7.773e-02
0.793333 2.01311897e+00 6.554e-02 6.988e-02 7.939e-02
0.794815 2.00352833e+00 6.457e-02 7.145e-02 8.105e-02
0.796296 1.99386546e+00 6.436e-02 7.301e-02 8.270e-02
0.797778 1.98413344e+00 6.392e-02 7.453e-02 8.434e-02
0.799259 1.97433539e+00 6.401e-02 7.603e-02 8.598e-02
0.800741 1.96447447e+00 6.290e-02 7.750e-02 8.760e-02
0.802222 1.95447372e+00 6.342e-02 7.902e-02 8.914e-02
0.803704 1.94430668e+00 6.327e-02 8.062e-02 9.055e-02
0.805185 1.93410180e+00 6.320e-02 8.217e-02 9.196e-02
0.806667 1.92386171e+00 6.282e-02 8.368e-02 9.336e-02
0.808148 1.91352822e+00 6.256e-02 8.521e-02 9.471e-02
0.80963 1.90311189e+00 6.294e-02 8.675e-02 9.599e-02
0.811111 1.89265442e+00 6.347e-02 8.825e-02 9.726e-02
0.812593 1.88218339e+00 6.316e-02 8.971e-02 9.852e-02
0.814074 1.87169358e+00 6.266e-02 9.111e-02 9.977e-02
0.815556 1.86112676e+00 6.231e-02 9.253e-02 1.010e-01
0.817037 1.85055949e+00 6.176e-02 9.389e-02 1.021e-01
0.818519 1.83999380e+00 6.136e-02 9.519e-02 1.033e-01
0.82 1.82943171e+00 6.147e-02 9.644e-02 1.045e-01
0.821481 1.81884716e+00 6.193e-02 9.765e-02 1.057e-01
0.822963 1.80821988e+00 6.249e-02 9.886e-02 1.068e-01
0.824444 1.79759172e+00 6.227e-02 1.000e-01 1.079e-01
0.825926 1.78691812e+00 6.216e-02 1.012e-01 1.089e-01
0.827407 1.77627187e+00 6.171e-02 1.023e-01 1.099e-01
0.828889 1.76546333e+00 6.112e-02 1.035e-01 1.108e-01
0.83037 1.75457704e+00 6.061e-02 1.048e-01 1.115e-01
0.831852 1.74363934e+00 6.048e-02 1.061e-01 1.121e-01
0.833333 1.73277075e+00 6.050e-02 1.073e-01 1.128e-01
0.834815 1.72197094e+00 6.046e-02 1.084e-01 1.144e-01
0.836296 1.71123967e+00 6.000e-02 1.095e-01 1.143e-01
0.837778 1.70057680e+00 5.960e-02 1.104e-01 1.150e-01
0.839259 1.68991970e+00 5.983e-02 1.113e-01 1.158e-01
0.840741 1.67931026e+00 5.943e-02 1.122e-01 1.165e-01
0.842222 1.66877737e+00 5.859e-02 1.129e-01 1.172e-01
0.843704 1.65832075e+00 5.847e-02 1.136e-01 1.180e-01
0.845185 1.64784939e+00 5.858e-02 1.143e-01 1.187e-01
0.846667 1.63737197e+00 5.876e-02 1.150e-01 1.193e-01
0.848148 1.62698768e+00 5.883e-02 1.157e-01 1.199e-01
0.84963 1.61665636e+00 5.873e-02 1.162e-01 1.206e-01
0.851111 1.60636402e+00 5.879e-02 1.167e-01 1.212e-01
0.852593 1.59608333e+00 5.927e-02 1.173e-01 1.296e-01
0.854074 1.58582399e+00 5.887e-02 1.178e-01 1.287e-01
0.855556 1.57558159e+00 5.848e-02 1.183e-01 1.281e-01
0.857037 1.56546207e+00 5.833e-02 1.187e-01 1.315e-01
0.858519 1.55546287e+00 5.863e-02 1.190e-01 1.329e-01
0.86 1.54558165e+00 5.807e-02 1.192e-01 1.304e-01
0.861481 1.53576810e+00 5.755e-02 1.194e-01 1.277e-01
0.862963 1.52601264e+00 5.706e-02 1.195e-01 1.288e-01
0.864444 1.51630571e+00 5.626e-02 1.197e-01 1.325e-01
0.865926 1.50672825e+00 5.643e-02 1.197e-01 1.349e-01
0.867407 1.49727747e+00 5.603e-02 1.196e-01 1.322e-01
0.868889 1.48790988e+00 5.556e-02 1.195e-01 1.302e-01
0.87037 1.47861803e+00 5.520e-02 1.193e-01 1.395e-01
0.871852 1.46945590e+00 5.500e-02 1.190e-01 1.395e-01
0.873333 1.46042076e+00 5.464e-02 1.187e-01 1.367e-01
0.874815 1.45151007e+00 5.442e-02 1.182e-01 1.339e-01
0.876296 1.44272148e+00 5.426e-02 1.177e-01 1.313e-01
0.877778 1.43405280e+00 5.386e-02 1.172e-01 1.320e-01
0.879259 1.42544925e+00 5.367e-02 1.166e-01 1.328e-01
0.880741 1.41692161e+00 5.336e-02 1.159e-01 1.345e-01
0.882222 1.40843997e+00 5.326e-02 1.153e-01 1.343e-01
0.883704 1.40009209e+00 5.300e-02 1.145e-01 1.351e-01
0.885185 1.39183286e+00 5.227e-02 1.138e-01 1.358e-01
0.886667 1.38366053e+00 5.209e-02 1.130e-01 1.366e-01
0.888148 1.37562480e+00 5.206e-02 1.121e-01 1.374e-01
0.88963 1.36772249e+00 5.219e-02 1.112e-01 1.383e-01
0.891111 1.35995069e+00 5.226e-02 1.101e-01 1.391e-01
0.892593 1.35222596e+00 5.200e-02 1.091e-01 1.400e-01
0.894074 1.34445955e+00 5.148e-02 1.082e-01 1.407e-01
0.895556 1.33685024e+00 5.108e-02 1.072e-01 1.415e-01
0.897037 1.32935139e+00 5.093e-02 1.061e-01 1.423e-01
0.898519 1.32196593e+00 5.035e-02 1.051e-01 1.431e-01
0.9 1.31473789e+00 5.009e-02 1.039e-01 1.440e-01
0.901481 1.30766278e+00 4.982e-02 1.027e-01 1.450e-01
0.902963 1.30066993e+00 5.017e-02 1.014e-01 1.459e-01
0.904444 1.29381520e+00 4.966e-02 1.000e-01 1.469e-01
0.905926 1.28711426e+00 4.923e-02 9.866e-02 1.480e-01
0.907407 1.28056309e+00 4.927e-02 9.722e-02 1.491e-01
0.908889 1.27415802e+00 4.889e-02 9.559e-02 1.503e-01
0.91037 1.26783671e+00 4.864e-02 9.394e-02 1.515e-01
0.911852 1.26156651e+00 4.868e-02 9.236e-02 1.526e-01
0.913333 1.25545467e+00 4.807e-02 9.060e-02 1.538e-01
0.914815 1.24946097e+00 4.752e-02 8.894e-02 1.551e-01
0.916296 1.24359132e+00 4.721e-02 8.729e-02 1.564e-01
0.917778 1.23788692e+00 4.672e-02 8.552e-02 1.577e-01
0.919259 1.23234349e+00 4.671e-02 8.368e-02 1.592e-01
0.920741 1.22689404e+00 4.662e-02 8.180e-02 1.606e-01
0.922222 1.22159644e+00 4.619e-02 7.978e-02 1.621e-01
0.923704 1.21646378e+00 4.584e-02 7.779e-02 1.637e-01
0.925185 1.21149238e+00 4.587e-02 7.576e-02 1.654e-01
0.926667 1.20667902e+00 4.632e-02 7.372e-02 1.639e-01
0.928148 1.20202092e+00 4.562e-02 7.166e-02 1.590e-01
0.92963 1.19751567e+00 4.514e-02 6.958e-02 1.537e-01
0.931111 1.19316127e+00 4.534e-02 6.751e-02 1.481e-01
0.932593 1.18895607e+00 4.493e-02 6.545e-02 1.421e-01
0.934074 1.18489876e+00 4.550e-02 6.343e-02 1.359e-01
0.935556 1.18098834e+00 4.538e-02 6.146e-02 1.292e-01
0.937037 1.17718443e+00 4.618e-02 5.959e-02 1.222e-01
0.938519 1.17350692e+00 4.699e-02 5.782e-02 1.149e-01
0.94 1.16995251e+00 4.693e-02 5.893e-02 1.072e-01
0.941481 1.16654653e+00 4.758e-02 6.293e-02 9.920e-02
0.942963 1.16332310e+00 4.787e-02 6.700e-02 9.091e-02
0.944444 1.16028083e+00 4.765e-02 7.096e-02 8.235e-02
0.945926 1.15741903e+00 4.778e-02 7.465e-02 7.355e-02
0.947407 1.15473779e+00 4.928e-02 7.836e-02 6.457e-02
0.948889 1.15217540e+00 5.005e-02 8.211e-02 5.545e-02
0.95037 1.14981957e+00 5.143e-02 8.530e-02 4.648e-02
0.951852 1.14767192e+00 5.273e-02 8.819e-02 3.807e-02
0.953333 1.14573390e+00 5.384e-02 8.859e-02 3.115e-02
0.954815 1.14400805e+00 5.564e-02 9.290e-02 2.753e-02
0.956296 1.14244239e+00 5.736e-02 9.569e-02 2.854e-02
0.957778 1.14106826e+00 5.873e-02 9.879e-02 3.034e-02
0.959259 1.13998317e+00 6.153e-02 1.042e-01 3.291e-02
0.960741 1.13919068e+00 6.341e-02 1.082e-01 3.620e-02
0.962222 1.13869696e+00 6.576e-02 1.107e-01 4.013e-02
0.963704 1.13851089e+00 6.935e-02 1.158e-01 4.464e-02
0.965185 1.13864413e+00 7.130e-02 1.191e-01 4.967e-02
0.966667 1.13911144e+00 7.457e-02 1.216e-01 5.518e-02
0.968148 1.13993094e+00 7.721e-02 1.338e-01 6.116e-02
0.96963 1.14112464e+00 8.004e-02 1.431e-01 6.760e-02
0.971111 1.14270853e+00 8.401e-02 1.552e-01 7.448e-02
0.972593 1.14471141e+00 8.880e-02 1.626e-01 8.182e-02
0.974074 1.14725004e+00 9.423e-02 1.763e-01 8.972e-02
0.975556 1.15036893e+00 9.975e-02 1.902e-01 9.822e-02
0.977037 1.15412533e+00 1.060e-01 2.030e-01 1.074e-01
0.978519 1.15857336e+00 1.149e-01 2.102e-01 1.172e-01
0.98 1.16391750e+00 1.241e-01 2.170e-01 1.279e-01
0.981481 1.17028592e+00 1.368e-01 2.503e-01 1.397e-01
0.982963 1.17784086e+00 1.504e-01 2.679e-01 1.526e-01
0.984444 1.18680410e+00 1.673e-01 3.036e-01 1.669e-01
0.985926 1.19748383e+00 1.858e-01 3.186e-01 1.830e-01
0.987407 1.21032071e+00 2.095e-01 3.871e-01 2.012e-01
0.988889 1.22596958e+00 2.438e-01 4.062e-01 2.222e-01
0.99037 1.24557873e+00 2.715e-01 4.236e-01 2.471e-01
0.991852 1.27115316e+00 3.138e-01 4.664e-01 2.780e-01
0.993333 1.30615919e+00 3.528e-01 5.445e-01 3.184e-01
0.994815 1.35855681e+00 4.163e-01 5.552e-01 3.761e-01
0.996296 1.45371453e+00 4.101e-01 5.292e-01 4.766e-01
0.997778 1.82349189e+00 4.850e-01 2.459e-01 8.518e-01
0.999259 1.63956532e+00 6.336e-01 3.763e-01 6.732e-01
1.00074 7.76187619e-01 5.282e-01 1.042e+00 1.850e-01
1.00222 2.35780866e-01 6.231e-01 1.529e+00 7.198e-01
1.0037 1.48744307e+00 5.825e-01 3.119e-01 5.374e-01
1.00519 2.07847040e+00 6.059e-01 2.812e-01 1.134e+00
1.00667 8.80519496e-01 6.665e-01 8.260e-01 5.868e-02
1.00815 1.12086029e+00 5.959e-01 6.118e-01 1.873e-01


==> anc/data/fig12_bottom_cs_36x12_full.dat <==
114.000 0.000 1.78404604e-01
114.000 2.000 1.78358175e-01
114.000 4.000 1.78218828e-01
114.000 6.000 1.77986509e-01
114.000 8.000 1.77661463e-01
114.000 10.000 1.77244508e-01
114.000 12.000 1.76737210e-01
114.000 14.000 1.76141971e-01
114.000 16.000 1.75462069e-01
114.000 18.000 1.74701681e-01
114.000 20.000 1.73865891e-01
114.000 22.000 1.72960688e-01
114.000 24.000 1.71992930e-01
114.000 26.000 1.70970293e-01
114.000 28.000 1.69901189e-01
114.000 30.000 1.68794667e-01
114.000 32.000 1.67660290e-01
114.000 34.000 1.66508002e-01
114.000 36.000 1.65327786e-01
114.000 38.000 1.64090688e-01
114.000 40.000 1.62783835e-01
114.000 42.000 1.61400350e-01
114.000 44.000 1.59988037e-01
114.000 46.000 1.58589983e-01
114.000 48.000 1.57239087e-01
114.000 50.000 1.55946413e-01
114.000 52.000 1.54769241e-01
114.000 54.000 1.53749370e-01
114.000 56.000 1.52908383e-01
114.000 58.000 1.52263608e-01
114.000 60.000 1.51830959e-01
114.000 62.000 1.51625183e-01
114.000 64.000 1.51659940e-01
114.000 66.000 1.51947771e-01
114.000 68.000 1.52500001e-01
114.000 70.000 1.53326619e-01
114.000 72.000 1.54436162e-01
114.000 74.000 1.55835621e-01
114.000 76.000 1.57530377e-01
114.000 78.000 1.59524185e-01
114.000 80.000 1.61819194e-01
114.000 82.000 1.64416023e-01
114.000 84.000 1.67313867e-01
114.000 86.000 1.70510652e-01
114.000 88.000 1.74003219e-01
114.000 90.000 1.77787539e-01
114.000 92.000 1.81858944e-01
114.000 94.000 1.86212389e-01
114.000 96.000 1.90842714e-01
114.000 98.000 1.95744925e-01
114.000 100.000 2.00914478e-01
114.000 102.000 2.06347582e-01
114.000 104.000 2.12041497e-01
114.000 106.000 2.17994862e-01
114.000 108.000 2.24208035e-01
114.000 110.000 2.30683466e-01
114.000 112.000 2.37426115e-01
114.000 114.000 2.44443923e-01
114.000 116.000 2.51748381e-01
114.000 118.000 2.59355196e-01
  
116.000 0.000 1.73469505e-01
116.000 2.000 1.73424638e-01
116.000 4.000 1.73290117e-01
116.000 6.000 1.73066266e-01
116.000 8.000 1.72753850e-01
116.000 10.000 1.72354292e-01
116.000 12.000 1.71869824e-01
116.000 14.000 1.71303570e-01
116.000 16.000 1.70659558e-01
116.000 18.000 1.69942701e-01
116.000 20.000 1.69158752e-01
116.000 22.000 1.68314236e-01
116.000 24.000 1.67416378e-01
116.000 26.000 1.66473006e-01
116.000 28.000 1.65492455e-01
116.000 30.000 1.64483459e-01
116.000 32.000 1.63455039e-01
116.000 34.000 1.62416387e-01
116.000 36.000 1.61364940e-01
116.000 38.000 1.60290300e-01
116.000 40.000 1.59190901e-01
116.000 42.000 1.58065862e-01
116.000 44.000 1.56944180e-01
116.000 46.000 1.55851444e-01
116.000 48.000 1.54807821e-01
116.000 50.000 1.53821810e-01
116.000 52.000 1.52932558e-01
116.000 54.000 1.52171448e-01
116.000 56.000 1.51557342e-01
116.000 58.000 1.51106761e-01
116.000 60.000 1.50835501e-01
116.000 62.000 1.50758630e-01
116.000 64.000 1.50890428e-01
116.000 66.000 1.51244279e-01
116.000 68.000 1.51832552e-01
116.000 70.000 1.52666481e-01
116.000 72.000 1.53756056e-01
116.000 74.000 1.55109943e-01
116.000 76.000 1.56735424e-01
116.000 78.000 1.58638378e-01
116.000 80.000 1.60823289e-01
116.000 82.000 1.63293289e-01
116.000 84.000 1.66050236e-01
116.000 86.000 1.69094816e-01
116.000 88.000 1.72426675e-01
116.000 90.000 1.76044575e-01
116.000 92.000 1.79946569e-01
116.000 94.000 1.84130192e-01
116.000 96.000 1.88592666e-01
116.000 98.000 1.93331117e-01
116.000 100.000 1.98342807e-01
116.000 102.000 2.03625369e-01
116.000 104.000 2.09177053e-01
116.000 106.000 2.14996994e-01
116.000 108.000 2.21085486e-01
116.000 110.000 2.27444280e-01
116.000 112.000 2.34076915e-01
116.000 114.000 2.40989082e-01
116.000 116.000 2.48189047e-01
116.000 118.000 2.55688139e-01
  
118.000 0.000 1.68686918e-01
118.000 2.000 1.68648083e-01
118.000 4.000 1.68531671e-01
118.000 6.000 1.68338006e-01
118.000 8.000 1.68067781e-01
118.000 10.000 1.67722207e-01
118.000 12.000 1.67303158e-01
118.000 14.000 1.66813261e-01
118.000 16.000 1.66255936e-01
118.000 18.000 1.65635398e-01
118.000 20.000 1.64956625e-01
118.000 22.000 1.64225299e-01
118.000 24.000 1.63447742e-01
118.000 26.000 1.62630828e-01
118.000 28.000 1.61781895e-01
118.000 30.000 1.60908645e-01
118.000 32.000 1.60019051e-01
118.000 34.000 1.59121257e-01
118.000 36.000 1.58217301e-01
118.000 38.000 1.57306133e-01
118.000 40.000 1.56391157e-01
118.000 42.000 1.55474986e-01
118.000 44.000 1.54575306e-01
118.000 46.000 1.53708505e-01
118.000 48.000 1.52888474e-01
118.000 50.000 1.52123333e-01
118.000 52.000 1.51441072e-01
118.000 54.000 1.50866275e-01
118.000 56.000 1.50415811e-01
118.000 58.000 1.50105273e-01
118.000 60.000 1.49949867e-01
118.000 62.000 1.49964313e-01
118.000 64.000 1.50162734e-01
118.000 66.000 1.50558529e-01
118.000 68.000 1.51164258e-01
118.000 70.000 1.51991528e-01
118.000 72.000 1.53050908e-01
118.000 74.000 1.54351854e-01
118.000 76.000 1.55902666e-01
118.000 78.000 1.57710463e-01
118.000 80.000 1.59781187e-01
118.000 82.000 1.62119634e-01
118.000 84.000 1.64729501e-01
118.000 86.000 1.67613465e-01
118.000 88.000 1.70773270e-01
118.000 90.000 1.74209845e-01
118.000 92.000 1.77923432e-01
118.000 94.000 1.81913723e-01
118.000 96.000 1.86180021e-01
118.000 98.000 1.90721405e-01
118.000 100.000 1.95536901e-01
118.000 102.000 2.00625676e-01
118.000 104.000 2.05987225e-01
118.000 106.000 2.11621585e-01
118.000 108.000 2.17529552e-01
118.000 110.000 2.23712918e-01
118.000 112.000 2.30174725e-01
118.000 114.000 2.36919554e-01
118.000 116.000 2.43953837e-01
118.000 118.000 2.51286224e-01
  
120.000 0.000 1.64101922e-01
120.000 2.000 1.64070846e-01
120.000 4.000 1.63977653e-01
120.000 6.000 1.63822491e-01
120.000 8.000 1.63605704e-01
120.000 10.000 1.63327958e-01
120.000 12.000 1.62990361e-01
120.000 14.000 1.62594574e-01
120.000 16.000 1.62142881e-01
120.000 18.000 1.61638229e-01
120.000 20.000 1.61084242e-01
120.000 22.000 1.60485203e-01
120.000 24.000 1.59846014e-01
120.000 26.000 1.59172144e-01
120.000 28.000 1.58469561e-01
120.000 30.000 1.57744656e-01
120.000 32.000 1.57004157e-01
120.000 34.000 1.56255048e-01
120.000 36.000 1.55501671e-01
120.000 38.000 1.54747145e-01
120.000 40.000 1.53996722e-01
120.000 42.000 1.53254954e-01
120.000 44.000 1.52533150e-01
120.000 46.000 1.51842962e-01
120.000 48.000 1.51195218e-01
120.000 50.000 1.50598289e-01
120.000 52.000 1.50073321e-01
120.000 54.000 1.49640347e-01
120.000 56.000 1.49314645e-01
120.000 58.000 1.49110803e-01
120.000 60.000 1.49043189e-01
120.000 62.000 1.49125824e-01
120.000 64.000 1.49372257e-01
120.000 66.000 1.49795448e-01
120.000 68.000 1.50407660e-01
120.000 70.000 1.51220370e-01
120.000 72.000 1.52244192e-01
120.000 74.000 1.53488819e-01
120.000 76.000 1.54962992e-01
120.000 78.000 1.56674474e-01
120.000 80.000 1.58630057e-01
120.000 82.000 1.60835578e-01
120.000 84.000 1.63295960e-01
120.000 86.000 1.66015259e-01
120.000 88.000 1.68996739e-01
120.000 90.000 1.72242950e-01
120.000 92.000 1.75755822e-01
120.000 94.000 1.79536775e-01
120.000 96.000 1.83586830e-01
120.000 98.000 1.87906739e-01
120.000 100.000 1.92497113e-01
120.000 102.000 1.97358571e-01
120.000 104.000 2.02491886e-01
120.000 106.000 2.07898149e-01
120.000 108.000 2.13578938e-01
120.000 110.000 2.19536502e-01
120.000 112.000 2.25773960e-01
120.000 114.000 2.32295519e-01
120.000 116.000 2.39106715e-01
120.000 118.000 2.46214684e-01
  
122.000 0.000 1.59755635e-01
122.000 2.000 1.59732245e-01
122.000 4.000 1.59662049e-01
122.000 6.000 1.59544993e-01
122.000 8.000 1.59381061e-01
122.000 10.000 1.59170375e-01
122.000 12.000 1.58913304e-01
122.000 14.000 1.58610573e-01
122.000 16.000 1.58263356e-01
122.000 18.000 1.57873347e-01
122.000 20.000 1.57442811e-01
122.000 22.000 1.56974601e-01
122.000 24.000 1.56472165e-01
122.000 26.000 1.55939516e-01
122.000 28.000 1.55381202e-01
122.000 30.000 1.54802248e-01
122.000 32.000 1.54208092e-01
122.000 34.000 1.53604518e-01
122.000 36.000 1.52996506e-01
122.000 38.000 1.52388534e-01
122.000 40.000 1.51786164e-01
122.000 42.000 1.51194745e-01
122.000 44.000 1.50622244e-01
122.000 46.000 1.50077873e-01
122.000 48.000 1.49570882e-01
122.000 50.000 1.49109854e-01
122.000 52.000 1.48711690e-01
122.000 54.000 1.48393273e-01
122.000 56.000 1.48168507e-01
122.000 58.000 1.48050935e-01
122.000 60.000 1.48053968e-01
122.000 62.000 1.48190751e-01
122.000 64.000 1.48474049e-01
122.000 66.000 1.48916143e-01
122.000 68.000 1.49528737e-01
122.000 70.000 1.50322886e-01
122.000 72.000 1.51308932e-01
122.000 74.000 1.52496460e-01
122.000 76.000 1.53894276e-01
122.000 78.000 1.55510385e-01
122.000 80.000 1.57351999e-01
122.000 82.000 1.59425548e-01
122.000 84.000 1.61736710e-01
122.000 86.000 1.64290453e-01
122.000 88.000 1.67091084e-01
122.000 90.000 1.70142308e-01
122.000 92.000 1.73447306e-01
122.000 94.000 1.77008808e-01
122.000 96.000 1.80829182e-01
122.000 98.000 1.84910530e-01
122.000 100.000 1.89254789e-01
122.000 102.000 1.93863839e-01
122.000 104.000 1.98739616e-01
122.000 106.000 2.03884242e-01
122.000 108.000 2.09300149e-01
122.000 110.000 2.14990224e-01
122.000 112.000 2.20957961e-01
122.000 114.000 2.27207624e-01
122.000 116.000 2.33744435e-01
122.000 118.000 2.40574773e-01
  
124.000 0.000 1.55684769e-01
124.000 2.000 1.55668040e-01
124.000 4.000 1.55617782e-01
124.000 6.000 1.55533811e-01
124.000 8.000 1.55415872e-01
124.000 10.000 1.55263721e-01
124.000 12.000 1.55077218e-01
124.000 14.000 1.54856423e-01
124.000 16.000 1.54601694e-01
124.000 18.000 1.54313770e-01
124.000 20.000 1.53993838e-01
124.000 22.000 1.53643581e-01
124.000 24.000 1.53265207e-01
124.000 26.000 1.52861455e-01
124.000 28.000 1.52435584e-01
124.000 30.000 1.51991350e-01
124.000 32.000 1.51532960e-01
124.000 34.000 1.51065025e-01
124.000 36.000 1.50592126e-01
124.000 38.000 1.50118704e-01
124.000 40.000 1.49649896e-01
124.000 42.000 1.49191006e-01
124.000 44.000 1.48748307e-01
124.000 46.000 1.48329654e-01
124.000 48.000 1.47943311e-01
124.000 50.000 1.47597795e-01
124.000 52.000 1.47307268e-01
124.000 54.000 1.47086304e-01
124.000 56.000 1.46947552e-01
124.000 58.000 1.46903492e-01
124.000 60.000 1.46966520e-01
124.000 62.000 1.47148829e-01
124.000 64.000 1.47462304e-01
124.000 66.000 1.47918432e-01
124.000 68.000 1.48528220e-01
124.000 70.000 1.49302141e-01
124.000 72.000 1.50250082e-01
124.000 74.000 1.51381307e-01
124.000 76.000 1.52704444e-01
124.000 78.000 1.54227469e-01
124.000 80.000 1.55957712e-01
124.000 82.000 1.57901871e-01
124.000 84.000 1.60066031e-01
124.000 86.000 1.62455702e-01
124.000 88.000 1.65075854e-01
124.000 90.000 1.67930967e-01
124.000 92.000 1.71025086e-01
124.000 94.000 1.74361880e-01
124.000 96.000 1.77944710e-01
124.000 98.000 1.81776703e-01
124.000 100.000 1.85860825e-01
124.000 102.000 1.90199969e-01
124.000 104.000 1.94797039e-01
124.000 106.000 1.99655049e-01
124.000 108.000 2.04777219e-01
124.000 110.000 2.10167083e-01
124.000 112.000 2.15828609e-01
124.000 114.000 2.21766322e-01
124.000 116.000 2.27985442e-01
124.000 118.000 2.34492037e-01
  
126.000 0.000 1.51921451e-01
126.000 2.000 1.51910042e-01
126.000 4.000 1.51875731e-01
126.000 6.000 1.51818283e-01
126.000 8.000 1.51737349e-01
126.000 10.000 1.51632520e-01
126.000 12.000 1.51503405e-01
126.000 14.000 1.51349709e-01
126.000 16.000 1.51171317e-01
126.000 18.000 1.50968374e-01
126.000 20.000 1.50741352e-01
126.000 22.000 1.50491113e-01
126.000 24.000 1.50218947e-01
126.000 26.000 1.49926599e-01
126.000 28.000 1.49616285e-01
126.000 30.000 1.49290680e-01
126.000 32.000 1.48952906e-01
126.000 34.000 1.48606497e-01
126.000 36.000 1.48255165e-01
126.000 38.000 1.47902713e-01
126.000 40.000 1.47553541e-01
126.000 42.000 1.47212375e-01
126.000 44.000 1.46884528e-01
126.000 46.000 1.46576928e-01
126.000 48.000 1.46297022e-01
126.000 50.000 1.46052955e-01
126.000 52.000 1.45856969e-01
126.000 54.000 1.45721816e-01
126.000 56.000 1.45658946e-01
126.000 58.000 1.45679761e-01
126.000 60.000 1.45795620e-01
126.000 62.000 1.46017734e-01
126.000 64.000 1.46357069e-01
126.000 66.000 1.46824265e-01
126.000 68.000 1.47429573e-01
126.000 70.000 1.48182799e-01
126.000 72.000 1.49093269e-01
126.000 74.000 1.50169800e-01
126.000 76.000 1.51420687e-01
126.000 78.000 1.52853694e-01
126.000 80.000 1.54476062e-01
126.000 82.000 1.56294518e-01
126.000 84.000 1.58315299e-01
126.000 86.000 1.60544172e-01
126.000 88.000 1.62986475e-01
126.000 90.000 1.65647148e-01
126.000 92.000 1.68530781e-01
126.000 94.000 1.71641661e-01
126.000 96.000 1.74983824e-01
126.000 98.000 1.78561111e-01
126.000 100.000 1.82377230e-01
126.000 102.000 1.86435819e-01
126.000 104.000 1.90740512e-01
126.000 106.000 1.95295018e-01
126.000 108.000 2.00103190e-01
126.000 110.000 2.05169115e-01
126.000 112.000 2.10497199e-01
126.000 114.000 2.16092261e-01
126.000 116.000 2.21959642e-01
126.000 118.000 2.28105314e-01
  
128.000 0.000 1.48493268e-01
128.000 2.000 1.48485910e-01
128.000 4.000 1.48463760e-01
128.000 6.000 1.48426593e-01
128.000 8.000 1.48374065e-01
128.000 10.000 1.48305751e-01
128.000 12.000 1.48221201e-01
128.000 14.000 1.48119999e-01
128.000 16.000 1.48001832e-01
128.000 18.000 1.47866551e-01
128.000 20.000 1.47714233e-01
128.000 22.000 1.47545242e-01
128.000 24.000 1.47360267e-01
128.000 26.000 1.47160362e-01
128.000 28.000 1.46946970e-01
128.000 30.000 1.46721928e-01
128.000 32.000 1.46487472e-01
128.000 34.000 1.46246223e-01
128.000 36.000 1.46000945e-01
128.000 38.000 1.45754640e-01
128.000 40.000 1.45510895e-01
128.000 42.000 1.45273618e-01
128.000 44.000 1.45047392e-01
128.000 46.000 1.44838340e-01
128.000 48.000 1.44653100e-01
128.000 50.000 1.44499199e-01
128.000 52.000 1.44387371e-01
128.000 54.000 1.44328821e-01
128.000 56.000 1.44333820e-01
128.000 58.000 1.44412675e-01
128.000 60.000 1.44575700e-01
128.000 62.000 1.44833111e-01
128.000 64.000 1.45194945e-01
128.000 66.000 1.45670978e-01
128.000 68.000 1.46270674e-01
128.000 70.000 1.47003134e-01
128.000 72.000 1.47877067e-01
128.000 74.000 1.48900767e-01
128.000 76.000 1.50082096e-01
128.000 78.000 1.51428491e-01
128.000 80.000 1.52946956e-01
128.000 82.000 1.54644084e-01
128.000 84.000 1.56526067e-01
128.000 86.000 1.58598725e-01
128.000 88.000 1.60867528e-01
128.000 90.000 1.63337632e-01
128.000 92.000 1.66013914e-01
128.000 94.000 1.68901009e-01
128.000 96.000 1.72003355e-01
128.000 98.000 1.75325238e-01
128.000 100.000 1.78870836e-01
128.000 102.000 1.82644274e-01
128.000 104.000 1.86649679e-01
128.000 106.000 1.90891231e-01
128.000 108.000 1.95373228e-01
128.000 110.000 2.00100148e-01
128.000 112.000 2.05076717e-01
128.000 114.000 2.10307986e-01
128.000 116.000 2.15799404e-01
128.000 118.000 2.21556908e-01
  
130.000 0.000 1.45423497e-01
130.000 2.000 1.45419157e-01
130.000 4.000 1.45406075e-01
130.000 6.000 1.45384065e-01
130.000 8.000 1.45352841e-01
130.000 10.000 1.45312038e-01
130.000 12.000 1.45261253e-01
130.000 14.000 1.45200090e-01
130.000 16.000 1.45128203e-01
130.000 18.000 1.45045348e-01
130.000 20.000 1.44951435e-01
130.000 22.000 1.44846569e-01
130.000 24.000 1.44731093e-01
130.000 26.000 1.44605627e-01
130.000 28.000 1.44471088e-01
130.000 30.000 1.44328715e-01
130.000 32.000 1.44180077e-01
130.000 34.000 1.44027069e-01
130.000 36.000 1.43871648e-01
130.000 38.000 1.43716068e-01
130.000 40.000 1.43563159e-01
130.000 42.000 1.43416002e-01
130.000 44.000 1.43278480e-01
130.000 46.000 1.43155933e-01
130.000 48.000 1.43054167e-01
130.000 50.000 1.42979934e-01
130.000 52.000 1.42942667e-01
130.000 54.000 1.42952177e-01
130.000 56.000 1.43017563e-01
130.000 58.000 1.43148029e-01
130.000 60.000 1.43352837e-01
130.000 62.000 1.43641210e-01
130.000 64.000 1.44022251e-01
130.000 66.000 1.44504870e-01
130.000 68.000 1.45097736e-01
130.000 70.000 1.45809228e-01
130.000 72.000 1.46647409e-01
130.000 74.000 1.47620002e-01
130.000 76.000 1.48734386e-01
130.000 78.000 1.49997582e-01
130.000 80.000 1.51416268e-01
130.000 82.000 1.52996781e-01
130.000 84.000 1.54745136e-01
130.000 86.000 1.56667047e-01
130.000 88.000 1.58767946e-01
130.000 90.000 1.61053015e-01
130.000 92.000 1.63527214e-01
130.000 94.000 1.66195312e-01
130.000 96.000 1.69061926e-01
130.000 98.000 1.72131553e-01
130.000 100.000 1.75408617e-01
130.000 102.000 1.78897499e-01
130.000 104.000 1.82602590e-01
130.000 106.000 1.86528332e-01
130.000 108.000 1.90679267e-01
130.000 110.000 1.95060086e-01
130.000 112.000 1.99675684e-01
130.000 114.000 2.04531214e-01
130.000 116.000 2.09632153e-01
130.000 118.000 2.14984363e-01
  
132.000 0.000 1.42731471e-01
132.000 2.000 1.42729372e-01
132.000 4.000 1.42723027e-01
132.000 6.000 1.42712298e-01
132.000 8.000 1.42696969e-01
132.000 10.000 1.42676760e-01
132.000 12.000 1.42651358e-01
132.000 14.000 1.42620441e-01
132.000 16.000 1.42583717e-01
132.000 18.000 1.42540952e-01
132.000 20.000 1.42492014e-01
132.000 22.000 1.42436905e-01
132.000 24.000 1.42375793e-01
132.000 26.000 1.42309046e-01
132.000 28.000 1.42237255e-01
132.000 30.000 1.42161255e-01
132.000 32.000 1.42082141e-01
132.000 34.000 1.42001274e-01
132.000 36.000 1.41920004e-01
132.000 38.000 1.41839975e-01
132.000 40.000 1.41763386e-01
132.000 42.000 1.41692607e-01
132.000 44.000 1.41630840e-01
132.000 46.000 1.41582664e-01
132.000 48.000 1.41553055e-01
132.000 50.000 1.41547931e-01
132.000 52.000 1.41575533e-01
132.000 54.000 1.41644389e-01
132.000 56.000 1.41762442e-01
132.000 58.000 1.41937796e-01
132.000 60.000 1.42178668e-01
132.000 62.000 1.42493292e-01
132.000 64.000 1.42889844e-01
132.000 66.000 1.43376375e-01
132.000 68.000 1.43960757e-01
132.000 70.000 1.44650643e-01
132.000 72.000 1.45453437e-01
132.000 74.000 1.46376274e-01
132.000 76.000 1.47426004e-01
132.000 78.000 1.48609194e-01
132.000 80.000 1.49932125e-01
132.000 82.000 1.51400804e-01
132.000 84.000 1.53020973e-01
132.000 86.000 1.54798129e-01
132.000 88.000 1.56737542e-01
132.000 90.000 1.58844278e-01
132.000 92.000 1.61123228e-01
132.000 94.000 1.63579131e-01
132.000 96.000 1.66216605e-01
132.000 98.000 1.69040181e-01
132.000 100.000 1.72054332e-01
132.000 102.000 1.75263508e-01
132.000 104.000 1.78672174e-01
132.000 106.000 1.82284842e-01
132.000 108.000 1.86106115e-01
132.000 110.000 1.90140725e-01
132.000 112.000 1.94393573e-01
132.000 114.000 1.98869781e-01
132.000 116.000 2.03574731e-01
132.000 118.000 2.08514123e-01
  
134.000 0.000 1.40433018e-01
134.000 2.000 1.40432598e-01
134.000 4.000 1.40431304e-01
134.000 6.000 1.40429039e-01
134.000 8.000 1.40425652e-01
134.000 10.000 1.40420945e-01
134.000 12.000 1.40414694e-01
134.000 14.000 1.40406666e-01
134.000 16.000 1.40396643e-01
134.000 18.000 1.40384445e-01
134.000 20.000 1.40369957e-01
134.000 22.000 1.40353155e-01
134.000 24.000 1.40334133e-01
134.000 26.000 1.40313124e-01
134.000 28.000 1.40290522e-01
134.000 30.000 1.40266904e-01
134.000 32.000 1.40243043e-01
134.000 34.000 1.40219917e-01
134.000 36.000 1.40198455e-01
134.000 38.000 1.40179842e-01
134.000 40.000 1.40165783e-01
134.000 42.000 1.40158099e-01
134.000 44.000 1.40159374e-01
134.000 46.000 1.40173481e-01
134.000 48.000 1.40204617e-01
134.000 50.000 1.40257874e-01
134.000 52.000 1.40340395e-01
134.000 54.000 1.40459525e-01
134.000 56.000 1.40622089e-01
134.000 58.000 1.40835121e-01
134.000 60.000 1.41105812e-01
134.000 62.000 1.41441427e-01
134.000 64.000 1.41849232e-01
134.000 66.000 1.42336428e-01
134.000 68.000 1.42910103e-01
134.000 70.000 1.43577188e-01
134.000 72.000 1.44344426e-01
134.000 74.000 1.45218352e-01
134.000 76.000 1.46205275e-01
134.000 78.000 1.47311276e-01
134.000 80.000 1.48542205e-01
134.000 82.000 1.49903685e-01
134.000 84.000 1.51401125e-01
134.000 86.000 1.53039730e-01
134.000 88.000 1.54824521e-01
134.000 90.000 1.56760352e-01
134.000 92.000 1.58851931e-01
134.000 94.000 1.61103848e-01
134.000 96.000 1.63520594e-01
134.000 98.000 1.66106593e-01
134.000 100.000 1.68866224e-01
134.000 102.000 1.71803855e-01
134.000 104.000 1.74923870e-01
134.000 106.000 1.78230699e-01
134.000 108.000 1.81728852e-01
134.000 110.000 1.85422950e-01
134.000 112.000 1.89317764e-01
134.000 114.000 1.93418243e-01
134.000 116.000 1.97729560e-01
134.000 118.000 2.02257150e-01
  
136.000 0.000 1.38540909e-01
136.000 2.000 1.38541765e-01
136.000 4.000 1.38544313e-01
136.000 6.000 1.38548489e-01
136.000 8.000 1.38554189e-01
136.000 10.000 1.38561283e-01
136.000 12.000 1.38569621e-01
136.000 14.000 1.38579044e-01
136.000 16.000 1.38589404e-01
136.000 18.000 1.38600579e-01
136.000 20.000 1.38612490e-01
136.000 22.000 1.38625119e-01
136.000 24.000 1.38638531e-01
136.000 26.000 1.38652886e-01
136.000 28.000 1.38668465e-01
136.000 30.000 1.38685676e-01
136.000 32.000 1.38705075e-01
136.000 34.000 1.38727373e-01
136.000 36.000 1.38753214e-01
136.000 38.000 1.38783443e-01
136.000 40.000 1.38819400e-01
136.000 42.000 1.38862501e-01
136.000 44.000 1.38914812e-01
136.000 46.000 1.38979586e-01
136.000 48.000 1.39060326e-01
136.000 50.000 1.39161354e-01
136.000 52.000 1.39288815e-01
136.000 54.000 1.39448975e-01
136.000 56.000 1.39647614e-01
136.000 58.000 1.39890746e-01
136.000 60.000 1.40184583e-01
136.000 62.000 1.40535454e-01
136.000 64.000 1.40949745e-01
136.000 66.000 1.41433831e-01
136.000 68.000 1.41994033e-01
136.000 70.000 1.42636574e-01
136.000 72.000 1.43367544e-01
136.000 74.000 1.44192880e-01
136.000 76.000 1.45118346e-01
136.000 78.000 1.46149526e-01
136.000 80.000 1.47291816e-01
136.000 82.000 1.48550432e-01
136.000 84.000 1.49930411e-01
136.000 86.000 1.51436621e-01
136.000 88.000 1.53073779e-01
136.000 90.000 1.54846460e-01
136.000 92.000 1.56759121e-01
136.000 94.000 1.58816117e-01
136.000 96.000 1.61021722e-01
136.000 98.000 1.63380154e-01
136.000 100.000 1.65895598e-01
136.000 102.000 1.68572228e-01
136.000 104.000 1.71414233e-01
136.000 106.000 1.74425845e-01
136.000 108.000 1.77611364e-01
136.000 110.000 1.80975185e-01
136.000 112.000 1.84521828e-01
136.000 114.000 1.88255967e-01
136.000 116.000 1.92182460e-01
136.000 118.000 1.96306383e-01
  
138.000 0.000 1.37065279e-01
138.000 2.000 1.37067121e-01
138.000 4.000 1.37072632e-01
138.000 6.000 1.37081770e-01
138.000 8.000 1.37094469e-01
138.000 10.000 1.37110645e-01
138.000 12.000 1.37130199e-01
138.000 14.000 1.37153030e-01
138.000 16.000 1.37179043e-01
138.000 18.000 1.37208159e-01
138.000 20.000 1.37240332e-01
138.000 22.000 1.37275556e-01
138.000 24.000 1.37313882e-01
138.000 26.000 1.37355432e-01
138.000 28.000 1.37400408e-01
138.000 30.000 1.37449109e-01
138.000 32.000 1.37501941e-01
138.000 34.000 1.37559423e-01
138.000 36.000 1.37621999e-01
138.000 38.000 1.37690270e-01
138.000 40.000 1.37765300e-01
138.000 42.000 1.37848213e-01
138.000 44.000 1.37940666e-01
138.000 46.000 1.38045384e-01
138.000 48.000 1.38165274e-01
138.000 50.000 1.38303973e-01
138.000 52.000 1.38466729e-01
138.000 54.000 1.38658845e-01
138.000 56.000 1.38885149e-01
138.000 58.000 1.39150716e-01
138.000 60.000 1.39460839e-01
138.000 62.000 1.39820970e-01
138.000 64.000 1.40236653e-01
138.000 66.000 1.40713476e-01
138.000 68.000 1.41257022e-01
138.000 70.000 1.41872826e-01
138.000 72.000 1.42566344e-01
138.000 74.000 1.43342926e-01
138.000 76.000 1.44207798e-01
138.000 78.000 1.45166047e-01
138.000 80.000 1.46222614e-01
138.000 82.000 1.47382294e-01
138.000 84.000 1.48649736e-01
138.000 86.000 1.50029450e-01
138.000 88.000 1.51525816e-01
138.000 90.000 1.53143097e-01
138.000 92.000 1.54885451e-01
138.000 94.000 1.56756951e-01
138.000 96.000 1.58761597e-01
138.000 98.000 1.60903342e-01
138.000 100.000 1.63186104e-01
138.000 102.000 1.65613792e-01
138.000 104.000 1.68190328e-01
138.000 106.000 1.70919664e-01
138.000 108.000 1.73805807e-01
138.000 110.000 1.76852847e-01
138.000 112.000 1.80064971e-01
138.000 114.000 1.83446497e-01
138.000 116.000 1.87001893e-01
138.000 118.000 1.90735807e-01
  
140.000 0.000 1.36013973e-01
140.000 2.000 1.36016458e-01
140.000 4.000 1.36023904e-01
140.000 6.000 1.36036286e-01
140.000 8.000 1.36053562e-01
140.000 10.000 1.36075679e-01
140.000 12.000 1.36102579e-01
140.000 14.000 1.36134199e-01
140.000 16.000 1.36170484e-01
140.000 18.000 1.36211391e-01
140.000 20.000 1.36256898e-01
140.000 22.000 1.36307015e-01
140.000 24.000 1.36361789e-01
140.000 26.000 1.36421321e-01
140.000 28.000 1.36485769e-01
140.000 30.000 1.36555359e-01
140.000 32.000 1.36630397e-01
140.000 34.000 1.36711276e-01
140.000 36.000 1.36798303e-01
140.000 38.000 1.36891912e-01
140.000 40.000 1.36992968e-01
140.000 42.000 1.37102382e-01
140.000 44.000 1.37221512e-01
140.000 46.000 1.37352664e-01
140.000 48.000 1.37498259e-01
140.000 50.000 1.37661349e-01
140.000 52.000 1.37846407e-01
140.000 54.000 1.38057897e-01
140.000 56.000 1.38299820e-01
140.000 58.000 1.38576416e-01
140.000 60.000 1.38892153e-01
140.000 62.000 1.39251678e-01
140.000 64.000 1.39659761e-01
140.000 66.000 1.40121253e-01
140.000 68.000 1.40641039e-01
140.000 70.000 1.41224002e-01
140.000 72.000 1.41874987e-01
140.000 74.000 1.42598776e-01
140.000 76.000 1.43400069e-01
140.000 78.000 1.44283462e-01
140.000 80.000 1.45253443e-01
140.000 82.000 1.46314381e-01
140.000 84.000 1.47470529e-01
140.000 86.000 1.48726023e-01
140.000 88.000 1.50084887e-01
140.000 90.000 1.51551047e-01
140.000 92.000 1.53128333e-01
140.000 94.000 1.54820501e-01
140.000 96.000 1.56631238e-01
140.000 98.000 1.58564184e-01
140.000 100.000 1.60622947e-01
140.000 102.000 1.62811119e-01
140.000 104.000 1.65132294e-01
140.000 106.000 1.67590088e-01
140.000 108.000 1.70188159e-01
140.000 110.000 1.72930222e-01
140.000 112.000 1.75820075e-01
140.000 114.000 1.78861615e-01
140.000 116.000 1.82058862e-01
140.000 118.000 1.85415977e-01
  
142.000 0.000 1.35392762e-01
142.000 2.000 1.35395381e-01
142.000 4.000 1.35403230e-01
142.000 6.000 1.35416296e-01
142.000 8.000 1.35434554e-01
142.000 10.000 1.35457973e-01
142.000 12.000 1.35486520e-01
142.000 14.000 1.35520161e-01
142.000 16.000 1.35558869e-01
142.000 18.000 1.35602628e-01
142.000 20.000 1.35651438e-01
142.000 22.000 1.35705322e-01
142.000 24.000 1.35764337e-01
142.000 26.000 1.35828576e-01
142.000 28.000 1.35898175e-01
142.000 30.000 1.35973327e-01
142.000 32.000 1.36054283e-01
142.000 34.000 1.36141359e-01
142.000 36.000 1.36234793e-01
142.000 38.000 1.36334919e-01
142.000 40.000 1.36442479e-01
142.000 42.000 1.36558264e-01
142.000 44.000 1.36683441e-01
142.000 46.000 1.36819998e-01
142.000 48.000 1.36969994e-01
142.000 50.000 1.37136028e-01
142.000 52.000 1.37321927e-01
142.000 54.000 1.37531470e-01
142.000 56.000 1.37767979e-01
142.000 58.000 1.38034996e-01
142.000 60.000 1.38336286e-01
142.000 62.000 1.38675793e-01
142.000 64.000 1.39057604e-01
142.000 66.000 1.39485906e-01
142.000 68.000 1.39964945e-01
142.000 70.000 1.40498998e-01
142.000 72.000 1.41092333e-01
142.000 74.000 1.41749190e-01
142.000 76.000 1.42473754e-01
142.000 78.000 1.43270141e-01
142.000 80.000 1.44142378e-01
142.000 82.000 1.45094405e-01
142.000 84.000 1.46130060e-01
142.000 86.000 1.47253085e-01
142.000 88.000 1.48467123e-01
142.000 90.000 1.49775727e-01
142.000 92.000 1.51182364e-01
142.000 94.000 1.52690426e-01
142.000 96.000 1.54303241e-01
142.000 98.000 1.56024085e-01
142.000 100.000 1.57856196e-01
142.000 102.000 1.59802786e-01
142.000 104.000 1.61867058e-01
142.000 106.000 1.64052225e-01
142.000 108.000 1.66361517e-01
142.000 110.000 1.68798206e-01
142.000 112.000 1.71365620e-01
142.000 114.000 1.74067158e-01
142.000 116.000 1.76906310e-01
142.000 118.000 1.79886674e-01
  
144.000 0.000 1.35205444e-01
144.000 2.000 1.35207226e-01
144.000 4.000 1.35212570e-01
144.000 6.000 1.35221470e-01
144.000 8.000 1.35233921e-01
144.000 10.000 1.35249914e-01
144.000 12.000 1.35269443e-01
144.000 14.000 1.35292509e-01
144.000 16.000 1.35319119e-01
144.000 18.000 1.35349294e-01
144.000 20.000 1.35383073e-01
144.000 22.000 1.35420515e-01
144.000 24.000 1.35461711e-01
144.000 26.000 1.35506781e-01
144.000 28.000 1.35555888e-01
144.000 30.000 1.35609239e-01
144.000 32.000 1.35667094e-01
144.000 34.000 1.35729768e-01
144.000 36.000 1.35797502e-01
144.000 38.000 1.35870623e-01
144.000 40.000 1.35949842e-01
144.000 42.000 1.36035940e-01
144.000 44.000 1.36130052e-01
144.000 46.000 1.36233942e-01
144.000 48.000 1.36349405e-01
144.000 50.000 1.36478750e-01
144.000 52.000 1.36625338e-01
144.000 54.000 1.36792448e-01
144.000 56.000 1.36982912e-01
144.000 58.000 1.37199756e-01
144.000 60.000 1.37446208e-01
144.000 62.000 1.37725668e-01
144.000 64.000 1.38041670e-01
144.000 66.000 1.38397854e-01
144.000 68.000 1.38797927e-01
144.000 70.000 1.39245636e-01
144.000 72.000 1.39744735e-01
144.000 74.000 1.40298964e-01
144.000 76.000 1.40912024e-01
144.000 78.000 1.41587558e-01
144.000 80.000 1.42329138e-01
144.000 82.000 1.43140255e-01
144.000 84.000 1.44024311e-01
144.000 86.000 1.44984614e-01
144.000 88.000 1.46024380e-01
144.000 90.000 1.47146734e-01
144.000 92.000 1.48354713e-01
144.000 94.000 1.49651277e-01
144.000 96.000 1.51039312e-01
144.000 98.000 1.52521643e-01
144.000 100.000 1.54101043e-01
144.000 102.000 1.55780247e-01
144.000 104.000 1.57561962e-01
144.000 106.000 1.59448882e-01
144.000 108.000 1.61443698e-01
144.000 110.000 1.63549118e-01
144.000 112.000 1.65767872e-01
144.000 114.000 1.68102734e-01
144.000 116.000 1.70556531e-01
144.000 118.000 1.73132158e-01
  
146.000 0.000 1.35453778e-01
146.000 2.000 1.35454296e-01
146.000 4.000 1.35455851e-01
146.000 6.000 1.35458443e-01
146.000 8.000 1.35462073e-01
146.000 10.000 1.35466746e-01
146.000 12.000 1.35472471e-01
146.000 14.000 1.35479264e-01
146.000 16.000 1.35487151e-01
146.000 18.000 1.35496173e-01
146.000 20.000 1.35506387e-01
146.000 22.000 1.35517873e-01
146.000 24.000 1.35530735e-01
146.000 26.000 1.35545112e-01
146.000 28.000 1.35561178e-01
146.000 30.000 1.35579146e-01
146.000 32.000 1.35599280e-01
146.000 34.000 1.35621892e-01
146.000 36.000 1.35647242e-01
146.000 38.000 1.35675678e-01
146.000 40.000 1.35707867e-01
146.000 42.000 1.35744568e-01
146.000 44.000 1.35786787e-01
146.000 46.000 1.35836062e-01
146.000 48.000 1.35893938e-01
146.000 50.000 1.35962415e-01
146.000 52.000 1.36044402e-01
146.000 54.000 1.36142741e-01
146.000 56.000 1.36259860e-01
146.000 58.000 1.36398360e-01
146.000 60.000 1.36561024e-01
146.000 62.000 1.36750797e-01
146.000 64.000 1.36970753e-01
146.000 66.000 1.37224068e-01
146.000 68.000 1.37513991e-01
146.000 70.000 1.37843814e-01
146.000 72.000 1.38216847e-01
146.000 74.000 1.38636390e-01
146.000 76.000 1.39105713e-01
146.000 78.000 1.39628034e-01
146.000 80.000 1.40206507e-01
146.000 82.000 1.40844206e-01
146.000 84.000 1.41544115e-01
146.000 86.000 1.42309126e-01
146.000 88.000 1.43142031e-01
146.000 90.000 1.44045524e-01
146.000 92.000 1.45022203e-01
146.000 94.000 1.46074573e-01
146.000 96.000 1.47205052e-01
146.000 98.000 1.48415978e-01
146.000 100.000 1.49709619e-01
146.000 102.000 1.51088180e-01
146.000 104.000 1.52553815e-01
146.000 106.000 1.54108638e-01
146.000 108.000 1.55754730e-01
146.000 110.000 1.57494157e-01
146.000 112.000 1.59328974e-01
146.000 114.000 1.61261242e-01
146.000 116.000 1.63293037e-01
146.000 118.000 1.65426460e-01
  
148.000 0.000 1.36137283e-01
148.000 2.000 1.36137075e-01
148.000 4.000 1.36136449e-01
148.000 6.000 1.36135405e-01
148.000 8.000 1.36133942e-01
148.000 10.000 1.36132059e-01
148.000 12.000 1.36129759e-01
148.000 14.000 1.36127048e-01
148.000 16.000 1.36123942e-01
148.000 18.000 1.36120465e-01
148.000 20.000 1.36116655e-01
148.000 22.000 1.36112567e-01
148.000 24.000 1.36108274e-01
148.000 26.000 1.36103879e-01
148.000 28.000 1.36099511e-01
148.000 30.000 1.36095332e-01
148.000 32.000 1.36091544e-01
148.000 34.000 1.36088393e-01
148.000 36.000 1.36086091e-01
148.000 38.000 1.36084937e-01
148.000 40.000 1.36085473e-01
148.000 42.000 1.36088319e-01
148.000 44.000 1.36094357e-01
148.000 46.000 1.36104817e-01
148.000 48.000 1.36120952e-01
148.000 50.000 1.36144372e-01
148.000 52.000 1.36177343e-01
148.000 54.000 1.36222122e-01
148.000 56.000 1.36280682e-01
148.000 58.000 1.36355146e-01
148.000 60.000 1.36447815e-01
148.000 62.000 1.36561146e-01
148.000 64.000 1.36697727e-01
148.000 66.000 1.36860258e-01
148.000 68.000 1.37051524e-01
148.000 70.000 1.37274368e-01
148.000 72.000 1.37531666e-01
148.000 74.000 1.37826306e-01
148.000 76.000 1.38161159e-01
148.000 78.000 1.38539064e-01
148.000 80.000 1.38962805e-01
148.000 82.000 1.39435100e-01
148.000 84.000 1.39958585e-01
148.000 86.000 1.40535807e-01
148.000 88.000 1.41169213e-01
148.000 90.000 1.41861152e-01
148.000 92.000 1.42613867e-01
148.000 94.000 1.43429499e-01
148.000 96.000 1.44310088e-01
148.000 98.000 1.45257581e-01
148.000 100.000 1.46273830e-01
148.000 102.000 1.47360607e-01
148.000 104.000 1.48519606e-01
148.000 106.000 1.49752452e-01
148.000 108.000 1.51060714e-01
148.000 110.000 1.52445909e-01
148.000 112.000 1.53909512e-01
148.000 114.000 1.55452969e-01
148.000 116.000 1.57077703e-01
148.000 118.000 1.58785121e-01
  
150.000 0.000 1.37252896e-01
150.000 2.000 1.37254563e-01
150.000 4.000 1.37259559e-01
150.000 6.000 1.37267869e-01
150.000 8.000 1.37279471e-01
150.000 10.000 1.37294335e-01
150.000 12.000 1.37312420e-01
150.000 14.000 1.37333684e-01
150.000 16.000 1.37358079e-01
150.000 18.000 1.37385554e-01
150.000 20.000 1.37416059e-01
150.000 22.000 1.37449546e-01
150.000 24.000 1.37485973e-01
150.000 26.000 1.37525306e-01
150.000 28.000 1.37567521e-01
150.000 30.000 1.37612612e-01
150.000 32.000 1.37660589e-01
150.000 34.000 1.37711485e-01
150.000 36.000 1.37765310e-01
150.000 38.000 1.37822142e-01
150.000 40.000 1.37882236e-01
150.000 42.000 1.37945891e-01
150.000 44.000 1.38013601e-01
150.000 46.000 1.38086110e-01
150.000 48.000 1.38164149e-01
150.000 50.000 1.38248728e-01
150.000 52.000 1.38341275e-01
150.000 54.000 1.38443197e-01
150.000 56.000 1.38555747e-01
150.000 58.000 1.38680330e-01
150.000 60.000 1.38818518e-01
150.000 62.000 1.38972039e-01
150.000 64.000 1.39142771e-01
150.000 66.000 1.39332721e-01
150.000 68.000 1.39544013e-01
150.000 70.000 1.39778866e-01
150.000 72.000 1.40039574e-01
150.000 74.000 1.40328489e-01
150.000 76.000 1.40647997e-01
150.000 78.000 1.41000497e-01
150.000 80.000 1.41388388e-01
150.000 82.000 1.41814045e-01
150.000 84.000 1.42279806e-01
150.000 86.000 1.42787959e-01
150.000 88.000 1.43340730e-01
150.000 90.000 1.43940273e-01
150.000 92.000 1.44588663e-01
150.000 94.000 1.45287892e-01
150.000 96.000 1.46039865e-01
150.000 98.000 1.46846400e-01
150.000 100.000 1.47709229e-01
150.000 102.000 1.48629998e-01
150.000 104.000 1.49610272e-01
150.000 106.000 1.50651540e-01
150.000 108.000 1.51755220e-01
150.000 110.000 1.52922663e-01
150.000 112.000 1.54155164e-01
150.000 114.000 1.55453964e-01
150.000 116.000 1.56820260e-01
150.000 118.000 1.58255211e-01
  
152.000 0.000 1.38794530e-01
152.000 2.000 1.38798590e-01
152.000 4.000 1.38810761e-01
152.000 6.000 1.38831022e-01
152.000 8.000 1.38859335e-01
152.000 10.000 1.38895649e-01
152.000 12.000 1.38939899e-01
152.000 14.000 1.38992008e-01
152.000 16.000 1.39051886e-01
152.000 18.000 1.39119434e-01
152.000 20.000 1.39194541e-01
152.000 22.000 1.39277090e-01
152.000 24.000 1.39366959e-01
152.000 26.000 1.39464021e-01
152.000 28.000 1.39568146e-01
152.000 30.000 1.39679205e-01
152.000 32.000 1.39797072e-01
152.000 34.000 1.39921627e-01
152.000 36.000 1.40052719e-01
152.000 38.000 1.40190256e-01
152.000 40.000 1.40334273e-01
152.000 42.000 1.40484822e-01
152.000 44.000 1.40642101e-01
152.000 46.000 1.40806471e-01
152.000 48.000 1.40978264e-01
152.000 50.000 1.41157998e-01
152.000 52.000 1.41346430e-01
152.000 54.000 1.41544294e-01
152.000 56.000 1.41752208e-01
152.000 58.000 1.41970909e-01
152.000 60.000 1.42201275e-01
152.000 62.000 1.42444320e-01
152.000 64.000 1.42701195e-01
152.000 66.000 1.42973180e-01
152.000 68.000 1.43261681e-01
152.000 70.000 1.43568215e-01
152.000 72.000 1.43894403e-01
152.000 74.000 1.44241954e-01
152.000 76.000 1.44612652e-01
152.000 78.000 1.45008343e-01
152.000 80.000 1.45430917e-01
152.000 82.000 1.45882292e-01
152.000 84.000 1.46364403e-01
152.000 86.000 1.46879186e-01
152.000 88.000 1.47428564e-01
152.000 90.000 1.48014435e-01
152.000 92.000 1.48638664e-01
152.000 94.000 1.49303071e-01
152.000 96.000 1.50009428e-01
152.000 98.000 1.50759446e-01
152.000 100.000 1.51554778e-01
152.000 102.000 1.52397013e-01
152.000 104.000 1.53287673e-01
152.000 106.000 1.54228217e-01
152.000 108.000 1.55220039e-01
152.000 110.000 1.56264468e-01
152.000 112.000 1.57362778e-01
152.000 114.000 1.58516183e-01
152.000 116.000 1.59725849e-01
152.000 118.000 1.60992891e-01
  
154.000 0.000 1.40752564e-01
154.000 2.000 1.40758608e-01
154.000 4.000 1.40776732e-01
154.000 6.000 1.40806908e-01
154.000 8.000 1.40849096e-01
154.000 10.000 1.40903235e-01
154.000 12.000 1.40969250e-01
154.000 14.000 1.41047049e-01
154.000 16.000 1.41136525e-01
154.000 18.000 1.41237557e-01
154.000 20.000 1.41350011e-01
154.000 22.000 1.41473738e-01
154.000 24.000 1.41608580e-01
154.000 26.000 1.41754366e-01
154.000 28.000 1.41910918e-01
154.000 30.000 1.42078050e-01
154.000 32.000 1.42255570e-01
154.000 34.000 1.42443280e-01
154.000 36.000 1.42640951e-01
154.000 38.000 1.42848403e-01
154.000 40.000 1.43065556e-01
154.000 42.000 1.43292336e-01
154.000 44.000 1.43528779e-01
154.000 46.000 1.43775031e-01
154.000 48.000 1.44031188e-01
154.000 50.000 1.44297466e-01
154.000 52.000 1.44574212e-01
154.000 54.000 1.44861730e-01
154.000 56.000 1.45160203e-01
154.000 58.000 1.45469891e-01
154.000 60.000 1.45791158e-01
154.000 62.000 1.46124467e-01
154.000 64.000 1.46470390e-01
154.000 66.000 1.46829606e-01
154.000 68.000 1.47202900e-01
154.000 70.000 1.47591163e-01
154.000 72.000 1.47995386e-01
154.000 74.000 1.48416655e-01
154.000 76.000 1.48856146e-01
154.000 78.000 1.49315114e-01
154.000 80.000 1.49794883e-01
154.000 82.000 1.50296842e-01
154.000 84.000 1.50822426e-01
154.000 86.000 1.51373113e-01
154.000 88.000 1.51950407e-01
154.000 90.000 1.52555830e-01
154.000 92.000 1.53190915e-01
154.000 94.000 1.53857187e-01
154.000 96.000 1.54556166e-01
154.000 98.000 1.55289349e-01
154.000 100.000 1.56058208e-01
154.000 102.000 1.56864185e-01
154.000 104.000 1.57708681e-01
154.000 106.000 1.58593061e-01
154.000 108.000 1.59518642e-01
154.000 110.000 1.60486699e-01
154.000 112.000 1.61498459e-01
154.000 114.000 1.62555103e-01
154.000 116.000 1.63657765e-01
154.000 118.000 1.64807538e-01
  
156.000 0.000 1.43113329e-01
156.000 2.000 1.43121065e-01
156.000 4.000 1.43144263e-01
156.000 6.000 1.43182896e-01
156.000 8.000 1.43236920e-01
156.000 10.000 1.43306272e-01
156.000 12.000 1.43390875e-01
156.000 14.000 1.43490631e-01
156.000 16.000 1.43605428e-01
156.000 18.000 1.43735138e-01
156.000 20.000 1.43879615e-01
156.000 22.000 1.44038703e-01
156.000 24.000 1.44212226e-01
156.000 26.000 1.44400001e-01
156.000 28.000 1.44601827e-01
156.000 30.000 1.44817496e-01
156.000 32.000 1.45046788e-01
156.000 34.000 1.45289473e-01
156.000 36.000 1.45545285e-01
156.000 38.000 1.45814008e-01
156.000 40.000 1.46095509e-01
156.000 42.000 1.46389659e-01
156.000 44.000 1.46696419e-01
156.000 46.000 1.47015828e-01
156.000 48.000 1.47347857e-01
156.000 50.000 1.47692555e-01
156.000 52.000 1.48050039e-01
156.000 54.000 1.48420364e-01
156.000 56.000 1.48803441e-01
156.000 58.000 1.49199224e-01
156.000 60.000 1.49607733e-01
156.000 62.000 1.50029051e-01
156.000 64.000 1.50463334e-01
156.000 66.000 1.50910816e-01
156.000 68.000 1.51371807e-01
156.000 70.000 1.51846699e-01
156.000 72.000 1.52335964e-01
156.000 74.000 1.52840159e-01
156.000 76.000 1.53359916e-01
156.000 78.000 1.53895948e-01
156.000 80.000 1.54449041e-01
156.000 82.000 1.55020049e-01
156.000 84.000 1.55609890e-01
156.000 86.000 1.56219542e-01
156.000 88.000 1.56850031e-01
156.000 90.000 1.57502430e-01
156.000 92.000 1.58177846e-01
156.000 94.000 1.58877418e-01
156.000 96.000 1.59602304e-01
156.000 98.000 1.60353678e-01
156.000 100.000 1.61132721e-01
156.000 102.000 1.61940616e-01
156.000 104.000 1.62778539e-01
156.000 106.000 1.63647656e-01
156.000 108.000 1.64549119e-01
156.000 110.000 1.65484059e-01
156.000 112.000 1.66453582e-01
156.000 114.000 1.67458772e-01
156.000 116.000 1.68500683e-01
156.000 118.000 1.69580337e-01
  
158.000 0.000 1.45858644e-01
158.000 2.000 1.45867873e-01
158.000 4.000 1.45895551e-01
158.000 6.000 1.45941652e-01
158.000 8.000 1.46006130e-01
158.000 10.000 1.46088924e-01
158.000 12.000 1.46189955e-01
158.000 14.000 1.46309126e-01
158.000 16.000 1.46446323e-01
158.000 18.000 1.46601418e-01
158.000 20.000 1.46774265e-01
158.000 22.000 1.46964704e-01
158.000 24.000 1.47172558e-01
158.000 26.000 1.47397638e-01
158.000 28.000 1.47639741e-01
158.000 30.000 1.47898651e-01
158.000 32.000 1.48174140e-01
158.000 34.000 1.48465969e-01
158.000 36.000 1.48773861e-01
158.000 38.000 1.49097589e-01
158.000 40.000 1.49437001e-01
158.000 42.000 1.49791953e-01
158.000 44.000 1.50162377e-01
158.000 46.000 1.50548266e-01
158.000 48.000 1.50949536e-01
158.000 50.000 1.51366155e-01
158.000 52.000 1.51798120e-01
158.000 54.000 1.52245357e-01
158.000 56.000 1.52707628e-01
158.000 58.000 1.53184713e-01
158.000 60.000 1.53676421e-01
158.000 62.000 1.54182601e-01
158.000 64.000 1.54703142e-01
158.000 66.000 1.55237980e-01
158.000 68.000 1.55787098e-01
158.000 70.000 1.56350534e-01
158.000 72.000 1.56928379e-01
158.000 74.000 1.57520786e-01
158.000 76.000 1.58127963e-01
158.000 78.000 1.58750181e-01
158.000 80.000 1.59387772e-01
158.000 82.000 1.60041126e-01
158.000 84.000 1.60710694e-01
158.000 86.000 1.61396983e-01
158.000 88.000 1.62100555e-01
158.000 90.000 1.62822023e-01
158.000 92.000 1.63562048e-01
158.000 94.000 1.64321336e-01
158.000 96.000 1.65100631e-01
158.000 98.000 1.65900712e-01
158.000 100.000 1.66722390e-01
158.000 102.000 1.67566499e-01
158.000 104.000 1.68433893e-01
158.000 106.000 1.69325443e-01
158.000 108.000 1.70242030e-01
158.000 110.000 1.71184540e-01
158.000 112.000 1.72153864e-01
158.000 114.000 1.73150889e-01
158.000 116.000 1.74176497e-01
158.000 118.000 1.75231563e-01
  
160.000 0.000 1.48965480e-01
160.000 2.000 1.48976080e-01
160.000 4.000 1.49007872e-01
160.000 6.000 1.49060829e-01
160.000 8.000 1.49134909e-01
160.000 10.000 1.49230050e-01
160.000 12.000 1.49346173e-01
160.000 14.000 1.49483185e-01
160.000 16.000 1.49640975e-01
160.000 18.000 1.49819414e-01
160.000 20.000 1.50018361e-01
160.000 22.000 1.50237656e-01
160.000 24.000 1.50477128e-01
160.000 26.000 1.50736588e-01
160.000 28.000 1.51015837e-01
160.000 30.000 1.51314661e-01
160.000 32.000 1.51632833e-01
160.000 34.000 1.51970117e-01
160.000 36.000 1.52326237e-01
160.000 38.000 1.52700972e-01
160.000 40.000 1.53094167e-01
160.000 42.000 1.53505680e-01
160.000 44.000 1.53935442e-01
160.000 46.000 1.54383426e-01
160.000 48.000 1.54849531e-01
160.000 50.000 1.55333697e-01
160.000 52.000 1.55835858e-01
160.000 54.000 1.56355892e-01
160.000 56.000 1.56893490e-01
160.000 58.000 1.57448343e-01
160.000 60.000 1.58020155e-01
160.000 62.000 1.58608645e-01
160.000 64.000 1.59213550e-01
160.000 66.000 1.59834631e-01
160.000 68.000 1.60471671e-01
160.000 70.000 1.61124484e-01
160.000 72.000 1.61792915e-01
160.000 74.000 1.62476840e-01
160.000 76.000 1.63176176e-01
160.000 78.000 1.63890875e-01
160.000 80.000 1.64620931e-01
160.000 82.000 1.65366381e-01
160.000 84.000 1.66127304e-01
160.000 86.000 1.66903822e-01
160.000 88.000 1.67696103e-01
160.000 90.000 1.68504359e-01
160.000 92.000 1.69328843e-01
160.000 94.000 1.70169854e-01
160.000 96.000 1.71027729e-01
160.000 98.000 1.71902847e-01
160.000 100.000 1.72795622e-01
160.000 102.000 1.73706505e-01
160.000 104.000 1.74635980e-01
160.000 106.000 1.75584558e-01
160.000 108.000 1.76552779e-01
160.000 110.000 1.77541206e-01
160.000 112.000 1.78550425e-01
160.000 114.000 1.79581037e-01
160.000 116.000 1.80633658e-01
160.000 118.000 1.81708918e-01
  
162.000 0.000 1.52405815e-01
162.000 2.000 1.52417726e-01
162.000 4.000 1.52453449e-01
162.000 6.000 1.52512960e-01
162.000 8.000 1.52596215e-01
162.000 10.000 1.52703157e-01
162.000 12.000 1.52833709e-01
162.000 14.000 1.52987780e-01
162.000 16.000 1.53165262e-01
162.000 18.000 1.53366031e-01
162.000 20.000 1.53589951e-01
162.000 22.000 1.53836866e-01
162.000 24.000 1.54106610e-01
162.000 26.000 1.54399003e-01
162.000 28.000 1.54713849e-01
162.000 30.000 1.55050943e-01
162.000 32.000 1.55410066e-01
162.000 34.000 1.55790988e-01
162.000 36.000 1.56193444e-01
162.000 38.000 1.56617226e-01
162.000 40.000 1.57062185e-01
162.000 42.000 1.57528191e-01
162.000 44.000 1.58015181e-01
162.000 46.000 1.58523125e-01
162.000 48.000 1.59051921e-01
162.000 50.000 1.59601505e-01
162.000 52.000 1.60171784e-01
162.000 54.000 1.60762626e-01
162.000 56.000 1.61373702e-01
162.000 58.000 1.62004674e-01
162.000 60.000 1.62655203e-01
162.000 62.000 1.63324953e-01
162.000 64.000 1.64013592e-01
162.000 66.000 1.64720795e-01
162.000 68.000 1.65446243e-01
162.000 70.000 1.66189631e-01
162.000 72.000 1.66950665e-01
162.000 74.000 1.67729064e-01
162.000 76.000 1.68524568e-01
162.000 78.000 1.69336933e-01
162.000 80.000 1.70165936e-01
162.000 82.000 1.71011379e-01
162.000 84.000 1.71873086e-01
162.000 86.000 1.72750909e-01
162.000 88.000 1.73644727e-01
162.000 90.000 1.74554446e-01
162.000 92.000 1.75480006e-01
162.000 94.000 1.76421373e-01
162.000 96.000 1.77378546e-01
162.000 98.000 1.78351556e-01
162.000 100.000 1.79340465e-01
162.000 102.000 1.80345367e-01
162.000 104.000 1.81366385e-01
162.000 106.000 1.82403675e-01
162.000 108.000 1.83457421e-01
162.000 110.000 1.84527836e-01
162.000 112.000 1.85615159e-01
162.000 114.000 1.86719659e-01
162.000 116.000 1.87841625e-01
162.000 118.000 1.88981372e-01
  
164.000 0.000 1.56146742e-01
164.000 2.000 1.56159952e-01
164.000 4.000 1.56199576e-01
164.000 6.000 1.56265589e-01
164.000 8.000 1.56357950e-01
164.000 10.000 1.56476603e-01
164.000 12.000 1.56621475e-01
164.000 14.000 1.56792479e-01
164.000 16.000 1.56989512e-01
164.000 18.000 1.57212457e-01
164.000 20.000 1.57461179e-01
164.000 22.000 1.57735535e-01
164.000 24.000 1.58035364e-01
164.000 26.000 1.58360494e-01
164.000 28.000 1.58710739e-01
164.000 30.000 1.59085905e-01
164.000 32.000 1.59485782e-01
164.000 34.000 1.59910154e-01
164.000 36.000 1.60358771e-01
164.000 38.000 1.60831446e-01
164.000 40.000 1.61328038e-01
164.000 42.000 1.61848434e-01
164.000 44.000 1.62392582e-01
164.000 46.000 1.62960451e-01
164.000 48.000 1.63551950e-01
164.000 50.000 1.64167019e-01
164.000 52.000 1.64805550e-01
164.000 54.000 1.65467427e-01
164.000 56.000 1.66152330e-01
164.000 58.000 1.66859924e-01
164.000 60.000 1.67589870e-01
164.000 62.000 1.68341825e-01
164.000 64.000 1.69115443e-01
164.000 66.000 1.69910374e-01
164.000 68.000 1.70726269e-01
164.000 70.000 1.71562779e-01
164.000 72.000 1.72419556e-01
164.000 74.000 1.73296253e-01
164.000 76.000 1.74192529e-01
164.000 78.000 1.75108046e-01
164.000 80.000 1.76042474e-01
164.000 82.000 1.76995489e-01
164.000 84.000 1.77966777e-01
164.000 86.000 1.78956033e-01
164.000 88.000 1.79962965e-01
164.000 90.000 1.80987293e-01
164.000 92.000 1.82028751e-01
164.000 94.000 1.83087088e-01
164.000 96.000 1.84162069e-01
164.000 98.000 1.85253478e-01
164.000 100.000 1.86361114e-01
164.000 102.000 1.87484799e-01
164.000 104.000 1.88624372e-01
164.000 106.000 1.89779693e-01
164.000 108.000 1.90950645e-01
164.000 110.000 1.92137131e-01
164.000 112.000 1.93339074e-01
164.000 114.000 1.94556422e-01
164.000 116.000 1.95789145e-01
164.000 118.000 1.97037232e-01
  
166.000 0.000 1.60150852e-01
166.000 2.000 1.60165396e-01
166.000 4.000 1.60209019e-01
166.000 6.000 1.60281700e-01
166.000 8.000 1.60383399e-01
166.000 10.000 1.60514064e-01
166.000 12.000 1.60673627e-01
166.000 14.000 1.60862004e-01
166.000 16.000 1.61079099e-01
166.000 18.000 1.61324802e-01
166.000 20.000 1.61598987e-01
166.000 22.000 1.61901519e-01
166.000 24.000 1.62232247e-01
166.000 26.000 1.62591010e-01
166.000 28.000 1.62977636e-01
166.000 30.000 1.63391942e-01
166.000 32.000 1.63833734e-01
166.000 34.000 1.64302810e-01
166.000 36.000 1.64798940e-01
166.000 38.000 1.65321969e-01
166.000 40.000 1.65871767e-01
166.000 42.000 1.66448237e-01
166.000 44.000 1.67051343e-01
166.000 46.000 1.67681051e-01
166.000 48.000 1.68337285e-01
166.000 50.000 1.69019998e-01
166.000 52.000 1.69729065e-01
166.000 54.000 1.70464399e-01
166.000 56.000 1.71225705e-01
166.000 58.000 1.72012674e-01
166.000 60.000 1.72824992e-01
166.000 62.000 1.73662339e-01
166.000 64.000 1.74524390e-01
166.000 66.000 1.75410816e-01
166.000 68.000 1.76321282e-01
166.000 70.000 1.77255452e-01
166.000 72.000 1.78212984e-01
166.000 74.000 1.79193532e-01
166.000 76.000 1.80196750e-01
166.000 78.000 1.81222289e-01
166.000 80.000 1.82269795e-01
166.000 82.000 1.83338917e-01
166.000 84.000 1.84429300e-01
166.000 86.000 1.85540591e-01
166.000 88.000 1.86672437e-01
166.000 90.000 1.87824484e-01
166.000 92.000 1.88996383e-01
166.000 94.000 1.90187784e-01
166.000 96.000 1.91398343e-01
166.000 98.000 1.92627718e-01
166.000 100.000 1.93875573e-01
166.000 102.000 1.95141575e-01
166.000 104.000 1.96425400e-01
166.000 106.000 1.97726728e-01
166.000 108.000 1.99045248e-01
166.000 110.000 2.00380658e-01
166.000 112.000 2.01732663e-01
166.000 114.000 2.03100979e-01
166.000 116.000 2.04485333e-01
166.000 118.000 2.05885462e-01
  
168.000 0.000 1.64376927e-01
168.000 2.000 1.64392875e-01
168.000 4.000 1.64440714e-01
168.000 6.000 1.64520422e-01
168.000 8.000 1.64631964e-01
168.000 10.000 1.64775291e-01
168.000 12.000 1.64950340e-01
168.000 14.000 1.65157036e-01
168.000 16.000 1.65395288e-01
168.000 18.000 1.65664997e-01
168.000 20.000 1.65966047e-01
168.000 22.000 1.66298314e-01
168.000 24.000 1.66661661e-01
168.000 26.000 1.67055941e-01
168.000 28.000 1.67480996e-01
168.000 30.000 1.67936661e-01
168.000 32.000 1.68422761e-01
168.000 34.000 1.68939113e-01
168.000 36.000 1.69485514e-01
168.000 38.000 1.70061849e-01
168.000 40.000 1.70668001e-01
168.000 42.000 1.71303895e-01
168.000 44.000 1.71969510e-01
168.000 46.000 1.72664810e-01
168.000 48.000 1.73389738e-01
168.000 50.000 1.74144261e-01
168.000 52.000 1.74928234e-01
168.000 54.000 1.75741607e-01
168.000 56.000 1.76584120e-01
168.000 58.000 1.77455505e-01
168.000 60.000 1.78355488e-01
168.000 62.000 1.79283795e-01
168.000 64.000 1.80240148e-01
168.000 66.000 1.81224264e-01
168.000 68.000 1.82235861e-01
168.000 70.000 1.83274650e-01
168.000 72.000 1.84340343e-01
168.000 74.000 1.85432645e-01
168.000 76.000 1.86551262e-01
168.000 78.000 1.87695892e-01
168.000 80.000 1.88866235e-01
168.000 82.000 1.90061984e-01
168.000 84.000 1.91282829e-01
168.000 86.000 1.92528458e-01
168.000 88.000 1.93798554e-01
168.000 90.000 1.95092798e-01
168.000 92.000 1.96410865e-01
168.000 94.000 1.97752427e-01
168.000 96.000 1.99117154e-01
168.000 98.000 2.00504711e-01
168.000 100.000 2.01914758e-01
168.000 102.000 2.03346952e-01
168.000 104.000 2.04800947e-01
168.000 106.000 2.06276394e-01
168.000 108.000 2.07772938e-01
168.000 110.000 2.09290223e-01
168.000 112.000 2.10827887e-01
168.000 114.000 2.12385570e-01
168.000 116.000 2.13962904e-01
168.000 118.000 2.15559520e-01
  
170.000 0.000 1.68780895e-01
170.000 2.000 1.68798357e-01
170.000 4.000 1.68850734e-01
170.000 6.000 1.68938009e-01
170.000 8.000 1.69060151e-01
170.000 10.000 1.69217115e-01
170.000 12.000 1.69408846e-01
170.000 14.000 1.69635278e-01
170.000 16.000 1.69896330e-01
170.000 18.000 1.70191914e-01
170.000 20.000 1.70521929e-01
170.000 22.000 1.70886264e-01
170.000 24.000 1.71284801e-01
170.000 26.000 1.71717409e-01
170.000 28.000 1.72183952e-01
170.000 30.000 1.72684286e-01
170.000 32.000 1.73218259e-01
170.000 34.000 1.73785714e-01
170.000 36.000 1.74386484e-01
170.000 38.000 1.75020503e-01
170.000 40.000 1.75687677e-01
170.000 42.000 1.76387952e-01
170.000 44.000 1.77121327e-01
170.000 46.000 1.77887765e-01
170.000 48.000 1.78687234e-01
170.000 50.000 1.79519717e-01
170.000 52.000 1.80385041e-01
170.000 54.000 1.81283201e-01
170.000 56.000 1.82213983e-01
170.000 58.000 1.83177169e-01
170.000 60.000 1.84172542e-01
170.000 62.000 1.85199889e-01
170.000 64.000 1.86258998e-01
170.000 66.000 1.87349657e-01
170.000 68.000 1.88471661e-01
170.000 70.000 1.89624802e-01
170.000 72.000 1.90808878e-01
170.000 74.000 1.92023686e-01
170.000 76.000 1.93269029e-01
170.000 78.000 1.94544706e-01
170.000 80.000 1.95850522e-01
170.000 82.000 1.97186281e-01
170.000 84.000 1.98551789e-01
170.000 86.000 1.99946851e-01
170.000 88.000 2.01371274e-01
170.000 90.000 2.02824862e-01
170.000 92.000 2.04307421e-01
170.000 94.000 2.05818755e-01
170.000 96.000 2.07358664e-01
170.000 98.000 2.08926950e-01
170.000 100.000 2.10523407e-01
170.000 102.000 2.12147829e-01
170.000 104.000 2.13800005e-01
170.000 106.000 2.15479720e-01
170.000 108.000 2.17186752e-01
170.000 110.000 2.18920875e-01
170.000 112.000 2.20681855e-01
170.000 114.000 2.22469450e-01
170.000 116.000 2.24283414e-01
170.000 118.000 2.26123488e-01
  
172.000 0.000 1.73317015e-01
172.000 2.000 1.73336131e-01
172.000 4.000 1.73393477e-01
172.000 6.000 1.73489035e-01
172.000 8.000 1.73622779e-01
172.000 10.000 1.73794674e-01
172.000 12.000 1.74004672e-01
172.000 14.000 1.74252719e-01
172.000 16.000 1.74538748e-01
172.000 18.000 1.74862685e-01
172.000 20.000 1.75224448e-01
172.000 22.000 1.75623945e-01
172.000 24.000 1.76061079e-01
172.000 26.000 1.76535744e-01
172.000 28.000 1.77047830e-01
172.000 30.000 1.77597220e-01
172.000 32.000 1.78183794e-01
172.000 34.000 1.78807428e-01
172.000 36.000 1.79468000e-01
172.000 38.000 1.80165512e-01
172.000 40.000 1.80899899e-01
172.000 42.000 1.81671134e-01
172.000 44.000 1.82479242e-01
172.000 46.000 1.83324183e-01
172.000 48.000 1.84205964e-01
172.000 50.000 1.85124588e-01
172.000 52.000 1.86079848e-01
172.000 54.000 1.87071791e-01
172.000 56.000 1.88100261e-01
172.000 58.000 1.89165104e-01
172.000 60.000 1.90266174e-01
172.000 62.000 1.91403337e-01
172.000 64.000 1.92576464e-01
172.000 66.000 1.93785441e-01
172.000 68.000 1.95030161e-01
172.000 70.000 1.96310528e-01
172.000 72.000 1.97626457e-01
172.000 74.000 1.98977875e-01
172.000 76.000 2.00364719e-01
172.000 78.000 2.01786940e-01
172.000 80.000 2.03244497e-01
172.000 82.000 2.04737363e-01
172.000 84.000 2.06265522e-01
172.000 86.000 2.07828970e-01
172.000 88.000 2.09427714e-01
172.000 90.000 2.11061772e-01
172.000 92.000 2.12731173e-01
172.000 94.000 2.14435958e-01
172.000 96.000 2.16176178e-01
172.000 98.000 2.17951893e-01
172.000 100.000 2.19763175e-01
172.000 102.000 2.21610102e-01
172.000 104.000 2.23492764e-01
172.000 106.000 2.25411257e-01
172.000 108.000 2.27365686e-01
172.000 110.000 2.29356161e-01
172.000 112.000 2.31382799e-01
172.000 114.000 2.33445724e-01
172.000 116.000 2.35545062e-01
172.000 118.000 2.37680944e-01
  
174.000 0.000 1.77939187e-01
174.000 2.000 1.77960138e-01
174.000 4.000 1.78022987e-01
174.000 6.000 1.78127721e-01
174.000 8.000 1.78274323e-01
174.000 10.000 1.78462765e-01
174.000 12.000 1.78693012e-01
174.000 14.000 1.78965023e-01
174.000 16.000 1.79278751e-01
174.000 18.000 1.79634141e-01
174.000 20.000 1.80031134e-01
174.000 22.000 1.80469665e-01
174.000 24.000 1.80949663e-01
174.000 26.000 1.81471056e-01
174.000 28.000 1.82033767e-01
174.000 30.000 1.82637716e-01
174.000 32.000 1.83282824e-01
174.000 34.000 1.83969008e-01
174.000 36.000 1.84696210e-01
174.000 38.000 1.85464516e-01
174.000 40.000 1.86273906e-01
174.000 42.000 1.87124387e-01
174.000 44.000 1.88016015e-01
174.000 46.000 1.88948756e-01
174.000 48.000 1.89922669e-01
174.000 50.000 1.90937788e-01
174.000 52.000 1.91993861e-01
174.000 54.000 1.93091008e-01
174.000 56.000 1.94229144e-01
174.000 58.000 1.95408195e-01
174.000 60.000 1.96628109e-01
174.000 62.000 1.97888849e-01
174.000 64.000 1.99190398e-01
174.000 66.000 2.00532760e-01
174.000 68.000 2.01915959e-01
174.000 70.000 2.03340043e-01
174.000 72.000 2.04805080e-01
174.000 74.000 2.06311166e-01
174.000 76.000 2.07858419e-01
174.000 78.000 2.09446986e-01
174.000 80.000 2.11077038e-01
174.000 82.000 2.12748776e-01
174.000 84.000 2.14462429e-01
174.000 86.000 2.16218256e-01
174.000 88.000 2.18016547e-01
174.000 90.000 2.19857624e-01
174.000 92.000 2.21741840e-01
174.000 94.000 2.23669582e-01
174.000 96.000 2.25641273e-01
174.000 98.000 2.27657368e-01
174.000 100.000 2.29718361e-01
174.000 102.000 2.31824780e-01
174.000 104.000 2.33977193e-01
174.000 106.000 2.36176206e-01
174.000 108.000 2.38422466e-01
174.000 110.000 2.40716659e-01
174.000 112.000 2.43059513e-01
174.000 114.000 2.45451800e-01
174.000 116.000 2.47894335e-01
174.000 118.000 2.50387981e-01
  
176.000 0.000 1.82602318e-01
176.000 2.000 1.82625319e-01
176.000 4.000 1.82694320e-01
176.000 6.000 1.82809315e-01
176.000 8.000 1.82970292e-01
176.000 10.000 1.83177238e-01
176.000 12.000 1.83430134e-01
176.000 14.000 1.83728958e-01
176.000 16.000 1.84073686e-01
176.000 18.000 1.84464289e-01
176.000 20.000 1.84900740e-01
176.000 22.000 1.85383005e-01
176.000 24.000 1.85911054e-01
176.000 26.000 1.86484854e-01
176.000 28.000 1.87104375e-01
176.000 30.000 1.87769585e-01
176.000 32.000 1.88480457e-01
176.000 34.000 1.89236968e-01
176.000 36.000 1.90039137e-01
176.000 38.000 1.90887167e-01
176.000 40.000 1.91781100e-01
176.000 42.000 1.92720981e-01
176.000 44.000 1.93706918e-01
176.000 46.000 1.94738886e-01
176.000 48.000 1.95817023e-01
176.000 50.000 1.96941407e-01
176.000 52.000 1.98111741e-01
176.000 54.000 1.99328236e-01
176.000 56.000 2.00590904e-01
176.000 58.000 2.01899778e-01
176.000 60.000 2.03254924e-01
176.000 62.000 2.04656436e-01
176.000 64.000 2.06104439e-01
176.000 66.000 2.07599093e-01
176.000 68.000 2.09140592e-01
176.000 70.000 2.10729167e-01
176.000 72.000 2.12365091e-01
176.000 74.000 2.14048675e-01
176.000 76.000 2.15780276e-01
176.000 78.000 2.17560297e-01
176.000 80.000 2.19389189e-01
176.000 82.000 2.21267452e-01
176.000 84.000 2.23195642e-01
176.000 86.000 2.25174370e-01
176.000 88.000 2.27204306e-01
176.000 90.000 2.29286182e-01
176.000 92.000 2.31420793e-01
176.000 94.000 2.33609005e-01
176.000 96.000 2.35851753e-01
176.000 98.000 2.38150049e-01
176.000 100.000 2.40504984e-01
176.000 102.000 2.42917730e-01
176.000 104.000 2.45389549e-01
176.000 106.000 2.47921794e-01
176.000 108.000 2.50515916e-01
176.000 110.000 2.53173469e-01
176.000 112.000 2.55896116e-01
176.000 114.000 2.58685636e-01
176.000 116.000 2.61543931e-01
176.000 118.000 2.64473033e-01
  
178.000 0.000 1.87263610e-01
178.000 2.000 1.87288919e-01
178.000 4.000 1.87364844e-01
178.000 6.000 1.87491388e-01
178.000 8.000 1.87668549e-01
178.000 10.000 1.87896331e-01
178.000 12.000 1.88174737e-01
178.000 14.000 1.88503769e-01
178.000 16.000 1.88883433e-01
178.000 18.000 1.89313738e-01
178.000 20.000 1.89794693e-01
178.000 22.000 1.90326314e-01
178.000 24.000 1.90908616e-01
178.000 26.000 1.91541624e-01
178.000 28.000 1.92225366e-01
178.000 30.000 1.92959878e-01
178.000 32.000 1.93745202e-01
178.000 34.000 1.94581390e-01
178.000 36.000 1.95468570e-01
178.000 38.000 1.96407093e-01
178.000 40.000 1.97397090e-01
178.000 42.000 1.98438663e-01
178.000 44.000 1.99531982e-01
178.000 46.000 2.00677051e-01
178.000 48.000 2.01874124e-01
178.000 50.000 2.03123343e-01
178.000 52.000 2.04424368e-01
178.000 54.000 2.05777540e-01
178.000 56.000 2.07182996e-01
178.000 58.000 2.08640920e-01
178.000 60.000 2.10151534e-01
178.000 62.000 2.11715107e-01
178.000 64.000 2.13331956e-01
178.000 66.000 2.15002445e-01
178.000 68.000 2.16726996e-01
178.000 70.000 2.18506086e-01
178.000 72.000 2.20340252e-01
178.000 74.000 2.22230097e-01
178.000 76.000 2.24176292e-01
178.000 78.000 2.26179581e-01
178.000 80.000 2.28240783e-01
178.000 82.000 2.30360802e-01
178.000 84.000 2.32540628e-01
178.000 86.000 2.34781343e-01
178.000 88.000 2.37084129e-01
178.000 90.000 2.39450271e-01
178.000 92.000 2.41881167e-01
178.000 94.000 2.44378333e-01
178.000 96.000 2.46943413e-01
178.000 98.000 2.49578184e-01
178.000 100.000 2.52284570e-01
178.000 102.000 2.55064647e-01
178.000 104.000 2.57920659e-01
178.000 106.000 2.60855028e-01
178.000 108.000 2.63870365e-01
178.000 110.000 2.66969488e-01
178.000 112.000 2.70155440e-01
178.000 114.000 2.73431500e-01
178.000 116.000 2.76801211e-01
178.000 118.000 2.80268398e-01


==> anc/data/fig12_left_cs_24x8_full.dat <==
114.000 0.000 1.78404604e-01
114.000 2.000 1.78456609e-01
114.000 4.000 1.78611211e-01
114.000 6.000 1.78864159e-01
114.000 8.000 1.79208366e-01
114.000 10.000 1.79633905e-01
114.000 12.000 1.80128034e-01
114.000 14.000 1.80675262e-01
114.000 16.000 1.81257486e-01
114.000 18.000 1.81854231e-01
114.000 20.000 1.82443039e-01
114.000 22.000 1.83000037e-01
114.000 24.000 1.83500729e-01
114.000 26.000 1.83921052e-01
114.000 28.000 1.84238705e-01
114.000 30.000 1.84434749e-01
114.000 32.000 1.84495450e-01
114.000 34.000 1.84414281e-01
114.000 36.000 1.84193951e-01
114.000 38.000 1.83848243e-01
114.000 40.000 1.83403025e-01
114.000 42.000 1.82899291e-01
114.000 44.000 1.82380718e-01
114.000 46.000 1.81868968e-01
114.000 48.000 1.81346853e-01
114.000 50.000 1.80728986e-01
114.000 52.000 1.79797673e-01
114.000 54.000 1.78443532e-01
114.000 56.000 1.76733744e-01
114.000 58.000 1.74746596e-01
114.000 60.000 1.72441893e-01
114.000 62.000 1.69950970e-01
114.000 64.000 1.67079853e-01
114.000 66.000 1.64056178e-01
114.000 68.000 1.61327834e-01
114.000 70.000 1.59513200e-01
114.000 72.000 1.58852119e-01
114.000 74.000 1.59305824e-01
114.000 76.000 1.60875104e-01
114.000 78.000 1.63568934e-01
114.000 80.000 1.67394167e-01
114.000 82.000 1.72353409e-01
114.000 84.000 1.78446476e-01
114.000 86.000 1.85673589e-01
114.000 88.000 1.94039610e-01
114.000 90.000 2.03559150e-01
114.000 92.000 2.14262733e-01
114.000 94.000 2.26204566e-01
114.000 96.000 2.39472849e-01
114.000 98.000 2.54204297e-01
114.000 100.000 2.70605686e-01
114.000 102.000 2.88987482e-01
114.000 104.000 3.09818986e-01
114.000 106.000 3.33823659e-01
114.000 108.000 3.62154299e-01
114.000 110.000 3.96740159e-01
114.000 112.000 4.41046751e-01
114.000 114.000 5.01999773e-01
114.000 116.000 5.96432134e-01
114.000 118.000 6.28768262e-01
  
116.000 0.000 1.73469505e-01
116.000 2.000 1.73501618e-01
116.000 4.000 1.73597105e-01
116.000 6.000 1.73753417e-01
116.000 8.000 1.73966304e-01
116.000 10.000 1.74229819e-01
116.000 12.000 1.74536333e-01
116.000 14.000 1.74876561e-01
116.000 16.000 1.75239623e-01
116.000 18.000 1.75613138e-01
116.000 20.000 1.75983377e-01
116.000 22.000 1.76335487e-01
116.000 24.000 1.76653807e-01
116.000 26.000 1.76922288e-01
116.000 28.000 1.77125046e-01
116.000 30.000 1.77247049e-01
116.000 32.000 1.77274967e-01
116.000 34.000 1.77198158e-01
116.000 36.000 1.77009817e-01
116.000 38.000 1.76708276e-01
116.000 40.000 1.76297522e-01
116.000 42.000 1.75788735e-01
116.000 44.000 1.75198062e-01
116.000 46.000 1.74534981e-01
116.000 48.000 1.73793604e-01
116.000 50.000 1.72932712e-01
116.000 52.000 1.71829289e-01
116.000 54.000 1.70421161e-01
116.000 56.000 1.68773037e-01
116.000 58.000 1.66953343e-01
116.000 60.000 1.64954196e-01
116.000 62.000 1.62857773e-01
116.000 64.000 1.60543163e-01
116.000 66.000 1.58162614e-01
116.000 68.000 1.56044017e-01
116.000 70.000 1.54658135e-01
116.000 72.000 1.54212345e-01
116.000 74.000 1.54705289e-01
116.000 76.000 1.56159706e-01
116.000 78.000 1.58600237e-01
116.000 80.000 1.62046635e-01
116.000 82.000 1.66512833e-01
116.000 84.000 1.72008509e-01
116.000 86.000 1.78541841e-01
116.000 88.000 1.86122940e-01
116.000 90.000 1.94767838e-01
116.000 92.000 2.04503170e-01
116.000 94.000 2.15371892e-01
116.000 96.000 2.27440629e-01
116.000 98.000 2.40809691e-01
116.000 100.000 2.55627412e-01
116.000 102.000 2.72111702e-01
116.000 104.000 2.90583914e-01
116.000 106.000 3.11524600e-01
116.000 108.000 3.35670084e-01
116.000 110.000 3.64190114e-01
116.000 112.000 3.99040076e-01
116.000 114.000 4.43732132e-01
116.000 116.000 5.05285836e-01
116.000 118.000 6.00692146e-01
  
118.000 0.000 1.68686918e-01
118.000 2.000 1.68707101e-01
118.000 4.000 1.68767094e-01
118.000 6.000 1.68865232e-01
118.000 8.000 1.68998741e-01
118.000 10.000 1.69163746e-01
118.000 12.000 1.69355282e-01
118.000 14.000 1.69567308e-01
118.000 16.000 1.69792745e-01
118.000 18.000 1.70023517e-01
118.000 20.000 1.70250621e-01
118.000 22.000 1.70464220e-01
118.000 24.000 1.70653781e-01
118.000 26.000 1.70808243e-01
118.000 28.000 1.70916243e-01
118.000 30.000 1.70966407e-01
118.000 32.000 1.70947693e-01
118.000 34.000 1.70849823e-01
118.000 36.000 1.70663803e-01
118.000 38.000 1.70382562e-01
118.000 40.000 1.70000883e-01
118.000 42.000 1.69515671e-01
118.000 44.000 1.68926174e-01
118.000 46.000 1.68230248e-01
118.000 48.000 1.67423165e-01
118.000 50.000 1.66486923e-01
118.000 52.000 1.65366423e-01
118.000 54.000 1.64039594e-01
118.000 56.000 1.62553831e-01
118.000 58.000 1.60959655e-01
118.000 60.000 1.59266464e-01
118.000 62.000 1.57525924e-01
118.000 64.000 1.55671188e-01
118.000 66.000 1.53804781e-01
118.000 68.000 1.52168318e-01
118.000 70.000 1.51122268e-01
118.000 72.000 1.50847679e-01
118.000 74.000 1.51369292e-01
118.000 76.000 1.52724313e-01
118.000 78.000 1.54947447e-01
118.000 80.000 1.58066792e-01
118.000 82.000 1.62103792e-01
118.000 84.000 1.67074871e-01
118.000 86.000 1.72993833e-01
118.000 88.000 1.79874674e-01
118.000 90.000 1.87734751e-01
118.000 92.000 1.96598379e-01
118.000 94.000 2.06501102e-01
118.000 96.000 2.17495039e-01
118.000 98.000 2.29655950e-01
118.000 100.000 2.43093053e-01
118.000 102.000 2.57963320e-01
118.000 104.000 2.74493160e-01
118.000 106.000 2.93012707e-01
118.000 108.000 3.14012475e-01
118.000 110.000 3.38241726e-01
118.000 112.000 3.66889758e-01
118.000 114.000 4.01946004e-01
118.000 116.000 4.46990088e-01
118.000 118.000 5.09194375e-01
  
120.000 0.000 1.64101922e-01
120.000 2.000 1.64114689e-01
120.000 4.000 1.64152599e-01
120.000 6.000 1.64214476e-01
120.000 8.000 1.64298367e-01
120.000 10.000 1.64401550e-01
120.000 12.000 1.64520539e-01
120.000 14.000 1.64651109e-01
120.000 16.000 1.64788310e-01
120.000 18.000 1.64926504e-01
120.000 20.000 1.65059399e-01
120.000 22.000 1.65180102e-01
120.000 24.000 1.65281185e-01
120.000 26.000 1.65354765e-01
120.000 28.000 1.65392604e-01
120.000 30.000 1.65386233e-01
120.000 32.000 1.65327102e-01
120.000 34.000 1.65206755e-01
120.000 36.000 1.65017054e-01
120.000 38.000 1.64750453e-01
120.000 40.000 1.64399539e-01
120.000 42.000 1.63957134e-01
120.000 44.000 1.63416193e-01
120.000 46.000 1.62768481e-01
120.000 48.000 1.62006944e-01
120.000 50.000 1.61121986e-01
120.000 52.000 1.60093802e-01
120.000 54.000 1.58923054e-01
120.000 56.000 1.57641334e-01
120.000 58.000 1.56284685e-01
120.000 60.000 1.54872296e-01
120.000 62.000 1.53440422e-01
120.000 64.000 1.51960326e-01
120.000 66.000 1.50503458e-01
120.000 68.000 1.49249834e-01
120.000 70.000 1.48477057e-01
120.000 72.000 1.48343277e-01
120.000 74.000 1.48889799e-01
120.000 76.000 1.50162250e-01
120.000 78.000 1.52200959e-01
120.000 80.000 1.55038769e-01
120.000 82.000 1.58701564e-01
120.000 84.000 1.63209890e-01
120.000 86.000 1.68581047e-01
120.000 88.000 1.74831405e-01
120.000 90.000 1.81978928e-01
120.000 92.000 1.90045957e-01
120.000 94.000 1.99062419e-01
120.000 96.000 2.09069739e-01
120.000 98.000 2.20125877e-01
120.000 100.000 2.32312147e-01
120.000 102.000 2.45742861e-01
120.000 104.000 2.60579540e-01
120.000 106.000 2.77052651e-01
120.000 108.000 2.95496137e-01
120.000 110.000 3.16404657e-01
120.000 112.000 3.40533206e-01
120.000 114.000 3.69081093e-01
120.000 116.000 4.04058260e-01
120.000 118.000 4.49091448e-01
  
122.000 0.000 1.59755635e-01
122.000 2.000 1.59763644e-01
122.000 4.000 1.59787379e-01
122.000 6.000 1.59825962e-01
122.000 8.000 1.59877936e-01
122.000 10.000 1.59941274e-01
122.000 12.000 1.60013389e-01
122.000 14.000 1.60091155e-01
122.000 16.000 1.60170922e-01
122.000 18.000 1.60248547e-01
122.000 20.000 1.60319422e-01
122.000 22.000 1.60378511e-01
122.000 24.000 1.60420395e-01
122.000 26.000 1.60439323e-01
122.000 28.000 1.60429268e-01
122.000 30.000 1.60384001e-01
122.000 32.000 1.60297163e-01
122.000 34.000 1.60162364e-01
122.000 36.000 1.59973297e-01
122.000 38.000 1.59723870e-01
122.000 40.000 1.59407607e-01
122.000 42.000 1.59018124e-01
122.000 44.000 1.58548611e-01
122.000 46.000 1.57990547e-01
122.000 48.000 1.57336089e-01
122.000 50.000 1.56577795e-01
122.000 52.000 1.55707703e-01
122.000 54.000 1.54730528e-01
122.000 56.000 1.53666212e-01
122.000 58.000 1.52541739e-01
122.000 60.000 1.51381575e-01
122.000 62.000 1.50216533e-01
122.000 64.000 1.49043376e-01
122.000 66.000 1.47915633e-01
122.000 68.000 1.46969926e-01
122.000 70.000 1.46421605e-01
122.000 72.000 1.46408193e-01
122.000 74.000 1.46980012e-01
122.000 76.000 1.48186481e-01
122.000 78.000 1.50070199e-01
122.000 80.000 1.52666008e-01
122.000 82.000 1.56001842e-01
122.000 84.000 1.60100259e-01
122.000 86.000 1.64980243e-01
122.000 88.000 1.70659112e-01
122.000 90.000 1.77154521e-01
122.000 92.000 1.84486610e-01
122.000 94.000 1.92680408e-01
122.000 96.000 2.01768696e-01
122.000 98.000 2.11795580e-01
122.000 100.000 2.22821228e-01
122.000 102.000 2.34928401e-01
122.000 104.000 2.48231841e-01
122.000 106.000 2.62892205e-01
122.000 108.000 2.79137523e-01
122.000 110.000 2.97297400e-01
122.000 112.000 3.17859835e-01
122.000 114.000 3.41570261e-01
122.000 116.000 3.69614724e-01
122.000 118.000 4.03985257e-01
  
124.000 0.000 1.55684769e-01
124.000 2.000 1.55689645e-01
124.000 4.000 1.55704046e-01
124.000 6.000 1.55727293e-01
124.000 8.000 1.55758264e-01
124.000 10.000 1.55795398e-01
124.000 12.000 1.55836712e-01
124.000 14.000 1.55879817e-01
124.000 16.000 1.55921939e-01
124.000 18.000 1.55959946e-01
124.000 20.000 1.55990374e-01
124.000 22.000 1.56009461e-01
124.000 24.000 1.56013189e-01
124.000 26.000 1.55997324e-01
124.000 28.000 1.55957465e-01
124.000 30.000 1.55889095e-01
124.000 32.000 1.55787651e-01
124.000 34.000 1.55648585e-01
124.000 36.000 1.55467468e-01
124.000 38.000 1.55240058e-01
124.000 40.000 1.54961735e-01
124.000 42.000 1.54628358e-01
124.000 44.000 1.54235729e-01
124.000 46.000 1.53778101e-01
124.000 48.000 1.53249333e-01
124.000 50.000 1.52643166e-01
124.000 52.000 1.51953876e-01
124.000 54.000 1.51181575e-01
124.000 56.000 1.50335326e-01
124.000 58.000 1.49434441e-01
124.000 60.000 1.48504408e-01
124.000 62.000 1.47575240e-01
124.000 64.000 1.46659853e-01
124.000 66.000 1.45802595e-01
124.000 68.000 1.45110105e-01
124.000 70.000 1.44751224e-01
124.000 72.000 1.44844810e-01
124.000 74.000 1.45444621e-01
124.000 76.000 1.46600518e-01
124.000 78.000 1.48354949e-01
124.000 80.000 1.50742747e-01
124.000 82.000 1.53792103e-01
124.000 84.000 1.57525955e-01
124.000 86.000 1.61963517e-01
124.000 88.000 1.67121833e-01
124.000 90.000 1.73017361e-01
124.000 92.000 1.79667615e-01
124.000 94.000 1.87092953e-01
124.000 96.000 1.95318637e-01
124.000 98.000 2.04377344e-01
124.000 100.000 2.14312416e-01
124.000 102.000 2.25182237e-01
124.000 104.000 2.37066384e-01
124.000 106.000 2.50074549e-01
124.000 108.000 2.64359885e-01
124.000 110.000 2.80139616e-01
124.000 112.000 2.97727951e-01
124.000 114.000 3.17590792e-01
124.000 116.000 3.40441084e-01
124.000 118.000 3.67415103e-01
  
126.000 0.000 1.51921451e-01
126.000 2.000 1.51924222e-01
126.000 4.000 1.51932359e-01
126.000 6.000 1.51945332e-01
126.000 8.000 1.51962268e-01
126.000 10.000 1.51981956e-01
126.000 12.000 1.52002862e-01
126.000 14.000 1.52023149e-01
126.000 16.000 1.52040690e-01
126.000 18.000 1.52053104e-01
126.000 20.000 1.52057774e-01
126.000 22.000 1.52051888e-01
126.000 24.000 1.52032469e-01
126.000 26.000 1.51996421e-01
126.000 28.000 1.51940570e-01
126.000 30.000 1.51861721e-01
126.000 32.000 1.51756710e-01
126.000 34.000 1.51622475e-01
126.000 36.000 1.51456150e-01
126.000 38.000 1.51255095e-01
126.000 40.000 1.51016430e-01
126.000 42.000 1.50738095e-01
126.000 44.000 1.50418486e-01
126.000 46.000 1.50055078e-01
126.000 48.000 1.49644607e-01
126.000 50.000 1.49182691e-01
126.000 52.000 1.48664309e-01
126.000 54.000 1.48085609e-01
126.000 56.000 1.47446640e-01
126.000 58.000 1.46758085e-01
126.000 60.000 1.46041793e-01
126.000 62.000 1.45326885e-01
126.000 64.000 1.44635328e-01
126.000 66.000 1.44007249e-01
126.000 68.000 1.43528859e-01
126.000 70.000 1.43334498e-01
126.000 72.000 1.43526316e-01
126.000 74.000 1.44157651e-01
126.000 76.000 1.45276529e-01
126.000 78.000 1.46923585e-01
126.000 80.000 1.49132235e-01
126.000 82.000 1.51929632e-01
126.000 84.000 1.55337882e-01
126.000 86.000 1.59375310e-01
126.000 88.000 1.64057722e-01
126.000 90.000 1.69399637e-01
126.000 92.000 1.75415526e-01
126.000 94.000 1.82121124e-01
126.000 96.000 1.89534875e-01
126.000 98.000 1.97679669e-01
126.000 100.000 2.06585006e-01
126.000 102.000 2.16289872e-01
126.000 104.000 2.26846691e-01
126.000 106.000 2.38326932e-01
126.000 108.000 2.50829321e-01
126.000 110.000 2.64492159e-01
126.000 112.000 2.79512366e-01
126.000 114.000 2.96175879e-01
126.000 116.000 3.14908063e-01
126.000 118.000 3.36361330e-01
  
128.000 0.000 1.48493268e-01
128.000 2.000 1.48494608e-01
128.000 4.000 1.48498493e-01
128.000 6.000 1.48504516e-01
128.000 8.000 1.48512007e-01
128.000 10.000 1.48520040e-01
128.000 12.000 1.48527445e-01
128.000 14.000 1.48532828e-01
128.000 16.000 1.48534586e-01
128.000 18.000 1.48530934e-01
128.000 20.000 1.48519928e-01
128.000 22.000 1.48499502e-01
128.000 24.000 1.48467496e-01
128.000 26.000 1.48421697e-01
128.000 28.000 1.48359880e-01
128.000 30.000 1.48279861e-01
128.000 32.000 1.48179545e-01
128.000 34.000 1.48056995e-01
128.000 36.000 1.47910513e-01
128.000 38.000 1.47738637e-01
128.000 40.000 1.47539779e-01
128.000 42.000 1.47313316e-01
128.000 44.000 1.47059410e-01
128.000 46.000 1.46777943e-01
128.000 48.000 1.46468342e-01
128.000 50.000 1.46128548e-01
128.000 52.000 1.45755004e-01
128.000 54.000 1.45343294e-01
128.000 56.000 1.44888779e-01
128.000 58.000 1.44394472e-01
128.000 60.000 1.43875443e-01
128.000 62.000 1.43357243e-01
128.000 64.000 1.42865052e-01
128.000 66.000 1.42436594e-01
128.000 68.000 1.42143918e-01
128.000 70.000 1.42095739e-01
128.000 72.000 1.42379436e-01
128.000 74.000 1.43045426e-01
128.000 76.000 1.44138436e-01
128.000 78.000 1.45696204e-01
128.000 80.000 1.47749778e-01
128.000 82.000 1.50324373e-01
128.000 84.000 1.53440394e-01
128.000 86.000 1.57114470e-01
128.000 88.000 1.61360454e-01
128.000 90.000 1.66190376e-01
128.000 92.000 1.71615360e-01
128.000 94.000 1.77646561e-01
128.000 96.000 1.84296164e-01
128.000 98.000 1.91578528e-01
128.000 100.000 1.99511594e-01
128.000 102.000 2.08118701e-01
128.000 104.000 2.17431045e-01
128.000 106.000 2.27491105e-01
128.000 108.000 2.38357566e-01
128.000 110.000 2.50112539e-01
128.000 112.000 2.62872414e-01
128.000 114.000 2.76804591e-01
128.000 116.000 2.92154079e-01
128.000 118.000 3.09287366e-01
  
130.000 0.000 1.45423497e-01
130.000 2.000 1.45423859e-01
130.000 4.000 1.45424847e-01
130.000 6.000 1.45426159e-01
130.000 8.000 1.45427301e-01
130.000 10.000 1.45427588e-01
130.000 12.000 1.45426164e-01
130.000 14.000 1.45422009e-01
130.000 16.000 1.45413959e-01
130.000 18.000 1.45400728e-01
130.000 20.000 1.45380930e-01
130.000 22.000 1.45353105e-01
130.000 24.000 1.45315752e-01
130.000 26.000 1.45267361e-01
130.000 28.000 1.45206449e-01
130.000 30.000 1.45131607e-01
130.000 32.000 1.45041541e-01
130.000 34.000 1.44935135e-01
130.000 36.000 1.44811514e-01
130.000 38.000 1.44669998e-01
130.000 40.000 1.44509854e-01
130.000 42.000 1.44331291e-01
130.000 44.000 1.44135397e-01
130.000 46.000 1.43923453e-01
130.000 48.000 1.43696774e-01
130.000 50.000 1.43455403e-01
130.000 52.000 1.43197777e-01
130.000 54.000 1.42921326e-01
130.000 56.000 1.42620968e-01
130.000 58.000 1.42295297e-01
130.000 60.000 1.41952584e-01
130.000 62.000 1.41612536e-01
130.000 64.000 1.41298961e-01
130.000 66.000 1.41046874e-01
130.000 68.000 1.40917762e-01
130.000 70.000 1.41000928e-01
130.000 72.000 1.41370714e-01
130.000 74.000 1.42073073e-01
130.000 76.000 1.43148532e-01
130.000 78.000 1.44631251e-01
130.000 80.000 1.46549291e-01
130.000 82.000 1.48925325e-01
130.000 84.000 1.51777463e-01
130.000 86.000 1.55120081e-01
130.000 88.000 1.58964601e-01
130.000 90.000 1.63320210e-01
130.000 92.000 1.68194531e-01
130.000 94.000 1.73594277e-01
130.000 96.000 1.79525909e-01
130.000 98.000 1.85996372e-01
130.000 100.000 1.93013960e-01
130.000 102.000 2.00589414e-01
130.000 104.000 2.08737385e-01
130.000 106.000 2.17478446e-01
130.000 108.000 2.26841944e-01
130.000 110.000 2.36870104e-01
130.000 112.000 2.47624063e-01
130.000 114.000 2.59192895e-01
130.000 116.000 2.71707447e-01
130.000 118.000 2.85362131e-01
  
132.000 0.000 1.42731471e-01
132.000 2.000 1.42731167e-01
132.000 4.000 1.42730184e-01
132.000 6.000 1.42728315e-01
132.000 8.000 1.42725218e-01
132.000 10.000 1.42720424e-01
132.000 12.000 1.42713346e-01
132.000 14.000 1.42703288e-01
132.000 16.000 1.42689466e-01
132.000 18.000 1.42671017e-01
132.000 20.000 1.42647023e-01
132.000 22.000 1.42616531e-01
132.000 24.000 1.42578579e-01
132.000 26.000 1.42532224e-01
132.000 28.000 1.42476568e-01
132.000 30.000 1.42410798e-01
132.000 32.000 1.42334220e-01
132.000 34.000 1.42246308e-01
132.000 36.000 1.42146749e-01
132.000 38.000 1.42035361e-01
132.000 40.000 1.41911934e-01
132.000 42.000 1.41777101e-01
132.000 44.000 1.41632302e-01
132.000 46.000 1.41479453e-01
132.000 48.000 1.41320926e-01
132.000 50.000 1.41158271e-01
132.000 52.000 1.40991788e-01
132.000 54.000 1.40821550e-01
132.000 56.000 1.40644482e-01
132.000 58.000 1.40458163e-01
132.000 60.000 1.40266333e-01
132.000 62.000 1.40082686e-01
132.000 64.000 1.39926888e-01
132.000 66.000 1.39830156e-01
132.000 68.000 1.39845198e-01
132.000 70.000 1.40045998e-01
132.000 72.000 1.40495265e-01
132.000 74.000 1.41233564e-01
132.000 76.000 1.42296680e-01
132.000 78.000 1.43714770e-01
132.000 80.000 1.45512516e-01
132.000 82.000 1.47709656e-01
132.000 84.000 1.50321623e-01
132.000 86.000 1.53360190e-01
132.000 88.000 1.56834063e-01
132.000 90.000 1.60749420e-01
132.000 92.000 1.65110387e-01
132.000 94.000 1.69919486e-01
132.000 96.000 1.75178055e-01
132.000 98.000 1.80886697e-01
132.000 100.000 1.87045783e-01
132.000 102.000 1.93656086e-01
132.000 104.000 2.00719600e-01
132.000 106.000 2.08240679e-01
132.000 108.000 2.16227617e-01
132.000 110.000 2.24694912e-01
132.000 112.000 2.33666520e-01
132.000 114.000 2.43180612e-01
132.000 116.000 2.53296627e-01
132.000 118.000 2.64105926e-01
  
134.000 0.000 1.40433018e-01
134.000 2.000 1.40432259e-01
134.000 4.000 1.40429940e-01
134.000 6.000 1.40425935e-01
134.000 8.000 1.40420037e-01
134.000 10.000 1.40411964e-01
134.000 12.000 1.40401364e-01
134.000 14.000 1.40387826e-01
134.000 16.000 1.40370888e-01
134.000 18.000 1.40350051e-01
134.000 20.000 1.40324795e-01
134.000 22.000 1.40294590e-01
134.000 24.000 1.40258922e-01
134.000 26.000 1.40217305e-01
134.000 28.000 1.40169311e-01
134.000 30.000 1.40114590e-01
134.000 32.000 1.40052903e-01
134.000 34.000 1.39984150e-01
134.000 36.000 1.39908407e-01
134.000 38.000 1.39825807e-01
134.000 40.000 1.39736463e-01
134.000 42.000 1.39641204e-01
134.000 44.000 1.39541513e-01
134.000 46.000 1.39439495e-01
134.000 48.000 1.39337978e-01
134.000 50.000 1.39239393e-01
134.000 52.000 1.39145414e-01
134.000 54.000 1.39058503e-01
134.000 56.000 1.38978266e-01
134.000 58.000 1.38903374e-01
134.000 60.000 1.38835645e-01
134.000 62.000 1.38784378e-01
134.000 64.000 1.38764301e-01
134.000 66.000 1.38802073e-01
134.000 68.000 1.38942508e-01
134.000 70.000 1.39246899e-01
134.000 72.000 1.39767420e-01
134.000 74.000 1.40538714e-01
134.000 76.000 1.41591503e-01
134.000 78.000 1.42951683e-01
134.000 80.000 1.44640311e-01
134.000 82.000 1.46673946e-01
134.000 84.000 1.49065123e-01
134.000 86.000 1.51822821e-01
134.000 88.000 1.54952914e-01
134.000 90.000 1.58458561e-01
134.000 92.000 1.62340547e-01
134.000 94.000 1.66597575e-01
134.000 96.000 1.71226538e-01
134.000 98.000 1.76222774e-01
134.000 100.000 1.81580359e-01
134.000 102.000 1.87292442e-01
134.000 104.000 1.93351702e-01
134.000 106.000 1.99750957e-01
134.000 108.000 2.06484028e-01
134.000 110.000 2.13546956e-01
134.000 112.000 2.20939733e-01
134.000 114.000 2.28668769e-01
134.000 116.000 2.36750433e-01
134.000 118.000 2.45216209e-01
  
136.000 0.000 1.38540909e-01
136.000 2.000 1.38539839e-01
136.000 4.000 1.38536612e-01
136.000 6.000 1.38531172e-01
136.000 8.000 1.38523430e-01
136.000 10.000 1.38513266e-01
136.000 12.000 1.38500532e-01
136.000 14.000 1.38485059e-01
136.000 16.000 1.38466665e-01
136.000 18.000 1.38445160e-01
136.000 20.000 1.38420358e-01
136.000 22.000 1.38392087e-01
136.000 24.000 1.38360201e-01
136.000 26.000 1.38324595e-01
136.000 28.000 1.38285217e-01
136.000 30.000 1.38242087e-01
136.000 32.000 1.38195317e-01
136.000 34.000 1.38145132e-01
136.000 36.000 1.38091883e-01
136.000 38.000 1.38035922e-01
136.000 40.000 1.37977583e-01
136.000 42.000 1.37917791e-01
136.000 44.000 1.37857953e-01
136.000 46.000 1.37800167e-01
136.000 48.000 1.37747363e-01
136.000 50.000 1.37702379e-01
136.000 52.000 1.37667747e-01
136.000 54.000 1.37647654e-01
136.000 56.000 1.37644015e-01
136.000 58.000 1.37657286e-01
136.000 60.000 1.37689107e-01
136.000 62.000 1.37746452e-01
136.000 64.000 1.37839750e-01
136.000 66.000 1.37991114e-01
136.000 68.000 1.38238135e-01
136.000 70.000 1.38631234e-01
136.000 72.000 1.39212952e-01
136.000 74.000 1.40011778e-01
136.000 76.000 1.41053205e-01
136.000 78.000 1.42358723e-01
136.000 80.000 1.43945621e-01
136.000 82.000 1.45827157e-01
136.000 84.000 1.48012856e-01
136.000 86.000 1.50508851e-01
136.000 88.000 1.53318201e-01
136.000 90.000 1.56441177e-01
136.000 92.000 1.59875502e-01
136.000 94.000 1.63616548e-01
136.000 96.000 1.67657512e-01
136.000 98.000 1.71989577e-01
136.000 100.000 1.76602067e-01
136.000 102.000 1.81482650e-01
136.000 104.000 1.86617586e-01
136.000 106.000 1.91992071e-01
136.000 108.000 1.97590723e-01
136.000 110.000 2.03398253e-01
136.000 112.000 2.09400411e-01
136.000 114.000 2.15585288e-01
136.000 116.000 2.21945124e-01
136.000 118.000 2.28478829e-01
  
138.000 0.000 1.37065279e-01
138.000 2.000 1.37063993e-01
138.000 4.000 1.37060136e-01
138.000 6.000 1.37053713e-01
138.000 8.000 1.37044737e-01
138.000 10.000 1.37033223e-01
138.000 12.000 1.37019199e-01
138.000 14.000 1.37002702e-01
138.000 16.000 1.36983786e-01
138.000 18.000 1.36962521e-01
138.000 20.000 1.36939005e-01
138.000 22.000 1.36913364e-01
138.000 24.000 1.36885761e-01
138.000 26.000 1.36856404e-01
138.000 28.000 1.36825551e-01
138.000 30.000 1.36793525e-01
138.000 32.000 1.36760722e-01
138.000 34.000 1.36727624e-01
138.000 36.000 1.36694799e-01
138.000 38.000 1.36662773e-01
138.000 40.000 1.36632062e-01
138.000 42.000 1.36603669e-01
138.000 44.000 1.36578915e-01
138.000 46.000 1.36559844e-01
138.000 48.000 1.36549338e-01
138.000 50.000 1.36550348e-01
138.000 52.000 1.36565871e-01
138.000 54.000 1.36601146e-01
138.000 56.000 1.36659644e-01
138.000 58.000 1.36743422e-01
138.000 60.000 1.36854634e-01
138.000 62.000 1.36999448e-01
138.000 64.000 1.37185204e-01
138.000 66.000 1.37430060e-01
138.000 68.000 1.37765151e-01
138.000 70.000 1.38231461e-01
138.000 72.000 1.38862781e-01
138.000 74.000 1.39681474e-01
138.000 76.000 1.40707791e-01
138.000 78.000 1.41958771e-01
138.000 80.000 1.43447889e-01
138.000 82.000 1.45185061e-01
138.000 84.000 1.47176805e-01
138.000 86.000 1.49426456e-01
138.000 88.000 1.51934397e-01
138.000 90.000 1.54698254e-01
138.000 92.000 1.57713081e-01
138.000 94.000 1.60971503e-01
138.000 96.000 1.64463843e-01
138.000 98.000 1.68178234e-01
138.000 100.000 1.72100740e-01
138.000 102.000 1.76215491e-01
138.000 104.000 1.80504852e-01
138.000 106.000 1.84949654e-01
138.000 108.000 1.89529513e-01
138.000 110.000 1.94223246e-01
138.000 112.000 1.99009446e-01
138.000 114.000 2.03867233e-01
138.000 116.000 2.08777245e-01
138.000 118.000 2.13722943e-01
  
140.000 0.000 1.36013973e-01
140.000 2.000 1.36012527e-01
140.000 4.000 1.36008207e-01
140.000 6.000 1.36001071e-01
140.000 8.000 1.35991214e-01
140.000 10.000 1.35978767e-01
140.000 12.000 1.35963902e-01
140.000 14.000 1.35946830e-01
140.000 16.000 1.35927801e-01
140.000 18.000 1.35907106e-01
140.000 20.000 1.35885076e-01
140.000 22.000 1.35862089e-01
140.000 24.000 1.35838565e-01
140.000 26.000 1.35814974e-01
140.000 28.000 1.35791837e-01
140.000 30.000 1.35769728e-01
140.000 32.000 1.35749283e-01
140.000 34.000 1.35731204e-01
140.000 36.000 1.35716247e-01
140.000 38.000 1.35705101e-01
140.000 40.000 1.35698463e-01
140.000 42.000 1.35697433e-01
140.000 44.000 1.35703296e-01
140.000 46.000 1.35718076e-01
140.000 48.000 1.35744569e-01
140.000 50.000 1.35785706e-01
140.000 52.000 1.35844702e-01
140.000 54.000 1.35927323e-01
140.000 56.000 1.36037856e-01
140.000 58.000 1.36179414e-01
140.000 60.000 1.36354681e-01
140.000 62.000 1.36569696e-01
140.000 64.000 1.36829809e-01
140.000 66.000 1.37149973e-01
140.000 68.000 1.37555677e-01
140.000 70.000 1.38079733e-01
140.000 72.000 1.38748113e-01
140.000 74.000 1.39577343e-01
140.000 76.000 1.40582573e-01
140.000 78.000 1.41776459e-01
140.000 80.000 1.43168710e-01
140.000 82.000 1.44765954e-01
140.000 84.000 1.46571790e-01
140.000 86.000 1.48586914e-01
140.000 88.000 1.50809263e-01
140.000 90.000 1.53234174e-01
140.000 92.000 1.55854521e-01
140.000 94.000 1.58660840e-01
140.000 96.000 1.61641443e-01
140.000 98.000 1.64782532e-01
140.000 100.000 1.68068311e-01
140.000 102.000 1.71481124e-01
140.000 104.000 1.75001608e-01
140.000 106.000 1.78608903e-01
140.000 108.000 1.82280903e-01
140.000 110.000 1.85994585e-01
140.000 112.000 1.89726412e-01
140.000 114.000 1.93452841e-01
140.000 116.000 1.97150938e-01
140.000 118.000 2.00799130e-01
  
142.000 0.000 1.35392762e-01
142.000 2.000 1.35391187e-01
142.000 4.000 1.35386493e-01
142.000 6.000 1.35378780e-01
142.000 8.000 1.35368210e-01
142.000 10.000 1.35355010e-01
142.000 12.000 1.35339471e-01
142.000 14.000 1.35321945e-01
142.000 16.000 1.35302845e-01
142.000 18.000 1.35282641e-01
142.000 20.000 1.35261863e-01
142.000 22.000 1.35241093e-01
142.000 24.000 1.35220972e-01
142.000 26.000 1.35202189e-01
142.000 28.000 1.35185487e-01
142.000 30.000 1.35171662e-01
142.000 32.000 1.35161559e-01
142.000 34.000 1.35156077e-01
142.000 36.000 1.35156151e-01
142.000 38.000 1.35162641e-01
142.000 40.000 1.35176441e-01
142.000 42.000 1.35198788e-01
142.000 44.000 1.35231000e-01
142.000 46.000 1.35275147e-01
142.000 48.000 1.35333969e-01
142.000 50.000 1.35410338e-01
142.000 52.000 1.35507569e-01
142.000 54.000 1.35631582e-01
142.000 56.000 1.35786904e-01
142.000 58.000 1.35977138e-01
142.000 60.000 1.36205224e-01
142.000 62.000 1.36477103e-01
142.000 64.000 1.36796834e-01
142.000 66.000 1.37176736e-01
142.000 68.000 1.37637341e-01
142.000 70.000 1.38204389e-01
142.000 72.000 1.38897008e-01
142.000 74.000 1.39726384e-01
142.000 76.000 1.40702865e-01
142.000 78.000 1.41834923e-01
142.000 80.000 1.43128643e-01
142.000 82.000 1.44587517e-01
142.000 84.000 1.46212414e-01
142.000 86.000 1.48001635e-01
142.000 88.000 1.49951012e-01
142.000 90.000 1.52054032e-01
142.000 92.000 1.54301960e-01
142.000 94.000 1.56683963e-01
142.000 96.000 1.59187238e-01
142.000 98.000 1.61797137e-01
142.000 100.000 1.64497306e-01
142.000 102.000 1.67269845e-01
142.000 104.000 1.70095481e-01
142.000 106.000 1.72953778e-01
142.000 108.000 1.75823388e-01
142.000 110.000 1.78682331e-01
142.000 112.000 1.81508334e-01
142.000 114.000 1.84279213e-01
142.000 116.000 1.86973300e-01
142.000 118.000 1.89569937e-01
  
144.000 0.000 1.35205444e-01
144.000 2.000 1.35199252e-01
144.000 4.000 1.35180749e-01
144.000 6.000 1.35150148e-01
144.000 8.000 1.35107807e-01
144.000 10.000 1.35054219e-01
144.000 12.000 1.34990011e-01
144.000 14.000 1.34915940e-01
144.000 16.000 1.34832884e-01
144.000 18.000 1.34741836e-01
144.000 20.000 1.34643896e-01
144.000 22.000 1.34540261e-01
144.000 24.000 1.34432219e-01
144.000 26.000 1.34321138e-01
144.000 28.000 1.34208457e-01
144.000 30.000 1.34095677e-01
144.000 32.000 1.33984350e-01
144.000 34.000 1.33876075e-01
144.000 36.000 1.33772474e-01
144.000 38.000 1.33675108e-01
144.000 40.000 1.33585581e-01
144.000 42.000 1.33505746e-01
144.000 44.000 1.33437461e-01
144.000 46.000 1.33383335e-01
144.000 48.000 1.33346477e-01
144.000 50.000 1.33329957e-01
144.000 52.000 1.33337434e-01
144.000 54.000 1.33375119e-01
144.000 56.000 1.33447679e-01
144.000 58.000 1.33558909e-01
144.000 60.000 1.33711683e-01
144.000 62.000 1.33911639e-01
144.000 64.000 1.34160726e-01
144.000 66.000 1.34468473e-01
144.000 68.000 1.34849907e-01
144.000 70.000 1.35324727e-01
144.000 72.000 1.35905732e-01
144.000 74.000 1.36598154e-01
144.000 76.000 1.37406941e-01
144.000 78.000 1.38335904e-01
144.000 80.000 1.39387245e-01
144.000 82.000 1.40561331e-01
144.000 84.000 1.41856619e-01
144.000 86.000 1.43269665e-01
144.000 88.000 1.44795201e-01
144.000 90.000 1.46426228e-01
144.000 92.000 1.48154138e-01
144.000 94.000 1.49968841e-01
144.000 96.000 1.51858895e-01
144.000 98.000 1.53811652e-01
144.000 100.000 1.55813402e-01
144.000 102.000 1.57849533e-01
144.000 104.000 1.59904703e-01
144.000 106.000 1.61963023e-01
144.000 108.000 1.64008258e-01
144.000 110.000 1.66024044e-01
144.000 112.000 1.67994118e-01
144.000 114.000 1.69902564e-01
144.000 116.000 1.71734071e-01
144.000 118.000 1.73474200e-01
  
146.000 0.000 1.35453778e-01
146.000 2.000 1.35444164e-01
146.000 4.000 1.35415412e-01
146.000 6.000 1.35367793e-01
146.000 8.000 1.35301756e-01
146.000 10.000 1.35217925e-01
146.000 12.000 1.35117093e-01
146.000 14.000 1.35000215e-01
146.000 16.000 1.34868404e-01
146.000 18.000 1.34722916e-01
146.000 20.000 1.34565148e-01
146.000 22.000 1.34396620e-01
146.000 24.000 1.34218969e-01
146.000 26.000 1.34033934e-01
146.000 28.000 1.33843345e-01
146.000 30.000 1.33649111e-01
146.000 32.000 1.33453206e-01
146.000 34.000 1.33257657e-01
146.000 36.000 1.33064526e-01
146.000 38.000 1.32875865e-01
146.000 40.000 1.32693780e-01
146.000 42.000 1.32520603e-01
146.000 44.000 1.32358704e-01
146.000 46.000 1.32210849e-01
146.000 48.000 1.32080323e-01
146.000 50.000 1.31970145e-01
146.000 52.000 1.31883567e-01
146.000 54.000 1.31826334e-01
146.000 56.000 1.31802403e-01
146.000 58.000 1.31815054e-01
146.000 60.000 1.31866166e-01
146.000 62.000 1.31960096e-01
146.000 64.000 1.32097435e-01
146.000 66.000 1.32284246e-01
146.000 68.000 1.32530905e-01
146.000 70.000 1.32850323e-01
146.000 72.000 1.33249487e-01
146.000 74.000 1.33729626e-01
146.000 76.000 1.34291973e-01
146.000 78.000 1.34937169e-01
146.000 80.000 1.35664909e-01
146.000 82.000 1.36473758e-01
146.000 84.000 1.37361071e-01
146.000 86.000 1.38323008e-01
146.000 88.000 1.39354583e-01
146.000 90.000 1.40449754e-01
146.000 92.000 1.41601532e-01
146.000 94.000 1.42802101e-01
146.000 96.000 1.44042939e-01
146.000 98.000 1.45314952e-01
146.000 100.000 1.46608600e-01
146.000 102.000 1.47914028e-01
146.000 104.000 1.49221198e-01
146.000 106.000 1.50520010e-01
146.000 108.000 1.51800436e-01
146.000 110.000 1.53052635e-01
146.000 112.000 1.54267080e-01
146.000 114.000 1.55434664e-01
146.000 116.000 1.56546813e-01
146.000 118.000 1.57595586e-01
  
148.000 0.000 1.36137283e-01
148.000 2.000 1.36132590e-01
148.000 4.000 1.36118564e-01
148.000 6.000 1.36095371e-01
148.000 8.000 1.36063284e-01
148.000 10.000 1.36022682e-01
148.000 12.000 1.35974051e-01
148.000 14.000 1.35917977e-01
148.000 16.000 1.35855146e-01
148.000 18.000 1.35786339e-01
148.000 20.000 1.35712425e-01
148.000 22.000 1.35634363e-01
148.000 24.000 1.35553188e-01
148.000 26.000 1.35470014e-01
148.000 28.000 1.35386022e-01
148.000 30.000 1.35302456e-01
148.000 32.000 1.35220619e-01
148.000 34.000 1.35141863e-01
148.000 36.000 1.35067582e-01
148.000 38.000 1.34999202e-01
148.000 40.000 1.34938225e-01
148.000 42.000 1.34886350e-01
148.000 44.000 1.34845316e-01
148.000 46.000 1.34817133e-01
148.000 48.000 1.34804048e-01
148.000 50.000 1.34808180e-01
148.000 52.000 1.34831891e-01
148.000 54.000 1.34878592e-01
148.000 56.000 1.34950394e-01
148.000 58.000 1.35048899e-01
148.000 60.000 1.35174876e-01
148.000 62.000 1.35330629e-01
148.000 64.000 1.35516332e-01
148.000 66.000 1.35735117e-01
148.000 68.000 1.35992505e-01
148.000 70.000 1.36295360e-01
148.000 72.000 1.36647608e-01
148.000 74.000 1.37049635e-01
148.000 76.000 1.37501890e-01
148.000 78.000 1.38004464e-01
148.000 80.000 1.38556812e-01
148.000 82.000 1.39157598e-01
148.000 84.000 1.39804631e-01
148.000 86.000 1.40494854e-01
148.000 88.000 1.41224397e-01
148.000 90.000 1.41988644e-01
148.000 92.000 1.42782329e-01
148.000 94.000 1.43599643e-01
148.000 96.000 1.44434339e-01
148.000 98.000 1.45279848e-01
148.000 100.000 1.46129387e-01
148.000 102.000 1.46976062e-01
148.000 104.000 1.47812973e-01
148.000 106.000 1.48633301e-01
148.000 108.000 1.49430397e-01
148.000 110.000 1.50197861e-01
148.000 112.000 1.50929606e-01
148.000 114.000 1.51619924e-01
148.000 116.000 1.52263531e-01
148.000 118.000 1.52855612e-01
  
150.000 0.000 1.37252896e-01
150.000 2.000 1.37253874e-01
150.000 4.000 1.37256831e-01
150.000 6.000 1.37261836e-01
150.000 8.000 1.37269000e-01
150.000 10.000 1.37278482e-01
150.000 12.000 1.37290484e-01
150.000 14.000 1.37305251e-01
150.000 16.000 1.37323072e-01
150.000 18.000 1.37344276e-01
150.000 20.000 1.37369235e-01
150.000 22.000 1.37398359e-01
150.000 24.000 1.37432098e-01
150.000 26.000 1.37470937e-01
150.000 28.000 1.37515399e-01
150.000 30.000 1.37566039e-01
150.000 32.000 1.37623448e-01
150.000 34.000 1.37688246e-01
150.000 36.000 1.37761079e-01
150.000 38.000 1.37842626e-01
150.000 40.000 1.37933638e-01
150.000 42.000 1.38034990e-01
150.000 44.000 1.38147565e-01
150.000 46.000 1.38272459e-01
150.000 48.000 1.38410873e-01
150.000 50.000 1.38563922e-01
150.000 52.000 1.38732831e-01
150.000 54.000 1.38919261e-01
150.000 56.000 1.39123896e-01
150.000 58.000 1.39347021e-01
150.000 60.000 1.39588501e-01
150.000 62.000 1.39848861e-01
150.000 64.000 1.40127518e-01
150.000 66.000 1.40425555e-01
150.000 68.000 1.40745496e-01
150.000 70.000 1.41090527e-01
150.000 72.000 1.41462122e-01
150.000 74.000 1.41859956e-01
150.000 76.000 1.42283944e-01
150.000 78.000 1.42733923e-01
150.000 80.000 1.43209414e-01
150.000 82.000 1.43709476e-01
150.000 84.000 1.44232621e-01
150.000 86.000 1.44776790e-01
150.000 88.000 1.45339365e-01
150.000 90.000 1.45917211e-01
150.000 92.000 1.46506743e-01
150.000 94.000 1.47104003e-01
150.000 96.000 1.47704746e-01
150.000 98.000 1.48304524e-01
150.000 100.000 1.48898776e-01
150.000 102.000 1.49482908e-01
150.000 104.000 1.50052366e-01
150.000 106.000 1.50602714e-01
150.000 108.000 1.51129688e-01
150.000 110.000 1.51629251e-01
150.000 112.000 1.52097643e-01
150.000 114.000 1.52531411e-01
150.000 116.000 1.52927441e-01
150.000 118.000 1.53282977e-01
  
152.000 0.000 1.38794530e-01
152.000 2.000 1.38800138e-01
152.000 4.000 1.38816964e-01
152.000 6.000 1.38845012e-01
152.000 8.000 1.38884288e-01
152.000 10.000 1.38934801e-01
152.000 12.000 1.38996564e-01
152.000 14.000 1.39069592e-01
152.000 16.000 1.39153902e-01
152.000 18.000 1.39249517e-01
152.000 20.000 1.39356460e-01
152.000 22.000 1.39474761e-01
152.000 24.000 1.39604453e-01
152.000 26.000 1.39745572e-01
152.000 28.000 1.39898160e-01
152.000 30.000 1.40062264e-01
152.000 32.000 1.40237936e-01
152.000 34.000 1.40425234e-01
152.000 36.000 1.40624217e-01
152.000 38.000 1.40834961e-01
152.000 40.000 1.41057579e-01
152.000 42.000 1.41292253e-01
152.000 44.000 1.41539113e-01
152.000 46.000 1.41798469e-01
152.000 48.000 1.42070647e-01
152.000 50.000 1.42355878e-01
152.000 52.000 1.42654427e-01
152.000 54.000 1.42966767e-01
152.000 56.000 1.43292573e-01
152.000 58.000 1.43631229e-01
152.000 60.000 1.43981865e-01
152.000 62.000 1.44343928e-01
152.000 64.000 1.44716136e-01
152.000 66.000 1.45098211e-01
152.000 68.000 1.45490694e-01
152.000 70.000 1.45894431e-01
152.000 72.000 1.46309164e-01
152.000 74.000 1.46733765e-01
152.000 76.000 1.47167533e-01
152.000 78.000 1.47609956e-01
152.000 80.000 1.48060527e-01
152.000 82.000 1.48518601e-01
152.000 84.000 1.48983307e-01
152.000 86.000 1.49453490e-01
152.000 88.000 1.49927698e-01
152.000 90.000 1.50404182e-01
152.000 92.000 1.50880932e-01
152.000 94.000 1.51355713e-01
152.000 96.000 1.51826123e-01
152.000 98.000 1.52289642e-01
152.000 100.000 1.52743697e-01
152.000 102.000 1.53185714e-01
152.000 104.000 1.53613172e-01
152.000 106.000 1.54023654e-01
152.000 108.000 1.54414885e-01
152.000 110.000 1.54784772e-01
152.000 112.000 1.55131432e-01
152.000 114.000 1.55453214e-01
152.000 116.000 1.55748720e-01
152.000 118.000 1.56016813e-01
  
154.000 0.000 1.40752564e-01
154.000 2.000 1.40762038e-01
154.000 4.000 1.40790444e-01
154.000 6.000 1.40837740e-01
154.000 8.000 1.40903857e-01
154.000 10.000 1.40988698e-01
154.000 12.000 1.41092136e-01
154.000 14.000 1.41214020e-01
154.000 16.000 1.41354172e-01
154.000 18.000 1.41512386e-01
154.000 20.000 1.41688434e-01
154.000 22.000 1.41882060e-01
154.000 24.000 1.42092987e-01
154.000 26.000 1.42320912e-01
154.000 28.000 1.42565511e-01
154.000 30.000 1.42826439e-01
154.000 32.000 1.43103331e-01
154.000 34.000 1.43395800e-01
154.000 36.000 1.43703438e-01
154.000 38.000 1.44025823e-01
154.000 40.000 1.44362538e-01
154.000 42.000 1.44713181e-01
154.000 44.000 1.45077230e-01
154.000 46.000 1.45454324e-01
154.000 48.000 1.45844056e-01
154.000 50.000 1.46245897e-01
154.000 52.000 1.46659307e-01
154.000 54.000 1.47083923e-01
154.000 56.000 1.47518682e-01
154.000 58.000 1.47962357e-01
154.000 60.000 1.48413593e-01
154.000 62.000 1.48871267e-01
154.000 64.000 1.49333710e-01
154.000 66.000 1.49799925e-01
154.000 68.000 1.50269336e-01
154.000 70.000 1.50741462e-01
154.000 72.000 1.51215010e-01
154.000 74.000 1.51688259e-01
154.000 76.000 1.52160013e-01
154.000 78.000 1.52629450e-01
154.000 80.000 1.53095978e-01
154.000 82.000 1.53559133e-01
154.000 84.000 1.54018481e-01
154.000 86.000 1.54473560e-01
154.000 88.000 1.54923838e-01
154.000 90.000 1.55368687e-01
154.000 92.000 1.55807387e-01
154.000 94.000 1.56239124e-01
154.000 96.000 1.56663021e-01
154.000 98.000 1.57078153e-01
154.000 100.000 1.57483584e-01
154.000 102.000 1.57878396e-01
154.000 104.000 1.58261721e-01
154.000 106.000 1.58632769e-01
154.000 108.000 1.58990856e-01
154.000 110.000 1.59335426e-01
154.000 112.000 1.59666074e-01
154.000 114.000 1.59982557e-01
154.000 116.000 1.60284811e-01
154.000 118.000 1.60572957e-01
  
156.000 0.000 1.43113329e-01
156.000 2.000 1.43126163e-01
156.000 4.000 1.43164637e-01
156.000 6.000 1.43228672e-01
156.000 8.000 1.43318136e-01
156.000 10.000 1.43432842e-01
156.000 12.000 1.43572553e-01
156.000 14.000 1.43736981e-01
156.000 16.000 1.43925783e-01
156.000 18.000 1.44138571e-01
156.000 20.000 1.44374902e-01
156.000 22.000 1.44634287e-01
156.000 24.000 1.44916190e-01
156.000 26.000 1.45220024e-01
156.000 28.000 1.45545161e-01
156.000 30.000 1.45890924e-01
156.000 32.000 1.46256594e-01
156.000 34.000 1.46641408e-01
156.000 36.000 1.47044554e-01
156.000 38.000 1.47465178e-01
156.000 40.000 1.47902387e-01
156.000 42.000 1.48355261e-01
156.000 44.000 1.48822675e-01
156.000 46.000 1.49303679e-01
156.000 48.000 1.49797230e-01
156.000 50.000 1.50302120e-01
156.000 52.000 1.50817126e-01
156.000 54.000 1.51341303e-01
156.000 56.000 1.51873061e-01
156.000 58.000 1.52410797e-01
156.000 60.000 1.52952918e-01
156.000 62.000 1.53498105e-01
156.000 64.000 1.54044647e-01
156.000 66.000 1.54591381e-01
156.000 68.000 1.55137315e-01
156.000 70.000 1.55681464e-01
156.000 72.000 1.56222146e-01
156.000 74.000 1.56757432e-01
156.000 76.000 1.57285919e-01
156.000 78.000 1.57806644e-01
156.000 80.000 1.58318998e-01
156.000 82.000 1.58822649e-01
156.000 84.000 1.59317470e-01
156.000 86.000 1.59803482e-01
156.000 88.000 1.60280803e-01
156.000 90.000 1.60749620e-01
156.000 92.000 1.61210154e-01
156.000 94.000 1.61662654e-01
156.000 96.000 1.62107389e-01
156.000 98.000 1.62544645e-01
156.000 100.000 1.62974739e-01
156.000 102.000 1.63398025e-01
156.000 104.000 1.63814904e-01
156.000 106.000 1.64225845e-01
156.000 108.000 1.64631392e-01
156.000 110.000 1.65032183e-01
156.000 112.000 1.65428959e-01
156.000 114.000 1.65822574e-01
156.000 116.000 1.66214011e-01
156.000 118.000 1.66604386e-01
  
158.000 0.000 1.45858644e-01
158.000 2.000 1.45874553e-01
158.000 4.000 1.45922243e-01
158.000 6.000 1.46001596e-01
158.000 8.000 1.46112422e-01
158.000 10.000 1.46254451e-01
158.000 12.000 1.46427338e-01
158.000 14.000 1.46630663e-01
158.000 16.000 1.46863932e-01
158.000 18.000 1.47126576e-01
158.000 20.000 1.47417954e-01
158.000 22.000 1.47737354e-01
158.000 24.000 1.48083991e-01
158.000 26.000 1.48457014e-01
158.000 28.000 1.48855501e-01
158.000 30.000 1.49278464e-01
158.000 32.000 1.49724848e-01
158.000 34.000 1.50193534e-01
158.000 36.000 1.50683328e-01
158.000 38.000 1.51192957e-01
158.000 40.000 1.51721058e-01
158.000 42.000 1.52266207e-01
158.000 44.000 1.52826674e-01
158.000 46.000 1.53400945e-01
158.000 48.000 1.53987402e-01
158.000 50.000 1.54584201e-01
158.000 52.000 1.55189518e-01
158.000 54.000 1.55802055e-01
158.000 56.000 1.56419896e-01
158.000 58.000 1.57041284e-01
158.000 60.000 1.57664621e-01
158.000 62.000 1.58288695e-01
158.000 64.000 1.58912053e-01
158.000 66.000 1.59533786e-01
158.000 68.000 1.60153021e-01
158.000 70.000 1.60768873e-01
158.000 72.000 1.61379815e-01
158.000 74.000 1.61984129e-01
158.000 76.000 1.62580555e-01
158.000 78.000 1.63168257e-01
158.000 80.000 1.63746772e-01
158.000 82.000 1.64315968e-01
158.000 84.000 1.64875994e-01
158.000 86.000 1.65427238e-01
158.000 88.000 1.65970286e-01
158.000 90.000 1.66505887e-01
158.000 92.000 1.67034920e-01
158.000 94.000 1.67558370e-01
158.000 96.000 1.68077312e-01
158.000 98.000 1.68592895e-01
158.000 100.000 1.69106336e-01
158.000 102.000 1.69618914e-01
158.000 104.000 1.70131970e-01
158.000 106.000 1.70646912e-01
158.000 108.000 1.71165215e-01
158.000 110.000 1.71688432e-01
158.000 112.000 1.72218198e-01
158.000 114.000 1.72756242e-01
158.000 116.000 1.73304392e-01
158.000 118.000 1.73864589e-01
  
160.000 0.000 1.48965480e-01
160.000 2.000 1.48984362e-01
160.000 4.000 1.49040957e-01
160.000 6.000 1.49135111e-01
160.000 8.000 1.49266567e-01
160.000 10.000 1.49434965e-01
160.000 12.000 1.49639845e-01
160.000 14.000 1.49880647e-01
160.000 16.000 1.50156709e-01
160.000 18.000 1.50467273e-01
160.000 20.000 1.50811482e-01
160.000 22.000 1.51188387e-01
160.000 24.000 1.51596940e-01
160.000 26.000 1.52036003e-01
160.000 28.000 1.52504349e-01
160.000 30.000 1.53000657e-01
160.000 32.000 1.53523522e-01
160.000 34.000 1.54071451e-01
160.000 36.000 1.54642850e-01
160.000 38.000 1.55235998e-01
160.000 40.000 1.55849021e-01
160.000 42.000 1.56479961e-01
160.000 44.000 1.57126421e-01
160.000 46.000 1.57786318e-01
160.000 48.000 1.58457484e-01
160.000 50.000 1.59137451e-01
160.000 52.000 1.59823855e-01
160.000 54.000 1.60515301e-01
160.000 56.000 1.61209764e-01
160.000 58.000 1.61905562e-01
160.000 60.000 1.62601340e-01
160.000 62.000 1.63296248e-01
160.000 64.000 1.63989360e-01
160.000 66.000 1.64680328e-01
160.000 68.000 1.65368762e-01
160.000 70.000 1.66054268e-01
160.000 72.000 1.66735868e-01
160.000 74.000 1.67412401e-01
160.000 76.000 1.68083078e-01
160.000 78.000 1.68747463e-01
160.000 80.000 1.69405455e-01
160.000 82.000 1.70057267e-01
160.000 84.000 1.70703395e-01
160.000 86.000 1.71344596e-01
160.000 88.000 1.71981856e-01
160.000 90.000 1.72616363e-01
160.000 92.000 1.73249481e-01
160.000 94.000 1.73882727e-01
160.000 96.000 1.74517749e-01
160.000 98.000 1.75156308e-01
160.000 100.000 1.75800266e-01
160.000 102.000 1.76451575e-01
160.000 104.000 1.77112272e-01
160.000 106.000 1.77784471e-01
160.000 108.000 1.78470369e-01
160.000 110.000 1.79172244e-01
160.000 112.000 1.79892462e-01
160.000 114.000 1.80633485e-01
160.000 116.000 1.81397878e-01
160.000 118.000 1.82188327e-01
  
162.000 0.000 1.52405815e-01
162.000 2.000 1.52427721e-01
162.000 4.000 1.52493372e-01
162.000 6.000 1.52602569e-01
162.000 8.000 1.52754978e-01
162.000 10.000 1.52950135e-01
162.000 12.000 1.53187443e-01
162.000 14.000 1.53466176e-01
162.000 16.000 1.53785482e-01
162.000 18.000 1.54144377e-01
162.000 20.000 1.54541758e-01
162.000 22.000 1.54976395e-01
162.000 24.000 1.55446940e-01
162.000 26.000 1.55951926e-01
162.000 28.000 1.56489771e-01
162.000 30.000 1.57058780e-01
162.000 32.000 1.57657148e-01
162.000 34.000 1.58282961e-01
162.000 36.000 1.58934176e-01
162.000 38.000 1.59608552e-01
162.000 40.000 1.60303622e-01
162.000 42.000 1.61016821e-01
162.000 44.000 1.61744985e-01
162.000 46.000 1.62485423e-01
162.000 48.000 1.63235431e-01
162.000 50.000 1.63991901e-01
162.000 52.000 1.64752003e-01
162.000 54.000 1.65514568e-01
162.000 56.000 1.66277708e-01
162.000 58.000 1.67040079e-01
162.000 60.000 1.67800828e-01
162.000 62.000 1.68559715e-01
162.000 64.000 1.69316598e-01
162.000 66.000 1.70071913e-01
162.000 68.000 1.70825984e-01
162.000 70.000 1.71579120e-01
162.000 72.000 1.72331117e-01
162.000 74.000 1.73081617e-01
162.000 76.000 1.73830541e-01
162.000 78.000 1.74578084e-01
162.000 80.000 1.75324714e-01
162.000 82.000 1.76071156e-01
162.000 84.000 1.76818387e-01
162.000 86.000 1.77567617e-01
162.000 88.000 1.78320275e-01
162.000 90.000 1.79077991e-01
162.000 92.000 1.79842578e-01
162.000 94.000 1.80616013e-01
162.000 96.000 1.81400427e-01
162.000 98.000 1.82198081e-01
162.000 100.000 1.83011365e-01
162.000 102.000 1.83842779e-01
162.000 104.000 1.84694933e-01
162.000 106.000 1.85570541e-01
162.000 108.000 1.86472421e-01
162.000 110.000 1.87403497e-01
162.000 112.000 1.88366809e-01
162.000 114.000 1.89365518e-01
162.000 116.000 1.90402922e-01
162.000 118.000 1.91482471e-01
  
164.000 0.000 1.56146742e-01
164.000 2.000 1.56171859e-01
164.000 4.000 1.56247125e-01
164.000 6.000 1.56372284e-01
164.000 8.000 1.56546910e-01
164.000 10.000 1.56770407e-01
164.000 12.000 1.57042011e-01
164.000 14.000 1.57360795e-01
164.000 16.000 1.57725667e-01
164.000 18.000 1.58135373e-01
164.000 20.000 1.58588503e-01
164.000 22.000 1.59083492e-01
164.000 24.000 1.59618625e-01
164.000 26.000 1.60192038e-01
164.000 28.000 1.60801725e-01
164.000 30.000 1.61445541e-01
164.000 32.000 1.62121207e-01
164.000 34.000 1.62826314e-01
164.000 36.000 1.63558291e-01
164.000 38.000 1.64314262e-01
164.000 40.000 1.65091045e-01
164.000 42.000 1.65885366e-01
164.000 44.000 1.66693143e-01
164.000 46.000 1.67511039e-01
164.000 48.000 1.68335822e-01
164.000 50.000 1.69163721e-01
164.000 52.000 1.69991540e-01
164.000 54.000 1.70818786e-01
164.000 56.000 1.71644000e-01
164.000 58.000 1.72466462e-01
164.000 60.000 1.73286110e-01
164.000 62.000 1.74103568e-01
164.000 64.000 1.74919734e-01
164.000 66.000 1.75736011e-01
164.000 68.000 1.76553571e-01
164.000 70.000 1.77373494e-01
164.000 72.000 1.78196439e-01
164.000 74.000 1.79022992e-01
164.000 76.000 1.79853936e-01
164.000 78.000 1.80690265e-01
164.000 80.000 1.81533175e-01
164.000 82.000 1.82384068e-01
164.000 84.000 1.83244546e-01
164.000 86.000 1.84116406e-01
164.000 88.000 1.85001635e-01
164.000 90.000 1.85902398e-01
164.000 92.000 1.86821032e-01
164.000 94.000 1.87760037e-01
164.000 96.000 1.88722063e-01
164.000 98.000 1.89709909e-01
164.000 100.000 1.90726511e-01
164.000 102.000 1.91774941e-01
164.000 104.000 1.92858407e-01
164.000 106.000 1.93980248e-01
164.000 108.000 1.95143947e-01
164.000 110.000 1.96353132e-01
164.000 112.000 1.97611591e-01
164.000 114.000 1.98923285e-01
164.000 116.000 2.00292372e-01
164.000 118.000 2.01723225e-01
  
166.000 0.000 1.60150852e-01
166.000 2.000 1.60179499e-01
166.000 4.000 1.60265333e-01
166.000 6.000 1.60408025e-01
166.000 8.000 1.60607029e-01
166.000 10.000 1.60861585e-01
166.000 12.000 1.61170717e-01
166.000 14.000 1.61533242e-01
166.000 16.000 1.61947765e-01
166.000 18.000 1.62412693e-01
166.000 20.000 1.62926232e-01
166.000 22.000 1.63486396e-01
166.000 24.000 1.64091013e-01
166.000 26.000 1.64737727e-01
166.000 28.000 1.65424011e-01
166.000 30.000 1.66147169e-01
166.000 32.000 1.66904345e-01
166.000 34.000 1.67692533e-01
166.000 36.000 1.68508525e-01
166.000 38.000 1.69348645e-01
166.000 40.000 1.70208837e-01
166.000 42.000 1.71084987e-01
166.000 44.000 1.71971909e-01
166.000 46.000 1.72865578e-01
166.000 48.000 1.73762275e-01
166.000 50.000 1.74657538e-01
166.000 52.000 1.75547965e-01
166.000 54.000 1.76434379e-01
166.000 56.000 1.77316083e-01
166.000 58.000 1.78193302e-01
166.000 60.000 1.79067082e-01
166.000 62.000 1.79939162e-01
166.000 64.000 1.80811765e-01
166.000 66.000 1.81687412e-01
166.000 68.000 1.82568204e-01
166.000 70.000 1.83455944e-01
166.000 72.000 1.84352146e-01
166.000 74.000 1.85258404e-01
166.000 76.000 1.86176458e-01
166.000 78.000 1.87108203e-01
166.000 80.000 1.88055692e-01
166.000 82.000 1.89021137e-01
166.000 84.000 1.90006912e-01
166.000 86.000 1.91015556e-01
166.000 88.000 1.92049765e-01
166.000 90.000 1.93112398e-01
166.000 92.000 1.94206472e-01
166.000 94.000 1.95335160e-01
166.000 96.000 1.96501793e-01
166.000 98.000 1.97709855e-01
166.000 100.000 1.98962990e-01
166.000 102.000 2.00265000e-01
166.000 104.000 2.01619859e-01
166.000 106.000 2.03031716e-01
166.000 108.000 2.04504912e-01
166.000 110.000 2.06043993e-01
166.000 112.000 2.07653738e-01
166.000 114.000 2.09339178e-01
166.000 116.000 2.11105635e-01
166.000 118.000 2.12958751e-01
  
168.000 0.000 1.64376927e-01
168.000 2.000 1.64409560e-01
168.000 4.000 1.64507321e-01
168.000 6.000 1.64669788e-01
168.000 8.000 1.64896261e-01
168.000 10.000 1.65185765e-01
168.000 12.000 1.65537052e-01
168.000 14.000 1.65948605e-01
168.000 16.000 1.66418645e-01
168.000 18.000 1.66945141e-01
168.000 20.000 1.67525809e-01
168.000 22.000 1.68158129e-01
168.000 24.000 1.68839349e-01
168.000 26.000 1.69566498e-01
168.000 28.000 1.70336395e-01
168.000 30.000 1.71145660e-01
168.000 32.000 1.71990730e-01
168.000 34.000 1.72867866e-01
168.000 36.000 1.73773085e-01
168.000 38.000 1.74701692e-01
168.000 40.000 1.75648546e-01
168.000 42.000 1.76608550e-01
168.000 44.000 1.77575182e-01
168.000 46.000 1.78543723e-01
168.000 48.000 1.79510046e-01
168.000 50.000 1.80468983e-01
168.000 52.000 1.81417180e-01
168.000 54.000 1.82357678e-01
168.000 56.000 1.83290920e-01
168.000 58.000 1.84218420e-01
168.000 60.000 1.85142679e-01
168.000 62.000 1.86066798e-01
168.000 64.000 1.86994648e-01
168.000 66.000 1.87929997e-01
168.000 68.000 1.88875913e-01
168.000 70.000 1.89834799e-01
168.000 72.000 1.90808942e-01
168.000 74.000 1.91800977e-01
168.000 76.000 1.92813659e-01
168.000 78.000 1.93849869e-01
168.000 80.000 1.94912619e-01
168.000 82.000 1.96005060e-01
168.000 84.000 1.97130487e-01
168.000 86.000 1.98292344e-01
168.000 88.000 1.99494226e-01
168.000 90.000 2.00739885e-01
168.000 92.000 2.02033234e-01
168.000 94.000 2.03378352e-01
168.000 96.000 2.04779491e-01
168.000 98.000 2.06241083e-01
168.000 100.000 2.07767751e-01
168.000 102.000 2.09364323e-01
168.000 104.000 2.11035850e-01
168.000 106.000 2.12787627e-01
168.000 108.000 2.14625218e-01
168.000 110.000 2.16554491e-01
168.000 112.000 2.18581650e-01
168.000 114.000 2.20713288e-01
168.000 116.000 2.22956429e-01
168.000 118.000 2.25318598e-01
  
170.000 0.000 1.68780895e-01
170.000 2.000 1.68818123e-01
170.000 4.000 1.68929625e-01
170.000 6.000 1.69114857e-01
170.000 8.000 1.69372918e-01
170.000 10.000 1.69702548e-01
170.000 12.000 1.70102142e-01
170.000 14.000 1.70569750e-01
170.000 16.000 1.71103092e-01
170.000 18.000 1.71699564e-01
170.000 20.000 1.72356255e-01
170.000 22.000 1.73069954e-01
170.000 24.000 1.73837173e-01
170.000 26.000 1.74654155e-01
170.000 28.000 1.75516897e-01
170.000 30.000 1.76421168e-01
170.000 32.000 1.77362524e-01
170.000 34.000 1.78336333e-01
170.000 36.000 1.79337665e-01
170.000 38.000 1.80360504e-01
170.000 40.000 1.81398377e-01
170.000 42.000 1.82445038e-01
170.000 44.000 1.83492375e-01
170.000 46.000 1.84535006e-01
170.000 48.000 1.85568564e-01
170.000 50.000 1.86587175e-01
170.000 52.000 1.87587922e-01
170.000 54.000 1.88577319e-01
170.000 56.000 1.89557357e-01
170.000 58.000 1.90531204e-01
170.000 60.000 1.91503193e-01
170.000 62.000 1.92478010e-01
170.000 64.000 1.93461549e-01
170.000 66.000 1.94458940e-01
170.000 68.000 1.95474230e-01
170.000 70.000 1.96510222e-01
170.000 72.000 1.97569853e-01
170.000 74.000 1.98656841e-01
170.000 76.000 1.99775017e-01
170.000 78.000 2.00928338e-01
170.000 80.000 2.02120898e-01
170.000 82.000 2.03356932e-01
170.000 84.000 2.04640829e-01
170.000 86.000 2.05977141e-01
170.000 88.000 2.07370588e-01
170.000 90.000 2.08826070e-01
170.000 92.000 2.10348677e-01
170.000 94.000 2.11943702e-01
170.000 96.000 2.13616651e-01
170.000 98.000 2.15373267e-01
170.000 100.000 2.17219549e-01
170.000 102.000 2.19161779e-01
170.000 104.000 2.21206555e-01
170.000 106.000 2.23360831e-01
170.000 108.000 2.25631960e-01
170.000 110.000 2.28027757e-01
170.000 112.000 2.30556555e-01
170.000 114.000 2.33227282e-01
170.000 116.000 2.36049553e-01
170.000 118.000 2.39033765e-01
  
172.000 0.000 1.73317015e-01
172.000 2.000 1.73359624e-01
172.000 4.000 1.73487216e-01
172.000 6.000 1.73699084e-01
172.000 8.000 1.73994055e-01
172.000 10.000 1.74370495e-01
172.000 12.000 1.74826321e-01
172.000 14.000 1.75359012e-01
172.000 16.000 1.75965625e-01
172.000 18.000 1.76642810e-01
172.000 20.000 1.77386832e-01
172.000 22.000 1.78193589e-01
172.000 24.000 1.79058642e-01
172.000 26.000 1.79977234e-01
172.000 28.000 1.80944320e-01
172.000 30.000 1.81954600e-01
172.000 32.000 1.83002541e-01
172.000 34.000 1.84082418e-01
172.000 36.000 1.85188140e-01
172.000 38.000 1.86311988e-01
172.000 40.000 1.87445848e-01
172.000 42.000 1.88582169e-01
172.000 44.000 1.89710956e-01
172.000 46.000 1.90826281e-01
172.000 48.000 1.91923833e-01
172.000 50.000 1.92997062e-01
172.000 52.000 1.94044051e-01
172.000 54.000 1.95076498e-01
172.000 56.000 1.96098373e-01
172.000 58.000 1.97114863e-01
172.000 60.000 1.98132532e-01
172.000 62.000 1.99157849e-01
172.000 64.000 2.00199167e-01
172.000 66.000 2.01263077e-01
172.000 68.000 2.02354595e-01
172.000 70.000 2.03476662e-01
172.000 72.000 2.04632716e-01
172.000 74.000 2.05827635e-01
172.000 76.000 2.07066439e-01
172.000 78.000 2.08354301e-01
172.000 80.000 2.09696569e-01
172.000 82.000 2.11098770e-01
172.000 84.000 2.12566627e-01
172.000 86.000 2.14106072e-01
172.000 88.000 2.15723260e-01
172.000 90.000 2.17424581e-01
172.000 92.000 2.19216683e-01
172.000 94.000 2.21106485e-01
172.000 96.000 2.23101211e-01
172.000 98.000 2.25208417e-01
172.000 100.000 2.27436030e-01
172.000 102.000 2.29792398e-01
172.000 104.000 2.32286343e-01
172.000 106.000 2.34927231e-01
172.000 108.000 2.37725054e-01
172.000 110.000 2.40690522e-01
172.000 112.000 2.43835175e-01
172.000 114.000 2.47171510e-01
172.000 116.000 2.50713134e-01
172.000 118.000 2.54474936e-01
  
174.000 0.000 1.77939187e-01
174.000 2.000 1.77988189e-01
174.000 4.000 1.78134884e-01
174.000 6.000 1.78378345e-01
174.000 8.000 1.78717032e-01
174.000 10.000 1.79148805e-01
174.000 12.000 1.79670942e-01
174.000 14.000 1.80280156e-01
174.000 16.000 1.80972619e-01
174.000 18.000 1.81743994e-01
174.000 20.000 1.82589461e-01
174.000 22.000 1.83503757e-01
174.000 24.000 1.84481208e-01
174.000 26.000 1.85515774e-01
174.000 28.000 1.86601091e-01
174.000 30.000 1.87730512e-01
174.000 32.000 1.88897161e-01
174.000 34.000 1.90093974e-01
174.000 36.000 1.91313456e-01
174.000 38.000 1.92545682e-01
174.000 40.000 1.93780531e-01
174.000 42.000 1.95009019e-01
174.000 44.000 1.96218957e-01
174.000 46.000 1.97404120e-01
174.000 48.000 1.98560717e-01
174.000 50.000 1.99681601e-01
174.000 52.000 2.00766657e-01
174.000 54.000 2.01835058e-01
174.000 56.000 2.02893167e-01
174.000 58.000 2.03948525e-01
174.000 60.000 2.05010363e-01
174.000 62.000 2.06087074e-01
174.000 64.000 2.07189998e-01
174.000 66.000 2.08327270e-01
174.000 68.000 2.09504849e-01
174.000 70.000 2.10725484e-01
174.000 72.000 2.11992958e-01
174.000 74.000 2.13313468e-01
174.000 76.000 2.14693419e-01
174.000 78.000 2.16139442e-01
174.000 80.000 2.17658417e-01
174.000 82.000 2.19257487e-01
174.000 84.000 2.20944074e-01
174.000 86.000 2.22725901e-01
174.000 88.000 2.24611011e-01
174.000 90.000 2.26607789e-01
174.000 92.000 2.28724988e-01
174.000 94.000 2.30971768e-01
174.000 96.000 2.33357733e-01
174.000 98.000 2.35892989e-01
174.000 100.000 2.38588208e-01
174.000 102.000 2.41454710e-01
174.000 104.000 2.44504561e-01
174.000 106.000 2.47750692e-01
174.000 108.000 2.51207040e-01
174.000 110.000 2.54888711e-01
174.000 112.000 2.58812181e-01
174.000 114.000 2.62995523e-01
174.000 116.000 2.67458678e-01
174.000 118.000 2.72223778e-01


==> anc/data/fig12_right_cs_28x10_full.dat <==
114.000 0.000 1.78404604e-01
114.000 2.000 1.78408251e-01
114.000 4.000 1.78417718e-01
114.000 6.000 1.78428772e-01
114.000 8.000 1.78434958e-01
114.000 10.000 1.78428377e-01
114.000 12.000 1.78400552e-01
114.000 14.000 1.78343264e-01
114.000 16.000 1.78249242e-01
114.000 18.000 1.78112669e-01
114.000 20.000 1.77929481e-01
114.000 22.000 1.77697491e-01
114.000 24.000 1.77416372e-01
114.000 26.000 1.77087530e-01
114.000 28.000 1.76713923e-01
114.000 30.000 1.76299847e-01
114.000 32.000 1.75850707e-01
114.000 34.000 1.75372800e-01
114.000 36.000 1.74873110e-01
114.000 38.000 1.74359126e-01
114.000 40.000 1.73838684e-01
114.000 42.000 1.73319823e-01
114.000 44.000 1.72810677e-01
114.000 46.000 1.72319372e-01
114.000 48.000 1.71853952e-01
114.000 50.000 1.71422310e-01
114.000 52.000 1.71024640e-01
114.000 54.000 1.70614708e-01
114.000 56.000 1.70188385e-01
114.000 58.000 1.69737221e-01
114.000 60.000 1.69277693e-01
114.000 62.000 1.68828857e-01
114.000 64.000 1.68418154e-01
114.000 66.000 1.68047453e-01
114.000 68.000 1.67727666e-01
114.000 70.000 1.67348818e-01
114.000 72.000 1.67013346e-01
114.000 74.000 1.67042611e-01
114.000 76.000 1.67669902e-01
114.000 78.000 1.69018505e-01
114.000 80.000 1.71228083e-01
114.000 82.000 1.74451265e-01
114.000 84.000 1.78797318e-01
114.000 86.000 1.84335679e-01
114.000 88.000 1.91125903e-01
114.000 90.000 1.99226881e-01
114.000 92.000 2.08703501e-01
114.000 94.000 2.19634934e-01
114.000 96.000 2.32124814e-01
114.000 98.000 2.46314578e-01
114.000 100.000 2.62402733e-01
114.000 102.000 2.80675528e-01
114.000 104.000 3.01560943e-01
114.000 106.000 3.25734728e-01
114.000 108.000 3.54361441e-01
114.000 110.000 3.89797142e-01
114.000 112.000 4.39641325e-01
114.000 114.000 5.59625766e-01
114.000 116.000 5.78455282e-01
114.000 118.000 4.27124232e-01

116.000 0.000 1.73469505e-01
116.000 2.000 1.73466472e-01
116.000 4.000 1.73456455e-01
116.000 6.000 1.73436815e-01
116.000 8.000 1.73403483e-01
116.000 10.000 1.73351396e-01
116.000 12.000 1.73275014e-01
116.000 14.000 1.73168833e-01
116.000 16.000 1.73027844e-01
116.000 18.000 1.72847907e-01
116.000 20.000 1.72626005e-01
116.000 22.000 1.72360400e-01
116.000 24.000 1.72050682e-01
116.000 26.000 1.71697746e-01
116.000 28.000 1.71303711e-01
116.000 30.000 1.70871801e-01
116.000 32.000 1.70406203e-01
116.000 34.000 1.69911915e-01
116.000 36.000 1.69394593e-01
116.000 38.000 1.68860412e-01
116.000 40.000 1.68315923e-01
116.000 42.000 1.67767936e-01
116.000 44.000 1.67223408e-01
116.000 46.000 1.66689344e-01
116.000 48.000 1.66172716e-01
116.000 50.000 1.65680391e-01
116.000 52.000 1.65216429e-01
116.000 54.000 1.64767153e-01
116.000 56.000 1.64332314e-01
116.000 58.000 1.63911907e-01
116.000 60.000 1.63510068e-01
116.000 62.000 1.63135158e-01
116.000 64.000 1.62802844e-01
116.000 66.000 1.62516843e-01
116.000 68.000 1.62290897e-01
116.000 70.000 1.62040694e-01
116.000 72.000 1.61831393e-01
116.000 74.000 1.61939560e-01
116.000 76.000 1.62585390e-01
116.000 78.000 1.63890942e-01
116.000 80.000 1.65983642e-01
116.000 82.000 1.68996837e-01
116.000 84.000 1.73033194e-01
116.000 86.000 1.78159762e-01
116.000 88.000 1.84432278e-01
116.000 90.000 1.91903458e-01
116.000 92.000 2.00628203e-01
116.000 94.000 2.10669960e-01
116.000 96.000 2.22108319e-01
116.000 98.000 2.35048661e-01
116.000 100.000 2.49635545e-01
116.000 102.000 2.66073025e-01
116.000 104.000 2.84658146e-01
116.000 106.000 3.05840679e-01
116.000 108.000 3.30338650e-01
116.000 110.000 3.59383786e-01
116.000 112.000 3.95309621e-01
116.000 114.000 4.43220333e-01
116.000 116.000 5.17202686e-01
116.000 118.000 6.82987265e-01

118.000 0.000 1.68686918e-01
118.000 2.000 1.68683252e-01
118.000 4.000 1.68671553e-01
118.000 6.000 1.68649787e-01
118.000 8.000 1.68614788e-01
118.000 10.000 1.68562560e-01
118.000 12.000 1.68488641e-01
118.000 14.000 1.68388482e-01
118.000 16.000 1.68257805e-01
118.000 18.000 1.68092909e-01
118.000 20.000 1.67890908e-01
118.000 22.000 1.67649885e-01
118.000 24.000 1.67368990e-01
118.000 26.000 1.67048455e-01
118.000 28.000 1.66689574e-01
118.000 30.000 1.66294630e-01
118.000 32.000 1.65866804e-01
118.000 34.000 1.65410067e-01
118.000 36.000 1.64929054e-01
118.000 38.000 1.64428951e-01
118.000 40.000 1.63915372e-01
118.000 42.000 1.63394248e-01
118.000 44.000 1.62871721e-01
118.000 46.000 1.62354053e-01
118.000 48.000 1.61847536e-01
118.000 50.000 1.61358419e-01
118.000 52.000 1.60892084e-01
118.000 54.000 1.60447580e-01
118.000 56.000 1.60026831e-01
118.000 58.000 1.59632043e-01
118.000 60.000 1.59264753e-01
118.000 62.000 1.58928893e-01
118.000 64.000 1.58634756e-01
118.000 66.000 1.58390114e-01
118.000 68.000 1.58214635e-01
118.000 70.000 1.58038664e-01
118.000 72.000 1.57911313e-01
118.000 74.000 1.58076018e-01
118.000 76.000 1.58738800e-01
118.000 78.000 1.60014086e-01
118.000 80.000 1.62015841e-01
118.000 82.000 1.64860461e-01
118.000 84.000 1.68643965e-01
118.000 86.000 1.73431411e-01
118.000 88.000 1.79276663e-01
118.000 90.000 1.86229902e-01
118.000 92.000 1.94341911e-01
118.000 94.000 2.03669310e-01
118.000 96.000 2.14280833e-01
118.000 98.000 2.26265283e-01
118.000 100.000 2.39742515e-01
118.000 102.000 2.54879856e-01
118.000 104.000 2.71918566e-01
118.000 106.000 2.91219442e-01
118.000 108.000 3.13346892e-01
118.000 110.000 3.39236028e-01
118.000 112.000 3.70557017e-01
118.000 114.000 4.10614376e-01
118.000 116.000 4.67005968e-01
118.000 118.000 5.62256631e-01

120.000 0.000 1.64101922e-01
120.000 2.000 1.64099334e-01
120.000 4.000 1.64091002e-01
120.000 6.000 1.64075275e-01
120.000 8.000 1.64049560e-01
120.000 10.000 1.64010536e-01
120.000 12.000 1.63954422e-01
120.000 14.000 1.63877264e-01
120.000 16.000 1.63775220e-01
120.000 18.000 1.63644815e-01
120.000 20.000 1.63483152e-01
120.000 22.000 1.63288074e-01
120.000 24.000 1.63058276e-01
120.000 26.000 1.62793351e-01
120.000 28.000 1.62493813e-01
120.000 30.000 1.62161063e-01
120.000 32.000 1.61797336e-01
120.000 34.000 1.61405629e-01
120.000 36.000 1.60989604e-01
120.000 38.000 1.60553501e-01
120.000 40.000 1.60102027e-01
120.000 42.000 1.59640266e-01
120.000 44.000 1.59173578e-01
120.000 46.000 1.58707509e-01
120.000 48.000 1.58247710e-01
120.000 50.000 1.57799860e-01
120.000 52.000 1.57369420e-01
120.000 54.000 1.56959393e-01
120.000 56.000 1.56572466e-01
120.000 58.000 1.56211213e-01
120.000 60.000 1.55877608e-01
120.000 62.000 1.55574139e-01
120.000 64.000 1.55309283e-01
120.000 66.000 1.55094757e-01
120.000 68.000 1.54955213e-01
120.000 70.000 1.54830510e-01
120.000 72.000 1.54763955e-01
120.000 74.000 1.54973250e-01
120.000 76.000 1.55649018e-01
120.000 78.000 1.56895489e-01
120.000 80.000 1.58813301e-01
120.000 82.000 1.61503676e-01
120.000 84.000 1.65055283e-01
120.000 86.000 1.69530138e-01
120.000 88.000 1.74979658e-01
120.000 90.000 1.81451341e-01
120.000 92.000 1.88992229e-01
120.000 94.000 1.97653134e-01
120.000 96.000 2.07493694e-01
120.000 98.000 2.18588755e-01
120.000 100.000 2.31037067e-01
120.000 102.000 2.44974034e-01
120.000 104.000 2.60591721e-01
120.000 106.000 2.78172127e-01
120.000 108.000 2.98145755e-01
120.000 110.000 3.21201279e-01
120.000 112.000 3.48506538e-01
120.000 114.000 3.82198291e-01
120.000 116.000 4.26620203e-01
120.000 118.000 4.92141702e-01

122.000 0.000 1.59755635e-01
122.000 2.000 1.59754173e-01
122.000 4.000 1.59749342e-01
122.000 6.000 1.59739840e-01
122.000 8.000 1.59723607e-01
122.000 10.000 1.59697971e-01
122.000 12.000 1.59659835e-01
122.000 14.000 1.59605890e-01
122.000 16.000 1.59532827e-01
122.000 18.000 1.59437538e-01
122.000 20.000 1.59317298e-01
122.000 22.000 1.59169912e-01
122.000 24.000 1.58993823e-01
122.000 26.000 1.58788192e-01
122.000 28.000 1.58552930e-01
122.000 30.000 1.58288706e-01
122.000 32.000 1.57996931e-01
122.000 34.000 1.57679708e-01
122.000 36.000 1.57339779e-01
122.000 38.000 1.56980451e-01
122.000 40.000 1.56605519e-01
122.000 42.000 1.56219187e-01
122.000 44.000 1.55825982e-01
122.000 46.000 1.55430676e-01
122.000 48.000 1.55038210e-01
122.000 50.000 1.54653619e-01
122.000 52.000 1.54281864e-01
122.000 54.000 1.53926298e-01
122.000 56.000 1.53589561e-01
122.000 58.000 1.53273972e-01
122.000 60.000 1.52982308e-01
122.000 62.000 1.52716791e-01
122.000 64.000 1.52485720e-01
122.000 66.000 1.52303810e-01
122.000 68.000 1.52198869e-01
122.000 70.000 1.52117918e-01
122.000 72.000 1.52102852e-01
122.000 74.000 1.52350441e-01
122.000 76.000 1.53035278e-01
122.000 78.000 1.54250662e-01
122.000 80.000 1.56084642e-01
122.000 82.000 1.58624819e-01
122.000 84.000 1.61951854e-01
122.000 86.000 1.66123501e-01
122.000 88.000 1.71187619e-01
122.000 90.000 1.77188003e-01
122.000 92.000 1.84167089e-01
122.000 94.000 1.92169230e-01
122.000 96.000 2.01244604e-01
122.000 98.000 2.11454089e-01
122.000 100.000 2.22875790e-01
122.000 102.000 2.35614428e-01
122.000 104.000 2.49815694e-01
122.000 106.000 2.65689364e-01
122.000 108.000 2.83548419e-01
122.000 110.000 3.03878698e-01
122.000 112.000 3.27470522e-01
122.000 114.000 3.55686761e-01
122.000 116.000 3.91066172e-01
122.000 118.000 4.38889011e-01

124.000 0.000 1.55684769e-01
124.000 2.000 1.55684068e-01
124.000 4.000 1.55681630e-01
124.000 6.000 1.55676475e-01
124.000 8.000 1.55667040e-01
124.000 10.000 1.55651277e-01
124.000 12.000 1.55626779e-01
124.000 14.000 1.55590927e-01
124.000 16.000 1.55541043e-01
124.000 18.000 1.55474538e-01
124.000 20.000 1.55389054e-01
124.000 22.000 1.55282590e-01
124.000 24.000 1.55153596e-01
124.000 26.000 1.55001055e-01
124.000 28.000 1.54824533e-01
124.000 30.000 1.54624203e-01
124.000 32.000 1.54400850e-01
124.000 34.000 1.54155860e-01
124.000 36.000 1.53891184e-01
124.000 38.000 1.53609293e-01
124.000 40.000 1.53313129e-01
124.000 42.000 1.53006040e-01
124.000 44.000 1.52691718e-01
124.000 46.000 1.52374131e-01
124.000 48.000 1.52057462e-01
124.000 50.000 1.51746038e-01
124.000 52.000 1.51444111e-01
124.000 54.000 1.51154302e-01
124.000 56.000 1.50878861e-01
124.000 58.000 1.50619669e-01
124.000 60.000 1.50379773e-01
124.000 62.000 1.50161370e-01
124.000 64.000 1.49973000e-01
124.000 66.000 1.49831181e-01
124.000 68.000 1.49765076e-01
124.000 70.000 1.49727815e-01
124.000 72.000 1.49761117e-01
124.000 74.000 1.50043880e-01
124.000 76.000 1.50734676e-01
124.000 78.000 1.51916054e-01
124.000 80.000 1.53664483e-01
124.000 82.000 1.56055341e-01
124.000 84.000 1.59160864e-01
124.000 86.000 1.63033524e-01
124.000 88.000 1.67716569e-01
124.000 90.000 1.73249036e-01
124.000 92.000 1.79667770e-01
124.000 94.000 1.87009856e-01
124.000 96.000 1.95315489e-01
124.000 98.000 2.04631499e-01
124.000 100.000 2.15015980e-01
124.000 102.000 2.26544827e-01
124.000 104.000 2.39321496e-01
124.000 106.000 2.53492312e-01
124.000 108.000 2.69271513e-01
124.000 110.000 2.86984004e-01
124.000 112.000 3.07141931e-01
124.000 114.000 3.30590166e-01
124.000 116.000 3.58804912e-01
124.000 118.000 3.94574669e-01

126.000 0.000 1.51921451e-01
126.000 2.000 1.51921188e-01
126.000 4.000 1.51920156e-01
126.000 6.000 1.51917646e-01
126.000 8.000 1.51912518e-01
126.000 10.000 1.51903269e-01
126.000 12.000 1.51888111e-01
126.000 14.000 1.51865076e-01
126.000 16.000 1.51832110e-01
126.000 18.000 1.51787192e-01
126.000 20.000 1.51728429e-01
126.000 22.000 1.51654153e-01
126.000 24.000 1.51563007e-01
126.000 26.000 1.51454009e-01
126.000 28.000 1.51326607e-01
126.000 30.000 1.51180711e-01
126.000 32.000 1.51016714e-01
126.000 34.000 1.50835492e-01
126.000 36.000 1.50638395e-01
126.000 38.000 1.50427226e-01
126.000 40.000 1.50204202e-01
126.000 42.000 1.49971920e-01
126.000 44.000 1.49733309e-01
126.000 46.000 1.49491578e-01
126.000 48.000 1.49250167e-01
126.000 50.000 1.49012696e-01
126.000 52.000 1.48782699e-01
126.000 54.000 1.48562062e-01
126.000 56.000 1.48352604e-01
126.000 58.000 1.48155801e-01
126.000 60.000 1.47974463e-01
126.000 62.000 1.47810662e-01
126.000 64.000 1.47673023e-01
126.000 66.000 1.47578703e-01
126.000 68.000 1.47556690e-01
126.000 70.000 1.47565739e-01
126.000 72.000 1.47647005e-01
126.000 74.000 1.47963332e-01
126.000 76.000 1.48657725e-01
126.000 78.000 1.49802606e-01
126.000 80.000 1.51463955e-01
126.000 82.000 1.53706209e-01
126.000 84.000 1.56593021e-01
126.000 86.000 1.60170858e-01
126.000 88.000 1.64477557e-01
126.000 90.000 1.69546580e-01
126.000 92.000 1.75408430e-01
126.000 94.000 1.82092373e-01
126.000 96.000 1.89628422e-01
126.000 98.000 1.98049728e-01
126.000 100.000 2.07395661e-01
126.000 102.000 2.17716072e-01
126.000 104.000 2.29077559e-01
126.000 106.000 2.41573070e-01
126.000 108.000 2.55337207e-01
126.000 110.000 2.70571452e-01
126.000 112.000 2.87587327e-01
126.000 114.000 3.06883741e-01
126.000 116.000 3.29294024e-01
126.000 118.000 3.56288458e-01

128.000 0.000 1.48493268e-01
128.000 2.000 1.48493261e-01
128.000 4.000 1.48493072e-01
128.000 6.000 1.48492201e-01
128.000 8.000 1.48489843e-01
128.000 10.000 1.48484930e-01
128.000 12.000 1.48476183e-01
128.000 14.000 1.48462176e-01
128.000 16.000 1.48441408e-01
128.000 18.000 1.48412375e-01
128.000 20.000 1.48373647e-01
128.000 22.000 1.48323932e-01
128.000 24.000 1.48262145e-01
128.000 26.000 1.48187459e-01
128.000 28.000 1.48099358e-01
128.000 30.000 1.47997661e-01
128.000 32.000 1.47882555e-01
128.000 34.000 1.47754601e-01
128.000 36.000 1.47614739e-01
128.000 38.000 1.47464278e-01
128.000 40.000 1.47304879e-01
128.000 42.000 1.47138533e-01
128.000 44.000 1.46967528e-01
128.000 46.000 1.46794416e-01
128.000 48.000 1.46621975e-01
128.000 50.000 1.46453169e-01
128.000 52.000 1.46290904e-01
128.000 54.000 1.46136619e-01
128.000 56.000 1.45991803e-01
128.000 58.000 1.45857678e-01
128.000 60.000 1.45736627e-01
128.000 62.000 1.45630552e-01
128.000 64.000 1.45547887e-01
128.000 66.000 1.45505500e-01
128.000 68.000 1.45531038e-01
128.000 70.000 1.45588610e-01
128.000 72.000 1.45717790e-01
128.000 74.000 1.46066305e-01
128.000 76.000 1.46762254e-01
128.000 78.000 1.47868726e-01
128.000 80.000 1.49442270e-01
128.000 82.000 1.51537549e-01
128.000 84.000 1.54209700e-01
128.000 86.000 1.57498772e-01
128.000 88.000 1.61436695e-01
128.000 90.000 1.66050843e-01
128.000 92.000 1.71364969e-01
128.000 94.000 1.77400339e-01
128.000 96.000 1.84177006e-01
128.000 98.000 1.91715315e-01
128.000 100.000 2.00037786e-01
128.000 102.000 2.09171696e-01
128.000 104.000 2.19152825e-01
128.000 106.000 2.30031128e-01
128.000 108.000 2.41879602e-01
128.000 110.000 2.54808508e-01
128.000 112.000 2.68988798e-01
128.000 114.000 2.84692041e-01
128.000 116.000 3.02361505e-01
128.000 118.000 3.22746415e-01

130.000 0.000 1.45423497e-01
130.000 2.000 1.45423683e-01
130.000 4.000 1.45424126e-01
130.000 6.000 1.45424481e-01
130.000 8.000 1.45424192e-01
130.000 10.000 1.45422520e-01
130.000 12.000 1.45418574e-01
130.000 14.000 1.45411352e-01
130.000 16.000 1.45399794e-01
130.000 18.000 1.45382826e-01
130.000 20.000 1.45359414e-01
130.000 22.000 1.45328613e-01
130.000 24.000 1.45289614e-01
130.000 26.000 1.45241786e-01
130.000 28.000 1.45184717e-01
130.000 30.000 1.45118239e-01
130.000 32.000 1.45042453e-01
130.000 34.000 1.44957745e-01
130.000 36.000 1.44864792e-01
130.000 38.000 1.44764566e-01
130.000 40.000 1.44658323e-01
130.000 42.000 1.44547592e-01
130.000 44.000 1.44434159e-01
130.000 46.000 1.44320041e-01
130.000 48.000 1.44207461e-01
130.000 50.000 1.44098822e-01
130.000 52.000 1.43996510e-01
130.000 54.000 1.43901744e-01
130.000 56.000 1.43815818e-01
130.000 58.000 1.43739872e-01
130.000 60.000 1.43675952e-01
130.000 62.000 1.43625889e-01
130.000 64.000 1.43597784e-01
130.000 66.000 1.43607616e-01
130.000 68.000 1.43680951e-01
130.000 70.000 1.43787063e-01
130.000 72.000 1.43962925e-01
130.000 74.000 1.44341552e-01
130.000 76.000 1.45036829e-01
130.000 78.000 1.46103315e-01
130.000 80.000 1.47589090e-01
130.000 82.000 1.49540085e-01
130.000 84.000 1.52003172e-01
130.000 86.000 1.55011836e-01
130.000 88.000 1.58591890e-01
130.000 90.000 1.62764429e-01
130.000 92.000 1.67546381e-01
130.000 94.000 1.72951199e-01
130.000 96.000 1.78989600e-01
130.000 98.000 1.85670413e-01
130.000 100.000 1.93001617e-01
130.000 102.000 2.00991761e-01
130.000 104.000 2.09652021e-01
130.000 106.000 2.18999334e-01
130.000 108.000 2.29061247e-01
130.000 110.000 2.39883569e-01
130.000 112.000 2.51542597e-01
130.000 114.000 2.64165061e-01
130.000 116.000 2.77961657e-01
130.000 118.000 2.93285837e-01

132.000 0.000 1.42731471e-01
132.000 2.000 1.42731853e-01
132.000 4.000 1.42732921e-01
132.000 6.000 1.42734440e-01
132.000 8.000 1.42736035e-01
132.000 10.000 1.42737201e-01
132.000 12.000 1.42737330e-01
132.000 14.000 1.42735737e-01
132.000 16.000 1.42731690e-01
132.000 18.000 1.42724446e-01
132.000 20.000 1.42713284e-01
132.000 22.000 1.42697542e-01
132.000 24.000 1.42676650e-01
132.000 26.000 1.42650162e-01
132.000 28.000 1.42617785e-01
132.000 30.000 1.42579402e-01
132.000 32.000 1.42535095e-01
132.000 34.000 1.42485157e-01
132.000 36.000 1.42430104e-01
132.000 38.000 1.42370680e-01
132.000 40.000 1.42307854e-01
132.000 42.000 1.42242816e-01
132.000 44.000 1.42176967e-01
132.000 46.000 1.42111907e-01
132.000 48.000 1.42049416e-01
132.000 50.000 1.41991433e-01
132.000 52.000 1.41939914e-01
132.000 54.000 1.41895960e-01
132.000 56.000 1.41860768e-01
132.000 58.000 1.41835541e-01
132.000 60.000 1.41822170e-01
132.000 62.000 1.41822605e-01
132.000 64.000 1.41844627e-01
132.000 66.000 1.41903051e-01
132.000 68.000 1.42021027e-01
132.000 70.000 1.42172866e-01
132.000 72.000 1.42392250e-01
132.000 74.000 1.42797681e-01
132.000 76.000 1.43489475e-01
132.000 78.000 1.44514389e-01
132.000 80.000 1.45912891e-01
132.000 82.000 1.47723089e-01
132.000 84.000 1.49983963e-01
132.000 86.000 1.52722520e-01
132.000 88.000 1.55958493e-01
132.000 90.000 1.59706779e-01
132.000 92.000 1.63977715e-01
132.000 94.000 1.68777444e-01
132.000 96.000 1.74108292e-01
132.000 98.000 1.79969173e-01
132.000 100.000 1.86356090e-01
132.000 102.000 1.93262816e-01
132.000 104.000 2.00681935e-01
132.000 106.000 2.08606455e-01
132.000 108.000 2.17032351e-01
132.000 110.000 2.25962530e-01
132.000 112.000 2.35413034e-01
132.000 114.000 2.45422771e-01
132.000 116.000 2.56069016e-01
132.000 118.000 2.67492797e-01

134.000 0.000 1.40433018e-01
134.000 2.000 1.40433624e-01
134.000 4.000 1.40435390e-01
134.000 6.000 1.40438160e-01
134.000 8.000 1.40441680e-01
134.000 10.000 1.40445613e-01
134.000 12.000 1.40449548e-01
134.000 14.000 1.40453024e-01
134.000 16.000 1.40455547e-01
134.000 18.000 1.40456613e-01
134.000 20.000 1.40455734e-01
134.000 22.000 1.40452462e-01
134.000 24.000 1.40446413e-01
134.000 26.000 1.40437289e-01
134.000 28.000 1.40424903e-01
134.000 30.000 1.40409195e-01
134.000 32.000 1.40390250e-01
134.000 34.000 1.40368312e-01
134.000 36.000 1.40343794e-01
134.000 38.000 1.40317281e-01
134.000 40.000 1.40289538e-01
134.000 42.000 1.40261504e-01
134.000 44.000 1.40234292e-01
134.000 46.000 1.40209175e-01
134.000 48.000 1.40187584e-01
134.000 50.000 1.40171087e-01
134.000 52.000 1.40161284e-01
134.000 54.000 1.40159143e-01
134.000 56.000 1.40165832e-01
134.000 58.000 1.40182703e-01
134.000 60.000 1.40211640e-01
134.000 62.000 1.40254894e-01
134.000 64.000 1.40320003e-01
134.000 66.000 1.40420575e-01
134.000 68.000 1.40577325e-01
134.000 70.000 1.40769527e-01
134.000 72.000 1.41027306e-01
134.000 74.000 1.41454880e-01
134.000 76.000 1.42139604e-01
134.000 78.000 1.43121083e-01
134.000 80.000 1.44432916e-01
134.000 82.000 1.46106181e-01
134.000 84.000 1.48172430e-01
134.000 86.000 1.50652443e-01
134.000 88.000 1.53560116e-01
134.000 90.000 1.56904458e-01
134.000 92.000 1.60689692e-01
134.000 94.000 1.64915405e-01
134.000 96.000 1.69576716e-01
134.000 98.000 1.74664419e-01
134.000 100.000 1.80165192e-01
134.000 102.000 1.86061882e-01
134.000 104.000 1.92334010e-01
134.000 106.000 1.98958595e-01
134.000 108.000 2.05911486e-01
134.000 110.000 2.13169449e-01
134.000 112.000 2.20713341e-01
134.000 114.000 2.28532902e-01
134.000 116.000 2.36633959e-01
134.000 118.000 2.45049417e-01

136.000 0.000 1.38540909e-01
136.000 2.000 1.38541767e-01
136.000 4.000 1.38544309e-01
136.000 6.000 1.38548428e-01
136.000 8.000 1.38553957e-01
136.000 10.000 1.38560671e-01
136.000 12.000 1.38568294e-01
136.000 14.000 1.38576520e-01
136.000 16.000 1.38585018e-01
136.000 18.000 1.38593452e-01
136.000 20.000 1.38601499e-01
136.000 22.000 1.38608861e-01
136.000 24.000 1.38615288e-01
136.000 26.000 1.38620592e-01
136.000 28.000 1.38624665e-01
136.000 30.000 1.38627492e-01
136.000 32.000 1.38629164e-01
136.000 34.000 1.38629893e-01
136.000 36.000 1.38630016e-01
136.000 38.000 1.38630006e-01
136.000 40.000 1.38630474e-01
136.000 42.000 1.38632169e-01
136.000 44.000 1.38635979e-01
136.000 46.000 1.38642928e-01
136.000 48.000 1.38654166e-01
136.000 50.000 1.38670965e-01
136.000 52.000 1.38694622e-01
136.000 54.000 1.38725928e-01
136.000 56.000 1.38766053e-01
136.000 58.000 1.38816526e-01
136.000 60.000 1.38879302e-01
136.000 62.000 1.38957024e-01
136.000 64.000 1.39057060e-01
136.000 66.000 1.39191867e-01
136.000 68.000 1.39379910e-01
136.000 70.000 1.39605359e-01
136.000 72.000 1.39894894e-01
136.000 74.000 1.40338812e-01
136.000 76.000 1.41012115e-01
136.000 78.000 1.41947869e-01
136.000 80.000 1.43173460e-01
136.000 82.000 1.44713621e-01
136.000 84.000 1.46592998e-01
136.000 86.000 1.48826533e-01
136.000 88.000 1.51422679e-01
136.000 90.000 1.54385049e-01
136.000 92.000 1.57712410e-01
136.000 94.000 1.61398739e-01
136.000 96.000 1.65433275e-01
136.000 98.000 1.69800578e-01
136.000 100.000 1.74480603e-01
136.000 102.000 1.79448857e-01
136.000 104.000 1.84676678e-01
136.000 106.000 1.90131737e-01
136.000 108.000 1.95778834e-01
136.000 110.000 2.01581120e-01
136.000 112.000 2.07501887e-01
136.000 114.000 2.13507109e-01
136.000 116.000 2.19568991e-01
136.000 118.000 2.25670966e-01

138.000 0.000 1.37065279e-01
138.000 2.000 1.37066406e-01
138.000 4.000 1.37069762e-01
138.000 6.000 1.37075277e-01
138.000 8.000 1.37082839e-01
138.000 10.000 1.37092298e-01
138.000 12.000 1.37103470e-01
138.000 14.000 1.37116150e-01
138.000 16.000 1.37130117e-01
138.000 18.000 1.37145149e-01
138.000 20.000 1.37161031e-01
138.000 22.000 1.37177569e-01
138.000 24.000 1.37194604e-01
138.000 26.000 1.37212021e-01
138.000 28.000 1.37229762e-01
138.000 30.000 1.37247841e-01
138.000 32.000 1.37266350e-01
138.000 34.000 1.37285471e-01
138.000 36.000 1.37305481e-01
138.000 38.000 1.37326764e-01
138.000 40.000 1.37349809e-01
138.000 42.000 1.37375215e-01
138.000 44.000 1.37403695e-01
138.000 46.000 1.37436069e-01
138.000 48.000 1.37473266e-01
138.000 50.000 1.37516317e-01
138.000 52.000 1.37566256e-01
138.000 54.000 1.37623660e-01
138.000 56.000 1.37689711e-01
138.000 58.000 1.37766108e-01
138.000 60.000 1.37854879e-01
138.000 62.000 1.37959064e-01
138.000 64.000 1.38085872e-01
138.000 66.000 1.38246685e-01
138.000 68.000 1.38457970e-01
138.000 70.000 1.38708719e-01
138.000 72.000 1.39022500e-01
138.000 74.000 1.39476211e-01
138.000 76.000 1.40133145e-01
138.000 78.000 1.41020420e-01
138.000 80.000 1.42159811e-01
138.000 82.000 1.43570315e-01
138.000 84.000 1.45270232e-01
138.000 86.000 1.47269148e-01
138.000 88.000 1.49570597e-01
138.000 90.000 1.52173414e-01
138.000 92.000 1.55071714e-01
138.000 94.000 1.58254919e-01
138.000 96.000 1.61707806e-01
138.000 98.000 1.65410569e-01
138.000 100.000 1.69338908e-01
138.000 102.000 1.73464187e-01
138.000 104.000 1.77753700e-01
138.000 106.000 1.82171092e-01
138.000 108.000 1.86676982e-01
138.000 110.000 1.91229844e-01
138.000 112.000 1.95787202e-01
138.000 114.000 2.00307184e-01
138.000 116.000 2.04750514e-01
138.000 118.000 2.09083032e-01

140.000 0.000 1.36013973e-01
140.000 2.000 1.36015364e-01
140.000 4.000 1.36019523e-01
140.000 6.000 1.36026401e-01
140.000 8.000 1.36035922e-01
140.000 10.000 1.36047985e-01
140.000 12.000 1.36062465e-01
140.000 14.000 1.36079223e-01
140.000 16.000 1.36098110e-01
140.000 18.000 1.36118977e-01
140.000 20.000 1.36141679e-01
140.000 22.000 1.36166089e-01
140.000 24.000 1.36192103e-01
140.000 26.000 1.36219650e-01
140.000 28.000 1.36248704e-01
140.000 30.000 1.36279289e-01
140.000 32.000 1.36311488e-01
140.000 34.000 1.36345454e-01
140.000 36.000 1.36381411e-01
140.000 38.000 1.36419665e-01
140.000 40.000 1.36460606e-01
140.000 42.000 1.36504712e-01
140.000 44.000 1.36552548e-01
140.000 46.000 1.36604773e-01
140.000 48.000 1.36662130e-01
140.000 50.000 1.36725454e-01
140.000 52.000 1.36795549e-01
140.000 54.000 1.36872768e-01
140.000 56.000 1.36958307e-01
140.000 58.000 1.37053997e-01
140.000 60.000 1.37161904e-01
140.000 62.000 1.37285399e-01
140.000 64.000 1.37431474e-01
140.000 66.000 1.37610488e-01
140.000 68.000 1.37837158e-01
140.000 70.000 1.38105147e-01
140.000 72.000 1.38435366e-01
140.000 74.000 1.38891949e-01
140.000 76.000 1.39527157e-01
140.000 78.000 1.40362751e-01
140.000 80.000 1.41415470e-01
140.000 82.000 1.42699110e-01
140.000 84.000 1.44226218e-01
140.000 86.000 1.46001591e-01
140.000 88.000 1.48024451e-01
140.000 90.000 1.50289581e-01
140.000 92.000 1.52787338e-01
140.000 94.000 1.55503720e-01
140.000 96.000 1.58420475e-01
140.000 98.000 1.61515229e-01
140.000 100.000 1.64761664e-01
140.000 102.000 1.68129754e-01
140.000 104.000 1.71586102e-01
140.000 106.000 1.75094387e-01
140.000 108.000 1.78615960e-01
140.000 110.000 1.82110597e-01
140.000 112.000 1.85537420e-01
140.000 114.000 1.88856004e-01
140.000 116.000 1.92027648e-01
140.000 118.000 1.95016823e-01

142.000 0.000 1.35392762e-01
142.000 2.000 1.35394399e-01
142.000 4.000 1.35399300e-01
142.000 6.000 1.35407430e-01
142.000 8.000 1.35418737e-01
142.000 10.000 1.35433150e-01
142.000 12.000 1.35450581e-01
142.000 14.000 1.35470932e-01
142.000 16.000 1.35494101e-01
142.000 18.000 1.35519982e-01
142.000 20.000 1.35548474e-01
142.000 22.000 1.35579488e-01
142.000 24.000 1.35612954e-01
142.000 26.000 1.35648824e-01
142.000 28.000 1.35687084e-01
142.000 30.000 1.35727757e-01
142.000 32.000 1.35770911e-01
142.000 34.000 1.35816666e-01
142.000 36.000 1.35865196e-01
142.000 38.000 1.35916742e-01
142.000 40.000 1.35971606e-01
142.000 42.000 1.36030162e-01
142.000 44.000 1.36092855e-01
142.000 46.000 1.36160206e-01
142.000 48.000 1.36232807e-01
142.000 50.000 1.36311323e-01
142.000 52.000 1.36396366e-01
142.000 54.000 1.36488077e-01
142.000 56.000 1.36587656e-01
142.000 58.000 1.36697023e-01
142.000 60.000 1.36818232e-01
142.000 62.000 1.36954863e-01
142.000 64.000 1.37113596e-01
142.000 66.000 1.37303784e-01
142.000 68.000 1.37538585e-01
142.000 70.000 1.37816064e-01
142.000 72.000 1.38154953e-01
142.000 74.000 1.38607347e-01
142.000 76.000 1.39215192e-01
142.000 78.000 1.39995460e-01
142.000 80.000 1.40960402e-01
142.000 82.000 1.42119110e-01
142.000 84.000 1.43478991e-01
142.000 86.000 1.45040680e-01
142.000 88.000 1.46799769e-01
142.000 90.000 1.48747792e-01
142.000 92.000 1.50872307e-01
142.000 94.000 1.53157052e-01
142.000 96.000 1.55582145e-01
142.000 98.000 1.58124316e-01
142.000 100.000 1.60757187e-01
142.000 102.000 1.63451606e-01
142.000 104.000 1.66176058e-01
142.000 106.000 1.68897157e-01
142.000 108.000 1.71580223e-01
142.000 110.000 1.74189961e-01
142.000 112.000 1.76691206e-01
142.000 114.000 1.79049750e-01
142.000 116.000 1.81233211e-01
142.000 118.000 1.83211929e-01

144.000 0.000 1.35205444e-01
144.000 2.000 1.35207294e-01
144.000 4.000 1.35212836e-01
144.000 6.000 1.35222046e-01
144.000 8.000 1.35234884e-01
144.000 10.000 1.35251298e-01
144.000 12.000 1.35271224e-01
144.000 14.000 1.35294588e-01
144.000 16.000 1.35321314e-01
144.000 18.000 1.35351323e-01
144.000 20.000 1.35384539e-01
144.000 22.000 1.35420894e-01
144.000 24.000 1.35460332e-01
144.000 26.000 1.35502817e-01
144.000 28.000 1.35548333e-01
144.000 30.000 1.35596894e-01
144.000 32.000 1.35648548e-01
144.000 34.000 1.35703381e-01
144.000 36.000 1.35761522e-01
144.000 38.000 1.35823149e-01
144.000 40.000 1.35888490e-01
144.000 42.000 1.35957831e-01
144.000 44.000 1.36031513e-01
144.000 46.000 1.36109938e-01
144.000 48.000 1.36193571e-01
144.000 50.000 1.36282936e-01
144.000 52.000 1.36378477e-01
144.000 54.000 1.36480159e-01
144.000 56.000 1.36589174e-01
144.000 58.000 1.36707476e-01
144.000 60.000 1.36837054e-01
144.000 62.000 1.36981562e-01
144.000 64.000 1.37147244e-01
144.000 66.000 1.37342435e-01
144.000 68.000 1.37578855e-01
144.000 70.000 1.37858545e-01
144.000 72.000 1.38198473e-01
144.000 74.000 1.38639529e-01
144.000 76.000 1.39214096e-01
144.000 78.000 1.39934896e-01
144.000 80.000 1.40810207e-01
144.000 82.000 1.41844886e-01
144.000 84.000 1.43041839e-01
144.000 86.000 1.44398211e-01
144.000 88.000 1.45906714e-01
144.000 90.000 1.47556487e-01
144.000 92.000 1.49333292e-01
144.000 94.000 1.51219769e-01
144.000 96.000 1.53195736e-01
144.000 98.000 1.55238523e-01
144.000 100.000 1.57323329e-01
144.000 102.000 1.59423632e-01
144.000 104.000 1.61511629e-01
144.000 106.000 1.63558729e-01
144.000 108.000 1.65536085e-01
144.000 110.000 1.67415156e-01
144.000 112.000 1.69168291e-01
144.000 114.000 1.70769325e-01
144.000 116.000 1.72194148e-01
144.000 118.000 1.73421251e-01

146.000 0.000 1.35453778e-01
146.000 2.000 1.35455799e-01
146.000 4.000 1.35461857e-01
146.000 6.000 1.35471931e-01
146.000 8.000 1.35485991e-01
146.000 10.000 1.35503995e-01
146.000 12.000 1.35525892e-01
146.000 14.000 1.35551624e-01
146.000 16.000 1.35581128e-01
146.000 18.000 1.35614339e-01
146.000 20.000 1.35651194e-01
146.000 22.000 1.35691633e-01
146.000 24.000 1.35735608e-01
146.000 26.000 1.35783079e-01
146.000 28.000 1.35834026e-01
146.000 30.000 1.35888447e-01
146.000 32.000 1.35946366e-01
146.000 34.000 1.36007837e-01
146.000 36.000 1.36072945e-01
146.000 38.000 1.36141814e-01
146.000 40.000 1.36214606e-01
146.000 42.000 1.36291528e-01
146.000 44.000 1.36372834e-01
146.000 46.000 1.36458825e-01
146.000 48.000 1.36549855e-01
146.000 50.000 1.36646327e-01
146.000 52.000 1.36748546e-01
146.000 54.000 1.36856342e-01
146.000 56.000 1.36970878e-01
146.000 58.000 1.37094093e-01
146.000 60.000 1.37227858e-01
146.000 62.000 1.37375762e-01
146.000 64.000 1.37543486e-01
146.000 66.000 1.37738313e-01
146.000 68.000 1.37970586e-01
146.000 70.000 1.38245699e-01
146.000 72.000 1.38579141e-01
146.000 74.000 1.39001551e-01
146.000 76.000 1.39536570e-01
146.000 78.000 1.40193157e-01
146.000 80.000 1.40976110e-01
146.000 82.000 1.41886512e-01
146.000 84.000 1.42923438e-01
146.000 86.000 1.44081264e-01
146.000 88.000 1.45350611e-01
146.000 90.000 1.46719129e-01
146.000 92.000 1.48171800e-01
146.000 94.000 1.49691294e-01
146.000 96.000 1.51258351e-01
146.000 98.000 1.52852169e-01
146.000 100.000 1.54450817e-01
146.000 102.000 1.56031639e-01
146.000 104.000 1.57571683e-01
146.000 106.000 1.59048129e-01
146.000 108.000 1.60438718e-01
146.000 110.000 1.61722177e-01
146.000 112.000 1.62878622e-01
146.000 114.000 1.63889941e-01
146.000 116.000 1.64740126e-01
146.000 118.000 1.65415562e-01

148.000 0.000 1.36137283e-01
148.000 2.000 1.36139429e-01
148.000 4.000 1.36145860e-01
148.000 6.000 1.36156562e-01
148.000 8.000 1.36171507e-01
148.000 10.000 1.36190659e-01
148.000 12.000 1.36213974e-01
148.000 14.000 1.36241403e-01
148.000 16.000 1.36272888e-01
148.000 18.000 1.36308371e-01
148.000 20.000 1.36347794e-01
148.000 22.000 1.36391100e-01
148.000 24.000 1.36438236e-01
148.000 26.000 1.36489160e-01
148.000 28.000 1.36543838e-01
148.000 30.000 1.36602252e-01
148.000 32.000 1.36664404e-01
148.000 34.000 1.36730313e-01
148.000 36.000 1.36800025e-01
148.000 38.000 1.36873616e-01
148.000 40.000 1.36951189e-01
148.000 42.000 1.37032885e-01
148.000 44.000 1.37118879e-01
148.000 46.000 1.37209388e-01
148.000 48.000 1.37304669e-01
148.000 50.000 1.37405022e-01
148.000 52.000 1.37510634e-01
148.000 54.000 1.37621244e-01
148.000 56.000 1.37737964e-01
148.000 58.000 1.37862662e-01
148.000 60.000 1.37997051e-01
148.000 62.000 1.38144519e-01
148.000 64.000 1.38310072e-01
148.000 66.000 1.38499899e-01
148.000 68.000 1.38722971e-01
148.000 70.000 1.38987226e-01
148.000 72.000 1.39306760e-01
148.000 74.000 1.39703014e-01
148.000 76.000 1.40191802e-01
148.000 78.000 1.40778766e-01
148.000 80.000 1.41465700e-01
148.000 82.000 1.42250404e-01
148.000 84.000 1.43128835e-01
148.000 86.000 1.44093359e-01
148.000 88.000 1.45133347e-01
148.000 90.000 1.46235887e-01
148.000 92.000 1.47386186e-01
148.000 94.000 1.48567998e-01
148.000 96.000 1.49764041e-01
148.000 98.000 1.50956399e-01
148.000 100.000 1.52126912e-01
148.000 102.000 1.53257529e-01
148.000 104.000 1.54330660e-01
148.000 106.000 1.55329490e-01
148.000 108.000 1.56238282e-01
148.000 110.000 1.57042636e-01
148.000 112.000 1.57729734e-01
148.000 114.000 1.58288528e-01
148.000 116.000 1.58709899e-01
148.000 118.000 1.58986757e-01

150.000 0.000 1.37252896e-01
150.000 2.000 1.37255119e-01
150.000 4.000 1.37261781e-01
150.000 6.000 1.37272869e-01
150.000 8.000 1.37288358e-01
150.000 10.000 1.37308215e-01
150.000 12.000 1.37332399e-01
150.000 14.000 1.37360863e-01
150.000 16.000 1.37393554e-01
150.000 18.000 1.37430414e-01
150.000 20.000 1.37471385e-01
150.000 22.000 1.37516407e-01
150.000 24.000 1.37565424e-01
150.000 26.000 1.37618383e-01
150.000 28.000 1.37675239e-01
150.000 30.000 1.37735955e-01
150.000 32.000 1.37800509e-01
150.000 34.000 1.37868893e-01
150.000 36.000 1.37941115e-01
150.000 38.000 1.38017207e-01
150.000 40.000 1.38097224e-01
150.000 42.000 1.38181245e-01
150.000 44.000 1.38269381e-01
150.000 46.000 1.38361774e-01
150.000 48.000 1.38458597e-01
150.000 50.000 1.38560063e-01
150.000 52.000 1.38666261e-01
150.000 54.000 1.38776875e-01
150.000 56.000 1.38892938e-01
150.000 58.000 1.39016205e-01
150.000 60.000 1.39148186e-01
150.000 62.000 1.39291953e-01
150.000 64.000 1.39451746e-01
150.000 66.000 1.39632622e-01
150.000 68.000 1.39842148e-01
150.000 70.000 1.40089863e-01
150.000 72.000 1.40388306e-01
150.000 74.000 1.40750832e-01
150.000 76.000 1.41186424e-01
150.000 78.000 1.41697825e-01
150.000 80.000 1.42284290e-01
150.000 82.000 1.42940889e-01
150.000 84.000 1.43661236e-01
150.000 86.000 1.44436504e-01
150.000 88.000 1.45255679e-01
150.000 90.000 1.46106218e-01
150.000 92.000 1.46974508e-01
150.000 94.000 1.47846316e-01
150.000 96.000 1.48707187e-01
150.000 98.000 1.49542799e-01
150.000 100.000 1.50339268e-01
150.000 102.000 1.51083410e-01
150.000 104.000 1.51762966e-01
150.000 106.000 1.52366795e-01
150.000 108.000 1.52885029e-01
150.000 110.000 1.53309207e-01
150.000 112.000 1.53632364e-01
150.000 114.000 1.53849094e-01
150.000 116.000 1.53955580e-01
150.000 118.000 1.53949585e-01

152.000 0.000 1.38794530e-01
152.000 2.000 1.38796783e-01
152.000 4.000 1.38803539e-01
152.000 6.000 1.38814783e-01
152.000 8.000 1.38830492e-01
152.000 10.000 1.38850633e-01
152.000 12.000 1.38875168e-01
152.000 14.000 1.38904049e-01
152.000 16.000 1.38937222e-01
152.000 18.000 1.38974631e-01
152.000 20.000 1.39016213e-01
152.000 22.000 1.39061904e-01
152.000 24.000 1.39111642e-01
152.000 26.000 1.39165363e-01
152.000 28.000 1.39223010e-01
152.000 30.000 1.39284528e-01
152.000 32.000 1.39349873e-01
152.000 34.000 1.39419011e-01
152.000 36.000 1.39491918e-01
152.000 38.000 1.39568588e-01
152.000 40.000 1.39649031e-01
152.000 42.000 1.39733276e-01
152.000 44.000 1.39821377e-01
152.000 46.000 1.39913411e-01
152.000 48.000 1.40009481e-01
152.000 50.000 1.40109721e-01
152.000 52.000 1.40214143e-01
152.000 54.000 1.40322398e-01
152.000 56.000 1.40435422e-01
152.000 58.000 1.40554809e-01
152.000 60.000 1.40681838e-01
152.000 62.000 1.40819167e-01
152.000 64.000 1.40970209e-01
152.000 66.000 1.41138864e-01
152.000 68.000 1.41331260e-01
152.000 70.000 1.41557529e-01
152.000 72.000 1.41828281e-01
152.000 74.000 1.42149865e-01
152.000 76.000 1.42525468e-01
152.000 78.000 1.42955323e-01
152.000 80.000 1.43436597e-01
152.000 82.000 1.43962263e-01
152.000 84.000 1.44524443e-01
152.000 86.000 1.45113969e-01
152.000 88.000 1.45720324e-01
152.000 90.000 1.46332229e-01
152.000 92.000 1.46938106e-01
152.000 94.000 1.47526482e-01
152.000 96.000 1.48086319e-01
152.000 98.000 1.48607259e-01
152.000 100.000 1.49079811e-01
152.000 102.000 1.49495489e-01
152.000 104.000 1.49846914e-01
152.000 106.000 1.50127884e-01
152.000 108.000 1.50333419e-01
152.000 110.000 1.50459789e-01
152.000 112.000 1.50504511e-01
152.000 114.000 1.50466331e-01
152.000 116.000 1.50345181e-01
152.000 118.000 1.50142123e-01

154.000 0.000 1.40752564e-01
154.000 2.000 1.40754807e-01
154.000 4.000 1.40761531e-01
154.000 6.000 1.40772722e-01
154.000 8.000 1.40788356e-01
154.000 10.000 1.40808403e-01
154.000 12.000 1.40832821e-01
154.000 14.000 1.40861564e-01
154.000 16.000 1.40894576e-01
154.000 18.000 1.40931798e-01
154.000 20.000 1.40973163e-01
154.000 22.000 1.41018604e-01
154.000 24.000 1.41068049e-01
154.000 26.000 1.41121426e-01
154.000 28.000 1.41178663e-01
154.000 30.000 1.41239692e-01
154.000 32.000 1.41304449e-01
154.000 34.000 1.41372875e-01
154.000 36.000 1.41444919e-01
154.000 38.000 1.41520541e-01
154.000 40.000 1.41599715e-01
154.000 42.000 1.41682425e-01
154.000 44.000 1.41768676e-01
154.000 46.000 1.41858489e-01
154.000 48.000 1.41951908e-01
154.000 50.000 1.42048998e-01
154.000 52.000 1.42149708e-01
154.000 54.000 1.42253674e-01
154.000 56.000 1.42361710e-01
154.000 58.000 1.42475220e-01
154.000 60.000 1.42595225e-01
154.000 62.000 1.42723900e-01
154.000 64.000 1.42863801e-01
154.000 66.000 1.43017682e-01
154.000 68.000 1.43190200e-01
154.000 70.000 1.43391140e-01
154.000 72.000 1.43628668e-01
154.000 74.000 1.43903134e-01
154.000 76.000 1.44212941e-01
154.000 78.000 1.44556150e-01
154.000 80.000 1.44928268e-01
154.000 82.000 1.45320854e-01
154.000 84.000 1.45725421e-01
154.000 86.000 1.46133316e-01
154.000 88.000 1.46535368e-01
154.000 90.000 1.46922363e-01
154.000 92.000 1.47285447e-01
154.000 94.000 1.47616424e-01
154.000 96.000 1.47907962e-01
154.000 98.000 1.48153699e-01
154.000 100.000 1.48348304e-01
154.000 102.000 1.48487491e-01
154.000 104.000 1.48568020e-01
154.000 106.000 1.48587681e-01
154.000 108.000 1.48545270e-01
154.000 110.000 1.48440557e-01
154.000 112.000 1.48274239e-01
154.000 114.000 1.48047887e-01
154.000 116.000 1.47763884e-01
154.000 118.000 1.47425349e-01

156.000 0.000 1.43113329e-01
156.000 2.000 1.43115526e-01
156.000 4.000 1.43122109e-01
156.000 6.000 1.43133067e-01
156.000 8.000 1.43148374e-01
156.000 10.000 1.43167999e-01
156.000 12.000 1.43191902e-01
156.000 14.000 1.43220032e-01
156.000 16.000 1.43252334e-01
156.000 18.000 1.43288744e-01
156.000 20.000 1.43329194e-01
156.000 22.000 1.43373608e-01
156.000 24.000 1.43421909e-01
156.000 26.000 1.43474016e-01
156.000 28.000 1.43529846e-01
156.000 30.000 1.43589317e-01
156.000 32.000 1.43652346e-01
156.000 34.000 1.43718856e-01
156.000 36.000 1.43788770e-01
156.000 38.000 1.43862023e-01
156.000 40.000 1.43938552e-01
156.000 42.000 1.44018308e-01
156.000 44.000 1.44101252e-01
156.000 46.000 1.44187359e-01
156.000 48.000 1.44276619e-01
156.000 50.000 1.44369040e-01
156.000 52.000 1.44464519e-01
156.000 54.000 1.44562686e-01
156.000 56.000 1.44664218e-01
156.000 58.000 1.44770300e-01
156.000 60.000 1.44881682e-01
156.000 62.000 1.45000017e-01
156.000 64.000 1.45127012e-01
156.000 66.000 1.45264316e-01
156.000 68.000 1.45415136e-01
156.000 70.000 1.45588109e-01
156.000 72.000 1.45788468e-01
156.000 74.000 1.46011490e-01
156.000 76.000 1.46251727e-01
156.000 78.000 1.46505359e-01
156.000 80.000 1.46766601e-01
156.000 82.000 1.47026268e-01
156.000 84.000 1.47276091e-01
156.000 86.000 1.47508697e-01
156.000 88.000 1.47716971e-01
156.000 90.000 1.47894385e-01
156.000 92.000 1.48035257e-01
156.000 94.000 1.48134903e-01
156.000 96.000 1.48189679e-01
156.000 98.000 1.48196957e-01
156.000 100.000 1.48155062e-01
156.000 102.000 1.48063208e-01
156.000 104.000 1.47921427e-01
156.000 106.000 1.47730521e-01
156.000 108.000 1.47492005e-01
156.000 110.000 1.47208065e-01
156.000 112.000 1.46881503e-01
156.000 114.000 1.46515684e-01
156.000 116.000 1.46114476e-01
156.000 118.000 1.45682189e-01

158.000 0.000 1.45858644e-01
158.000 2.000 1.45860764e-01
158.000 4.000 1.45867120e-01
158.000 6.000 1.45877696e-01
158.000 8.000 1.45892470e-01
158.000 10.000 1.45911409e-01
158.000 12.000 1.45934471e-01
158.000 14.000 1.45961604e-01
158.000 16.000 1.45992752e-01
158.000 18.000 1.46027848e-01
158.000 20.000 1.46066819e-01
158.000 22.000 1.46109587e-01
158.000 24.000 1.46156066e-01
158.000 26.000 1.46206168e-01
158.000 28.000 1.46259801e-01
158.000 30.000 1.46316870e-01
158.000 32.000 1.46377279e-01
158.000 34.000 1.46440932e-01
158.000 36.000 1.46507734e-01
158.000 38.000 1.46577595e-01
158.000 40.000 1.46650425e-01
158.000 42.000 1.46726143e-01
158.000 44.000 1.46804676e-01
158.000 46.000 1.46885958e-01
158.000 48.000 1.46969936e-01
158.000 50.000 1.47056566e-01
158.000 52.000 1.47145706e-01
158.000 54.000 1.47236978e-01
158.000 56.000 1.47330914e-01
158.000 58.000 1.47428465e-01
158.000 60.000 1.47530103e-01
158.000 62.000 1.47636950e-01
158.000 64.000 1.47749914e-01
158.000 66.000 1.47869621e-01
158.000 68.000 1.47997894e-01
158.000 70.000 1.48141667e-01
158.000 72.000 1.48302914e-01
158.000 74.000 1.48472725e-01
158.000 76.000 1.48642666e-01
158.000 78.000 1.48807299e-01
158.000 80.000 1.48959847e-01
158.000 82.000 1.49090957e-01
158.000 84.000 1.49193228e-01
158.000 86.000 1.49261085e-01
158.000 88.000 1.49289907e-01
158.000 90.000 1.49276155e-01
158.000 92.000 1.49217442e-01
158.000 94.000 1.49112502e-01
158.000 96.000 1.48961081e-01
158.000 98.000 1.48763790e-01
158.000 100.000 1.48521967e-01
158.000 102.000 1.48237559e-01
158.000 104.000 1.47913047e-01
158.000 106.000 1.47551380e-01
158.000 108.000 1.47155942e-01
158.000 110.000 1.46730514e-01
158.000 112.000 1.46279239e-01
158.000 114.000 1.45806588e-01
158.000 116.000 1.45317314e-01
158.000 118.000 1.44816410e-01

160.000 0.000 1.48965480e-01
160.000 2.000 1.48966330e-01
160.000 4.000 1.48968877e-01
160.000 6.000 1.48973110e-01
160.000 8.000 1.48979013e-01
160.000 10.000 1.48986560e-01
160.000 12.000 1.48995722e-01
160.000 14.000 1.49006462e-01
160.000 16.000 1.49018738e-01
160.000 18.000 1.49032503e-01
160.000 20.000 1.49047705e-01
160.000 22.000 1.49064289e-01
160.000 24.000 1.49082196e-01
160.000 26.000 1.49101368e-01
160.000 28.000 1.49121742e-01
160.000 30.000 1.49143256e-01
160.000 32.000 1.49165851e-01
160.000 34.000 1.49189468e-01
160.000 36.000 1.49214053e-01
160.000 38.000 1.49239555e-01
160.000 40.000 1.49265930e-01
160.000 42.000 1.49293144e-01
160.000 44.000 1.49321167e-01
160.000 46.000 1.49349985e-01
160.000 48.000 1.49379594e-01
160.000 50.000 1.49410002e-01
160.000 52.000 1.49441129e-01
160.000 54.000 1.49472693e-01
160.000 56.000 1.49505187e-01
160.000 58.000 1.49539431e-01
160.000 60.000 1.49575742e-01
160.000 62.000 1.49614839e-01
160.000 64.000 1.49657081e-01
160.000 66.000 1.49702288e-01
160.000 68.000 1.49751075e-01
160.000 70.000 1.49808474e-01
160.000 72.000 1.49872954e-01
160.000 74.000 1.49931943e-01
160.000 76.000 1.49974197e-01
160.000 78.000 1.49992585e-01
160.000 80.000 1.49979283e-01
160.000 82.000 1.49924988e-01
160.000 84.000 1.49823455e-01
160.000 86.000 1.49671104e-01
160.000 88.000 1.49465960e-01
160.000 90.000 1.49207565e-01
160.000 92.000 1.48896850e-01
160.000 94.000 1.48535923e-01
160.000 96.000 1.48127820e-01
160.000 98.000 1.47676273e-01
160.000 100.000 1.47185520e-01
160.000 102.000 1.46660165e-01
160.000 104.000 1.46105097e-01
160.000 106.000 1.45525433e-01
160.000 108.000 1.44926489e-01
160.000 110.000 1.44313756e-01
160.000 112.000 1.43692874e-01
160.000 114.000 1.43069606e-01
160.000 116.000 1.42449806e-01
160.000 118.000 1.41839383e-01

162.000 0.000 1.52405815e-01
162.000 2.000 1.52407191e-01
162.000 4.000 1.52411316e-01
162.000 6.000 1.52418176e-01
162.000 8.000 1.52427752e-01
162.000 10.000 1.52440015e-01
162.000 12.000 1.52454929e-01
162.000 14.000 1.52472449e-01
162.000 16.000 1.52492524e-01
162.000 18.000 1.52515096e-01
162.000 20.000 1.52540099e-01
162.000 22.000 1.52567463e-01
162.000 24.000 1.52597109e-01
162.000 26.000 1.52628957e-01
162.000 28.000 1.52662918e-01
162.000 30.000 1.52698901e-01
162.000 32.000 1.52736814e-01
162.000 34.000 1.52776558e-01
162.000 36.000 1.52818036e-01
162.000 38.000 1.52861149e-01
162.000 40.000 1.52905798e-01
162.000 42.000 1.52951887e-01
162.000 44.000 1.52999321e-01
162.000 46.000 1.53048009e-01
162.000 48.000 1.53097865e-01
162.000 50.000 1.53148810e-01
162.000 52.000 1.53200675e-01
162.000 54.000 1.53253101e-01
162.000 56.000 1.53306343e-01
162.000 58.000 1.53360913e-01
162.000 60.000 1.53416768e-01
162.000 62.000 1.53473981e-01
162.000 64.000 1.53532037e-01
162.000 66.000 1.53589782e-01
162.000 68.000 1.53646405e-01
162.000 70.000 1.53704348e-01
162.000 72.000 1.53758573e-01
162.000 74.000 1.53793749e-01
162.000 76.000 1.53797145e-01
162.000 78.000 1.53760400e-01
162.000 80.000 1.53675240e-01
162.000 82.000 1.53533145e-01
162.000 84.000 1.53329382e-01
162.000 86.000 1.53062390e-01
162.000 88.000 1.52732598e-01
162.000 90.000 1.52342163e-01
162.000 92.000 1.51894660e-01
162.000 94.000 1.51394749e-01
162.000 96.000 1.50847843e-01
162.000 98.000 1.50259841e-01
162.000 100.000 1.49636942e-01
162.000 102.000 1.48985516e-01
162.000 104.000 1.48312046e-01
162.000 106.000 1.47623095e-01
162.000 108.000 1.46925298e-01
162.000 110.000 1.46225348e-01
162.000 112.000 1.45529989e-01
162.000 114.000 1.44845998e-01
162.000 116.000 1.44180159e-01
162.000 118.000 1.43539244e-01

164.000 0.000 1.56146742e-01
164.000 2.000 1.56148899e-01
164.000 4.000 1.56155369e-01
164.000 6.000 1.56166141e-01
164.000 8.000 1.56181195e-01
164.000 10.000 1.56200509e-01
164.000 12.000 1.56224051e-01
164.000 14.000 1.56251782e-01
164.000 16.000 1.56283657e-01
164.000 18.000 1.56319627e-01
164.000 20.000 1.56359632e-01
164.000 22.000 1.56403612e-01
164.000 24.000 1.56451498e-01
164.000 26.000 1.56503217e-01
164.000 28.000 1.56558692e-01
164.000 30.000 1.56617840e-01
164.000 32.000 1.56680576e-01
164.000 34.000 1.56746813e-01
164.000 36.000 1.56816459e-01
164.000 38.000 1.56889422e-01
164.000 40.000 1.56965607e-01
164.000 42.000 1.57044922e-01
164.000 44.000 1.57127271e-01
164.000 46.000 1.57212564e-01
164.000 48.000 1.57300709e-01
164.000 50.000 1.57391619e-01
164.000 52.000 1.57485123e-01
164.000 54.000 1.57580840e-01
164.000 56.000 1.57678901e-01
164.000 58.000 1.57779569e-01
164.000 60.000 1.57882551e-01
164.000 62.000 1.57987431e-01
164.000 64.000 1.58093167e-01
164.000 66.000 1.58198005e-01
164.000 68.000 1.58300158e-01
164.000 70.000 1.58399967e-01
164.000 72.000 1.58489246e-01
164.000 74.000 1.58550829e-01
164.000 76.000 1.58570847e-01
164.000 78.000 1.58539804e-01
164.000 80.000 1.58448865e-01
164.000 82.000 1.58289918e-01
164.000 84.000 1.58058700e-01
164.000 86.000 1.57754150e-01
164.000 88.000 1.57377272e-01
164.000 90.000 1.56930830e-01
164.000 92.000 1.56419051e-01
164.000 94.000 1.55847334e-01
164.000 96.000 1.55221993e-01
164.000 98.000 1.54550050e-01
164.000 100.000 1.53839090e-01
164.000 102.000 1.53097157e-01
164.000 104.000 1.52332671e-01
164.000 106.000 1.51554366e-01
164.000 108.000 1.50771224e-01
164.000 110.000 1.49992401e-01
164.000 112.000 1.49227163e-01
164.000 114.000 1.48484811e-01
164.000 116.000 1.47774624e-01
164.000 118.000 1.47105797e-01

166.000 0.000 1.60150852e-01
166.000 2.000 1.60154982e-01
166.000 4.000 1.60167371e-01
166.000 6.000 1.60188018e-01
166.000 8.000 1.60216918e-01
166.000 10.000 1.60254068e-01
166.000 12.000 1.60299463e-01
166.000 14.000 1.60353094e-01
166.000 16.000 1.60414956e-01
166.000 18.000 1.60485041e-01
166.000 20.000 1.60563339e-01
166.000 22.000 1.60649844e-01
166.000 24.000 1.60744546e-01
166.000 26.000 1.60847440e-01
166.000 28.000 1.60958517e-01
166.000 30.000 1.61077774e-01
166.000 32.000 1.61205207e-01
166.000 34.000 1.61340816e-01
166.000 36.000 1.61484601e-01
166.000 38.000 1.61636569e-01
166.000 40.000 1.61796729e-01
166.000 42.000 1.61965095e-01
166.000 44.000 1.62141685e-01
166.000 46.000 1.62326526e-01
166.000 48.000 1.62519649e-01
166.000 50.000 1.62721093e-01
166.000 52.000 1.62930825e-01
166.000 54.000 1.63148595e-01
166.000 56.000 1.63374576e-01
166.000 58.000 1.63608979e-01
166.000 60.000 1.63851378e-01
166.000 62.000 1.64101096e-01
166.000 64.000 1.64356903e-01
166.000 66.000 1.64617023e-01
166.000 68.000 1.64879543e-01
166.000 70.000 1.65143809e-01
166.000 72.000 1.65400654e-01
166.000 74.000 1.65634202e-01
166.000 76.000 1.65832057e-01
166.000 78.000 1.65985689e-01
166.000 80.000 1.66087239e-01
166.000 82.000 1.66129859e-01
166.000 84.000 1.66110197e-01
166.000 86.000 1.66027050e-01
166.000 88.000 1.65880419e-01
166.000 90.000 1.65671312e-01
166.000 92.000 1.65401625e-01
166.000 94.000 1.65074107e-01
166.000 96.000 1.64692411e-01
166.000 98.000 1.64261184e-01
166.000 100.000 1.63786192e-01
166.000 102.000 1.63274410e-01
166.000 104.000 1.62734074e-01
166.000 106.000 1.62174660e-01
166.000 108.000 1.61606800e-01
166.000 110.000 1.61042147e-01
166.000 112.000 1.60493197e-01
166.000 114.000 1.59973107e-01
166.000 116.000 1.59495513e-01
166.000 118.000 1.59074378e-01

168.000 0.000 1.64376927e-01
168.000 2.000 1.64388085e-01
168.000 4.000 1.64421566e-01
168.000 6.000 1.64477383e-01
168.000 8.000 1.64555560e-01
168.000 10.000 1.64656134e-01
168.000 12.000 1.64779148e-01
168.000 14.000 1.64924659e-01
168.000 16.000 1.65092733e-01
168.000 18.000 1.65283450e-01
168.000 20.000 1.65496902e-01
168.000 22.000 1.65733194e-01
168.000 24.000 1.65992446e-01
168.000 26.000 1.66274794e-01
168.000 28.000 1.66580388e-01
168.000 30.000 1.66909399e-01
168.000 32.000 1.67262016e-01
168.000 34.000 1.67638450e-01
168.000 36.000 1.68038932e-01
168.000 38.000 1.68463721e-01
168.000 40.000 1.68913100e-01
168.000 42.000 1.69387382e-01
168.000 44.000 1.69886913e-01
168.000 46.000 1.70412071e-01
168.000 48.000 1.70963273e-01
168.000 50.000 1.71540975e-01
168.000 52.000 1.72145596e-01
168.000 54.000 1.72777372e-01
168.000 56.000 1.73436941e-01
168.000 58.000 1.74124979e-01
168.000 60.000 1.74841949e-01
168.000 62.000 1.75588272e-01
168.000 64.000 1.76363951e-01
168.000 66.000 1.77169198e-01
168.000 68.000 1.78004513e-01
168.000 70.000 1.78871979e-01
168.000 72.000 1.79766575e-01
168.000 74.000 1.80679028e-01
168.000 76.000 1.81603624e-01
168.000 78.000 1.82537775e-01
168.000 80.000 1.83478777e-01
168.000 82.000 1.84424449e-01
168.000 84.000 1.85374277e-01
168.000 86.000 1.86327511e-01
168.000 88.000 1.87282234e-01
168.000 90.000 1.88235104e-01
168.000 92.000 1.89181348e-01
168.000 94.000 1.90115036e-01
168.000 96.000 1.91029612e-01
168.000 98.000 1.91918627e-01
168.000 100.000 1.92776592e-01
168.000 102.000 1.93599864e-01
168.000 104.000 1.94387453e-01
168.000 106.000 1.95141675e-01
168.000 108.000 1.95868612e-01
168.000 110.000 1.96578335e-01
168.000 112.000 1.97284926e-01
168.000 114.000 1.98006325e-01
168.000 116.000 1.98764056e-01
168.000 118.000 1.99582914e-01

170.000 0.000 1.68780895e-01
170.000 2.000 1.68800669e-01
170.000 4.000 1.68860011e-01
170.000 6.000 1.68958987e-01
170.000 8.000 1.69097710e-01
170.000 10.000 1.69276334e-01
170.000 12.000 1.69495062e-01
170.000 14.000 1.69754148e-01
170.000 16.000 1.70053893e-01
170.000 18.000 1.70394654e-01
170.000 20.000 1.70776842e-01
170.000 22.000 1.71200931e-01
170.000 24.000 1.71667457e-01
170.000 26.000 1.72177025e-01
170.000 28.000 1.72730315e-01
170.000 30.000 1.73328087e-01
170.000 32.000 1.73971188e-01
170.000 34.000 1.74660561e-01
170.000 36.000 1.75397251e-01
170.000 38.000 1.76182419e-01
170.000 40.000 1.77017351e-01
170.000 42.000 1.77903470e-01
170.000 44.000 1.78842352e-01
170.000 46.000 1.79835744e-01
170.000 48.000 1.80885578e-01
170.000 50.000 1.81994001e-01
170.000 52.000 1.83163317e-01
170.000 54.000 1.84395891e-01
170.000 56.000 1.85694683e-01
170.000 58.000 1.87062886e-01
170.000 60.000 1.88504118e-01
170.000 62.000 1.90022704e-01
170.000 64.000 1.91623558e-01
170.000 66.000 1.93312820e-01
170.000 68.000 1.95098582e-01
170.000 70.000 1.96992017e-01
170.000 72.000 1.99001694e-01
170.000 74.000 2.01137577e-01
170.000 76.000 2.03415309e-01
170.000 78.000 2.05855247e-01
170.000 80.000 2.08479840e-01
170.000 82.000 2.11314561e-01
170.000 84.000 2.14388025e-01
170.000 86.000 2.17729847e-01
170.000 88.000 2.21369529e-01
170.000 90.000 2.25335658e-01
170.000 92.000 2.29655174e-01
170.000 94.000 2.34352746e-01
170.000 96.000 2.39450285e-01
170.000 98.000 2.44966637e-01
170.000 100.000 2.50917506e-01
170.000 102.000 2.57315655e-01
170.000 104.000 2.64171464e-01
170.000 106.000 2.71493923e-01
170.000 108.000 2.79292164e-01
170.000 110.000 2.87577659e-01
170.000 112.000 2.96367194e-01
170.000 114.000 3.05686791e-01
170.000 116.000 3.15576687e-01
170.000 118.000 3.26097571e-01


==> anc/data/fig13_left_cs_24x8_MS_120.0.dat <==
0 1.6410192239220975e-01 4.142e-03 2.498e-16 -2.498e-16
0.00740741 1.6410512029186017e-01 4.148e-03 1.426e-06 1.319e-06
0.0148148 1.6411468948197228e-01 4.127e-03 5.702e-06 5.273e-06
0.0222222 1.6413055645680261e-01 4.162e-03 1.282e-05 1.186e-05
0.0296296 1.6415259877653096e-01 4.150e-03 2.278e-05 2.106e-05
0.037037 1.6418064517368328e-01 4.121e-03 3.557e-05 3.287e-05
0.0444444 1.6421447570571970e-01 4.159e-03 5.117e-05 4.727e-05
0.0518519 1.6425382195740096e-01 4.147e-03 6.956e-05 6.424e-05
0.0592593 1.6429836729760422e-01 4.171e-03 9.073e-05 8.375e-05
0.0666667 1.6434774719632850e-01 4.249e-03 1.147e-04 1.058e-04
0.0740741 1.6440154960872497e-01 4.416e-03 1.413e-04 1.303e-04
0.0814815 1.6445931543409389e-01 4.610e-03 1.706e-04 1.572e-04
0.0888889 1.6452053905891972e-01 4.810e-03 2.026e-04 1.865e-04
0.0962963 1.6458466899415819e-01 5.108e-03 2.372e-04 2.182e-04
0.103704 1.6465110861815077e-01 5.440e-03 2.744e-04 2.521e-04
0.111111 1.6471921703770209e-01 5.746e-03 3.141e-04 2.882e-04
0.118519 1.6478831008102848e-01 6.204e-03 3.562e-04 3.253e-04
0.125926 1.6485766143743955e-01 6.686e-03 4.008e-04 3.628e-04
0.133333 1.6492650395976161e-01 7.200e-03 4.477e-04 4.015e-04
0.140741 1.6499403114661779e-01 7.706e-03 4.968e-04 4.434e-04
0.148148 1.6505939882275364e-01 8.176e-03 5.481e-04 4.926e-04
0.155556 1.6512172703660227e-01 8.689e-03 5.996e-04 5.445e-04
0.162963 1.6518010219522275e-01 9.146e-03 6.518e-04 5.953e-04
0.17037 1.6523357945759132e-01 9.600e-03 7.052e-04 6.454e-04
0.177778 1.6528118540796680e-01 1.036e-02 7.594e-04 6.967e-04
0.185185 1.6532192103168172e-01 1.109e-02 8.142e-04 7.488e-04
0.192593 1.6535476501620372e-01 1.184e-02 8.693e-04 8.016e-04
0.2 1.6537867740068923e-01 1.264e-02 9.245e-04 8.548e-04
0.207407 1.6539260359749369e-01 1.325e-02 9.795e-04 9.082e-04
0.214815 1.6539547880924940e-01 1.385e-02 1.034e-03 9.614e-04
0.222222 1.6538623286520221e-01 1.460e-02 1.087e-03 1.015e-03
0.22963 1.6536379550058800e-01 1.531e-02 1.139e-03 1.064e-03
0.237037 1.6532710210304238e-01 1.612e-02 1.190e-03 1.110e-03
0.244444 1.6527509995055450e-01 1.694e-02 1.239e-03 1.156e-03
0.251852 1.6520675496658743e-01 1.790e-02 1.285e-03 1.201e-03
0.259259 1.6512105902013802e-01 1.870e-02 1.328e-03 1.245e-03
0.266667 1.6501705442354830e-01 1.945e-02 1.368e-03 1.287e-03
0.274074 1.6489382722755483e-01 2.019e-02 1.404e-03 1.331e-03
0.281481 1.6475045308126635e-01 2.102e-02 1.437e-03 1.368e-03
0.288889 1.6458600728718076e-01 2.156e-02 1.465e-03 1.405e-03
0.296296 1.6439953930272022e-01 2.262e-02 1.488e-03 1.450e-03
0.303704 1.6419020688783836e-01 2.254e-02 1.507e-03 1.494e-03
0.311111 1.6395713440023607e-01 2.338e-02 1.521e-03 1.537e-03
0.318519 1.6369946463538465e-01 2.454e-02 1.531e-03 1.572e-03
0.325926 1.6341619306942853e-01 2.468e-02 1.536e-03 1.611e-03
0.333333 1.6310616870666966e-01 2.606e-02 1.534e-03 1.633e-03
0.340741 1.6276848133670438e-01 2.592e-02 1.523e-03 1.630e-03
0.348148 1.6240249276508240e-01 2.630e-02 1.502e-03 1.587e-03
0.355556 1.6200694380184152e-01 2.744e-02 1.473e-03 1.523e-03
0.362963 1.6158090548659945e-01 2.776e-02 1.437e-03 1.440e-03
0.37037 1.6112198626386573e-01 2.803e-02 1.438e-03 1.365e-03
0.377778 1.6062661267439193e-01 2.719e-02 1.356e-03 1.287e-03
0.385185 1.6009380203626111e-01 2.823e-02 1.319e-03 1.271e-03
0.392593 1.5952464829209462e-01 2.845e-02 1.287e-03 1.217e-03
0.4 1.5892305385403349e-01 2.968e-02 1.259e-03 1.261e-03
0.407407 1.5829371564204869e-01 2.986e-02 1.234e-03 1.131e-03
0.414815 1.5764133445679704e-01 2.886e-02 1.211e-03 1.051e-03
0.422222 1.5697037524297630e-01 2.928e-02 1.190e-03 1.010e-03
0.42963 1.5628468533922366e-01 2.892e-02 1.172e-03 8.571e-04
0.437037 1.5558334432174339e-01 2.885e-02 1.031e-03 7.914e-04
0.444444 1.5487229550824899e-01 2.900e-02 1.001e-03 7.109e-04
0.451852 1.5415849218361810e-01 2.879e-02 8.964e-04 6.715e-04
0.459259 1.5344042210589359e-01 2.843e-02 8.171e-04 6.588e-04
0.466667 1.5269616156943480e-01 2.820e-02 9.046e-04 7.040e-04
0.474074 1.5196032603047643e-01 2.774e-02 9.352e-04 8.152e-04
0.481481 1.5123471482673090e-01 2.758e-02 1.030e-03 9.366e-04
0.488889 1.5050345802165846e-01 2.721e-02 8.380e-04 9.101e-04
0.496296 1.4984629572374605e-01 2.682e-02 9.307e-04 8.465e-04
0.503704 1.4924983415839649e-01 2.670e-02 1.028e-03 8.892e-04
0.511111 1.4878538825397103e-01 2.658e-02 1.044e-03 9.159e-04
0.518519 1.4847705660092933e-01 2.653e-02 1.022e-03 8.862e-04
0.525926 1.4832801601201787e-01 2.626e-02 1.109e-03 1.020e-03
0.533333 1.4834327734252298e-01 2.585e-02 1.203e-03 1.033e-03
0.540741 1.4852858220405202e-01 2.564e-02 1.315e-03 1.181e-03
0.548148 1.4888979931051813e-01 2.552e-02 1.407e-03 1.383e-03
0.555556 1.4943259327526603e-01 2.508e-02 1.547e-03 1.455e-03
0.562963 1.5016224951038062e-01 2.465e-02 1.752e-03 1.613e-03
0.57037 1.5108359209249134e-01 2.440e-02 1.955e-03 1.656e-03
0.577778 1.5220095865716882e-01 2.394e-02 2.097e-03 1.692e-03
0.585185 1.5351821104625868e-01 2.352e-02 2.199e-03 1.728e-03
0.592593 1.5503876871438782e-01 2.294e-02 2.316e-03 1.918e-03
0.6 1.5676565677928259e-01 2.257e-02 2.428e-03 2.086e-03
0.607407 1.5870156358829018e-01 2.249e-02 2.534e-03 2.219e-03
0.614815 1.6084890457359774e-01 2.221e-02 2.634e-03 2.401e-03
0.622222 1.6320989042448658e-01 2.229e-02 2.727e-03 2.501e-03
0.62963 1.6578659847051885e-01 2.179e-02 2.813e-03 2.656e-03
0.637037 1.6858104679583252e-01 2.160e-02 2.891e-03 2.831e-03
0.644444 1.7159527108508621e-01 2.145e-02 2.959e-03 3.008e-03
0.651852 1.7483140459668933e-01 2.124e-02 3.018e-03 3.186e-03
0.659259 1.7829176201059826e-01 2.122e-02 3.066e-03 3.366e-03
0.666667 1.8197892823763215e-01 2.101e-02 3.102e-03 3.548e-03
0.674074 1.8589585363112118e-01 2.081e-02 3.126e-03 3.732e-03
0.681481 1.9004595743438080e-01 2.079e-02 3.211e-03 3.871e-03
0.688889 1.9443324175474150e-01 2.073e-02 3.288e-03 3.817e-03
0.696296 1.9906241890627069e-01 2.076e-02 3.353e-03 3.819e-03
0.703704 2.0393905564505274e-01 2.062e-02 3.405e-03 3.874e-03
0.711111 2.0906973867920942e-01 2.094e-02 3.443e-03 3.797e-03
0.718519 2.1446226693155024e-01 2.111e-02 3.465e-03 3.823e-03
0.725926 2.2012587744749940e-01 2.150e-02 3.470e-03 3.846e-03
0.733333 2.2607151368615089e-01 2.221e-02 3.456e-03 3.800e-03
0.740741 2.3231214736200145e-01 2.296e-02 3.393e-03 3.689e-03
0.748148 2.3886316823475703e-01 2.333e-02 3.185e-03 3.368e-03
0.755556 2.4574286058038275e-01 2.339e-02 2.972e-03 2.932e-03
0.762963 2.5297299095713466e-01 2.346e-02 2.785e-03 2.719e-03
0.77037 2.6057953994416888e-01 2.406e-02 2.673e-03 2.520e-03
0.777778 2.6859362171929030e-01 2.556e-02 2.214e-03 2.275e-03
0.785185 2.7705265106694688e-01 2.612e-02 1.912e-03 1.983e-03
0.792593 2.8600183981466626e-01 2.713e-02 1.936e-03 1.948e-03
0.8 2.9549613711197592e-01 2.838e-02 1.596e-03 1.682e-03
0.807407 3.0560277564463589e-01 3.001e-02 1.508e-03 1.814e-03
0.814815 3.1640465729670558e-01 3.134e-02 1.737e-03 1.800e-03
0.822222 3.2800492094040129e-01 3.350e-02 2.472e-03 1.963e-03
0.82963 3.4053320570843326e-01 3.541e-02 3.217e-03 2.841e-03
0.837037 3.5415439680548355e-01 3.854e-02 4.490e-03 4.291e-03
0.844444 3.6908109270776795e-01 4.267e-02 6.447e-03 6.338e-03
0.851852 3.8559180363645168e-01 4.674e-02 8.677e-03 8.088e-03
0.859259 4.0405825955460306e-01 5.261e-02 1.138e-02 1.069e-02
0.866667 4.2498775129605426e-01 6.113e-02 1.484e-02 1.375e-02
0.874074 4.4909144798962736e-01 7.159e-02 1.947e-02 1.814e-02
0.881481 4.7740031522424309e-01 8.632e-02 2.528e-02 2.410e-02


==> anc/data/fig13_left_cs_24x8_MS_145.0.dat <==
0 1.3527512879716633e-01 8.694e-03 -2.220e-16 2.220e-16
0.00740741 1.3527290354759652e-01 8.695e-03 1.911e-06 1.671e-06
0.0148148 1.3526623336323276e-01 8.697e-03 7.639e-06 6.682e-06
0.0222222 1.3525513492479346e-01 8.700e-03 1.718e-05 1.502e-05
0.0296296 1.3523963599246852e-01 8.708e-03 3.051e-05 2.668e-05
0.037037 1.3521977534458274e-01 8.712e-03 4.761e-05 4.163e-05
0.0444444 1.3519560269207054e-01 8.695e-03 6.846e-05 5.985e-05
0.0518519 1.3516717856910818e-01 8.689e-03 9.303e-05 8.130e-05
0.0592593 1.3513457420034350e-01 8.657e-03 1.213e-04 1.060e-04
0.0666667 1.3509787134525975e-01 8.631e-03 1.531e-04 1.338e-04
0.0740741 1.3505716212029811e-01 8.603e-03 1.886e-04 1.647e-04
0.0814815 1.3501254879945701e-01 8.570e-03 2.276e-04 1.986e-04
0.0888889 1.3496414359416647e-01 8.506e-03 2.700e-04 2.361e-04
0.0962963 1.3491206841332587e-01 8.511e-03 3.158e-04 2.767e-04
0.103704 1.3485645460446397e-01 8.494e-03 3.650e-04 3.205e-04
0.111111 1.3479744267706001e-01 8.496e-03 4.174e-04 3.674e-04
0.118519 1.3473518200913459e-01 8.498e-03 4.730e-04 4.174e-04
0.125926 1.3466983053828163e-01 8.484e-03 5.317e-04 4.705e-04
0.133333 1.3460155443837818e-01 8.432e-03 5.934e-04 5.266e-04
0.140741 1.3453052778326041e-01 8.394e-03 6.579e-04 5.857e-04
0.148148 1.3445693219871033e-01 8.335e-03 7.253e-04 6.477e-04
0.155556 1.3438095650413839e-01 8.300e-03 7.955e-04 7.127e-04
0.162963 1.3430279634539224e-01 8.318e-03 8.682e-04 7.805e-04
0.17037 1.3422265382015502e-01 8.291e-03 9.434e-04 8.512e-04
0.177778 1.3414073709742930e-01 8.306e-03 1.021e-03 9.247e-04
0.185185 1.3405726003262367e-01 8.313e-03 1.101e-03 1.001e-03
0.192593 1.3397244177978748e-01 8.351e-03 1.183e-03 1.080e-03
0.2 1.3388650640254485e-01 8.313e-03 1.267e-03 1.162e-03
0.207407 1.3379968248529878e-01 8.306e-03 1.353e-03 1.246e-03
0.214815 1.3371220274627788e-01 8.310e-03 1.441e-03 1.330e-03
0.222222 1.3362430365400235e-01 8.316e-03 1.531e-03 1.410e-03
0.22963 1.3353622504874585e-01 8.362e-03 1.622e-03 1.490e-03
0.237037 1.3344820977056229e-01 8.268e-03 1.715e-03 1.570e-03
0.244444 1.3336050329544366e-01 8.309e-03 1.809e-03 1.652e-03
0.251852 1.3327335338116122e-01 8.295e-03 1.904e-03 1.734e-03
0.259259 1.3318700972433353e-01 8.308e-03 1.999e-03 1.816e-03
0.266667 1.3310171401085713e-01 8.344e-03 2.095e-03 1.898e-03
0.274074 1.3301770888630238e-01 8.338e-03 2.191e-03 1.981e-03
0.281481 1.3293523215139996e-01 8.343e-03 2.287e-03 2.063e-03
0.288889 1.3285452528236832e-01 8.346e-03 2.384e-03 2.145e-03
0.296296 1.3277587830435766e-01 8.368e-03 2.479e-03 2.227e-03
0.303704 1.3269955613427492e-01 8.427e-03 2.575e-03 2.308e-03
0.311111 1.3262587925548316e-01 8.497e-03 2.671e-03 2.388e-03
0.318519 1.3255511678505949e-01 8.515e-03 2.768e-03 2.463e-03
0.325926 1.3248749629418430e-01 8.542e-03 2.866e-03 2.536e-03
0.333333 1.3242354205849510e-01 8.553e-03 2.965e-03 2.606e-03
0.340741 1.3236355611909301e-01 8.587e-03 3.064e-03 2.673e-03
0.348148 1.3230806878749704e-01 8.493e-03 3.164e-03 2.774e-03
0.355556 1.3225744255001953e-01 8.446e-03 3.265e-03 2.843e-03
0.362963 1.3221214050034025e-01 8.435e-03 3.366e-03 2.904e-03
0.37037 1.3217238970082998e-01 8.450e-03 3.467e-03 2.961e-03
0.377778 1.3213854438567935e-01 8.430e-03 3.569e-03 3.033e-03
0.385185 1.3211175578057188e-01 8.399e-03 3.671e-03 3.102e-03
0.392593 1.3209266867081745e-01 8.386e-03 3.771e-03 3.191e-03
0.4 1.3208186725416224e-01 8.351e-03 3.868e-03 3.279e-03
0.407407 1.3207988548486049e-01 8.392e-03 3.947e-03 3.365e-03
0.414815 1.3208721737652140e-01 8.400e-03 4.042e-03 3.449e-03
0.422222 1.3210431136309839e-01 8.431e-03 4.104e-03 3.502e-03
0.42963 1.3213153176696577e-01 8.382e-03 4.215e-03 3.550e-03
0.437037 1.3216900232596840e-01 8.385e-03 4.326e-03 3.596e-03
0.444444 1.3221756063634468e-01 8.370e-03 4.432e-03 3.640e-03
0.451852 1.3227782112989483e-01 8.347e-03 4.496e-03 3.706e-03
0.459259 1.3234992410904980e-01 8.312e-03 4.556e-03 3.769e-03
0.466667 1.3243304661521033e-01 8.225e-03 4.616e-03 3.835e-03
0.474074 1.3252930294877449e-01 8.204e-03 4.703e-03 3.910e-03
0.481481 1.3263978250523059e-01 8.129e-03 4.808e-03 3.964e-03
0.488889 1.3276426780107509e-01 8.116e-03 4.914e-03 4.035e-03
0.496296 1.3290690955234005e-01 8.068e-03 5.001e-03 4.086e-03
0.503704 1.3306724210969317e-01 8.102e-03 5.125e-03 4.127e-03
0.511111 1.3324931242302870e-01 8.132e-03 5.243e-03 4.164e-03
0.518519 1.3345469272383897e-01 8.147e-03 5.358e-03 4.200e-03
0.525926 1.3368365441629504e-01 8.142e-03 5.470e-03 4.234e-03
0.533333 1.3393653209742537e-01 8.152e-03 5.552e-03 4.267e-03
0.540741 1.3421368335828024e-01 8.094e-03 5.640e-03 4.340e-03
0.548148 1.3451545704793860e-01 8.060e-03 5.725e-03 4.395e-03
0.555556 1.3484216846736669e-01 8.053e-03 5.814e-03 4.429e-03
0.562963 1.3519408023892870e-01 8.022e-03 5.916e-03 4.462e-03
0.57037 1.3557138781967981e-01 7.940e-03 6.036e-03 4.495e-03
0.577778 1.3597420880634223e-01 7.882e-03 6.156e-03 4.543e-03
0.585185 1.3640257532687095e-01 7.970e-03 6.276e-03 4.599e-03
0.592593 1.3685642893487027e-01 7.910e-03 6.399e-03 4.654e-03
0.6 1.3733561752400664e-01 7.890e-03 6.534e-03 4.708e-03
0.607407 1.3783989386386361e-01 7.906e-03 6.674e-03 4.762e-03
0.614815 1.3836891542938554e-01 7.827e-03 6.782e-03 4.816e-03
0.622222 1.3892224525543667e-01 7.782e-03 6.887e-03 4.884e-03
0.62963 1.3949935359791982e-01 7.690e-03 7.043e-03 4.950e-03
0.637037 1.4009962022482092e-01 7.667e-03 7.204e-03 5.016e-03
0.644444 1.4072233719567687e-01 7.595e-03 7.371e-03 5.147e-03
0.651852 1.4136671201733791e-01 7.577e-03 7.543e-03 5.251e-03
0.659259 1.4203187108832505e-01 7.468e-03 7.721e-03 5.336e-03
0.666667 1.4271686336431430e-01 7.467e-03 7.903e-03 5.416e-03
0.674074 1.4342066419390437e-01 7.440e-03 8.089e-03 5.437e-03
0.681481 1.4414217928736950e-01 7.395e-03 8.247e-03 5.458e-03
0.688889 1.4488024879201475e-01 7.335e-03 8.398e-03 5.481e-03
0.696296 1.4563365145641613e-01 7.211e-03 8.583e-03 5.504e-03
0.703704 1.4640110887257776e-01 7.136e-03 8.735e-03 5.528e-03
0.711111 1.4718128979015183e-01 7.057e-03 8.914e-03 5.554e-03
0.718519 1.4797281450059793e-01 7.024e-03 9.046e-03 5.580e-03
0.725926 1.4877425929170970e-01 6.954e-03 9.173e-03 5.608e-03
0.733333 1.4958416097450025e-01 6.942e-03 9.289e-03 5.636e-03
0.740741 1.5040102148517220e-01 6.933e-03 9.380e-03 5.666e-03
0.748148 1.5122331256493829e-01 6.898e-03 9.520e-03 5.696e-03
0.755556 1.5204948051993875e-01 6.865e-03 9.622e-03 5.728e-03
0.762963 1.5287795106252494e-01 6.842e-03 9.819e-03 5.760e-03
0.77037 1.5370713423384461e-01 6.766e-03 9.956e-03 5.793e-03
0.777778 1.5453542940607040e-01 6.770e-03 1.013e-02 5.826e-03
0.785185 1.5536123036083543e-01 6.840e-03 1.029e-02 5.860e-03
0.792593 1.5618293043855819e-01 6.893e-03 1.035e-02 5.894e-03
0.8 1.5699892775143243e-01 7.022e-03 1.044e-02 5.928e-03
0.807407 1.5780763045098734e-01 7.062e-03 1.062e-02 5.962e-03
0.814815 1.5860746203936618e-01 7.213e-03 1.069e-02 6.039e-03
0.822222 1.5939686671188291e-01 7.291e-03 1.087e-02 6.198e-03
0.82963 1.6017431471707222e-01 7.395e-03 1.098e-02 6.352e-03
0.837037 1.6093830771939749e-01 7.562e-03 1.112e-02 6.412e-03
0.844444 1.6168738414909772e-01 7.724e-03 1.126e-02 6.517e-03
0.851852 1.6242012452339011e-01 7.948e-03 1.140e-02 6.620e-03
0.859259 1.6313515672346796e-01 8.210e-03 1.152e-02 6.709e-03
0.866667 1.6383116121249322e-01 8.606e-03 1.164e-02 6.767e-03
0.874074 1.6450687618116633e-01 9.040e-03 1.175e-02 6.778e-03
0.881481 1.6516110260949246e-01 9.299e-03 1.186e-02 6.859e-03


==> anc/data/fig13_left_cs_24x8_MS_150.0.dat <==
0 1.3725289603155130e-01 7.942e-03 -2.776e-17 2.776e-17
0.00740741 1.3725314022117460e-01 7.942e-03 6.219e-07 5.802e-07
0.0148148 1.3725387420844964e-01 7.941e-03 2.487e-06 2.320e-06
0.0222222 1.3725510224742496e-01 7.943e-03 5.592e-06 5.217e-06
0.0296296 1.3725683142429992e-01 7.951e-03 9.934e-06 9.269e-06
0.037037 1.3725907165161025e-01 7.945e-03 1.551e-05 1.447e-05
0.0444444 1.3726183566010705e-01 7.948e-03 2.230e-05 2.082e-05
0.0518519 1.3726513898834780e-01 7.951e-03 3.031e-05 2.833e-05
0.0592593 1.3726899997002279e-01 7.955e-03 3.952e-05 3.700e-05
0.0666667 1.3727343971904526e-01 7.959e-03 4.992e-05 4.681e-05
0.0740741 1.3727848211244176e-01 7.959e-03 6.150e-05 5.777e-05
0.0814815 1.3728415377107919e-01 7.929e-03 7.424e-05 6.988e-05
0.0888889 1.3729048403827426e-01 7.908e-03 8.812e-05 8.313e-05
0.0962963 1.3729750495633453e-01 7.913e-03 1.031e-04 9.752e-05
0.103704 1.3730525124108423e-01 7.909e-03 1.192e-04 1.130e-04
0.111111 1.3731376025443337e-01 7.905e-03 1.364e-04 1.292e-04
0.118519 1.3732307197505469e-01 7.895e-03 1.547e-04 1.464e-04
0.125926 1.3733322896723352e-01 7.850e-03 1.739e-04 1.645e-04
0.133333 1.3734427634796476e-01 7.804e-03 1.942e-04 1.835e-04
0.140741 1.3735626175237178e-01 7.783e-03 2.155e-04 2.034e-04
0.148148 1.3736923529752829e-01 7.745e-03 2.377e-04 2.241e-04
0.155556 1.3738324954476588e-01 7.728e-03 2.608e-04 2.456e-04
0.162963 1.3739835946055717e-01 7.707e-03 2.848e-04 2.680e-04
0.17037 1.3741462237606467e-01 7.700e-03 3.097e-04 2.924e-04
0.177778 1.3743209794545008e-01 7.674e-03 3.358e-04 3.177e-04
0.185185 1.3745084810304570e-01 7.667e-03 3.628e-04 3.440e-04
0.192593 1.3747093701948540e-01 7.606e-03 3.906e-04 3.712e-04
0.2 1.3749243105690426e-01 7.631e-03 4.193e-04 3.994e-04
0.207407 1.3751539872331237e-01 7.658e-03 4.499e-04 4.285e-04
0.214815 1.3753991062625567e-01 7.640e-03 4.822e-04 4.585e-04
0.222222 1.3756603942587678e-01 7.638e-03 5.156e-04 4.894e-04
0.22963 1.3759385978749358e-01 7.592e-03 5.501e-04 5.211e-04
0.237037 1.3762344833381346e-01 7.604e-03 5.857e-04 5.538e-04
0.244444 1.3765488359690811e-01 7.593e-03 6.223e-04 5.872e-04
0.251852 1.3768824597006993e-01 7.577e-03 6.601e-04 6.215e-04
0.259259 1.3772361765968058e-01 7.580e-03 6.989e-04 6.567e-04
0.266667 1.3776107882411645e-01 7.569e-03 7.389e-04 6.926e-04
0.274074 1.3780071778039113e-01 7.561e-03 7.773e-04 7.292e-04
0.281481 1.3784262619504761e-01 7.524e-03 8.159e-04 7.667e-04
0.288889 1.3788689430291329e-01 7.499e-03 8.551e-04 8.045e-04
0.296296 1.3793363760387425e-01 7.429e-03 8.949e-04 8.369e-04
0.303704 1.3798296189545975e-01 7.398e-03 9.352e-04 8.687e-04
0.311111 1.3803498994611396e-01 7.362e-03 9.760e-04 9.004e-04
0.318519 1.3808981850837104e-01 7.371e-03 1.017e-03 9.318e-04
0.325926 1.3814756500058784e-01 7.401e-03 1.059e-03 9.631e-04
0.333333 1.3820840982153360e-01 7.390e-03 1.101e-03 9.941e-04
0.340741 1.3827245852157660e-01 7.397e-03 1.143e-03 1.025e-03
0.348148 1.3833990551779654e-01 7.384e-03 1.184e-03 1.055e-03
0.355556 1.3841087347701339e-01 7.351e-03 1.224e-03 1.086e-03
0.362963 1.3848552246704582e-01 7.349e-03 1.251e-03 1.116e-03
0.37037 1.3856392201476048e-01 7.319e-03 1.276e-03 1.146e-03
0.377778 1.3864624763718830e-01 7.330e-03 1.300e-03 1.176e-03
0.385185 1.3873283123775623e-01 7.288e-03 1.330e-03 1.205e-03
0.392593 1.3882380320609916e-01 7.280e-03 1.373e-03 1.232e-03
0.4 1.3891926130859217e-01 7.288e-03 1.416e-03 1.258e-03
0.407407 1.3901927624476085e-01 7.237e-03 1.459e-03 1.282e-03
0.414815 1.3912389574500236e-01 7.193e-03 1.503e-03 1.304e-03
0.422222 1.3923314669089437e-01 7.129e-03 1.547e-03 1.324e-03
0.42963 1.3934702133715332e-01 7.078e-03 1.590e-03 1.343e-03
0.437037 1.3946541493456158e-01 7.041e-03 1.634e-03 1.359e-03
0.444444 1.3958850061511444e-01 7.037e-03 1.678e-03 1.400e-03
0.451852 1.3971632986918336e-01 7.034e-03 1.723e-03 1.449e-03
0.459259 1.3984886104718217e-01 7.038e-03 1.767e-03 1.497e-03
0.466667 1.3998578815407328e-01 7.090e-03 1.812e-03 1.544e-03
0.474074 1.4012751832693010e-01 7.075e-03 1.858e-03 1.572e-03
0.481481 1.4027413049266083e-01 7.117e-03 1.898e-03 1.566e-03
0.488889 1.4042555504096541e-01 7.105e-03 1.929e-03 1.557e-03
0.496296 1.4058280611229720e-01 7.075e-03 1.953e-03 1.548e-03
0.503704 1.4074549578252793e-01 6.988e-03 1.983e-03 1.538e-03
0.511111 1.4091464935095291e-01 6.944e-03 2.012e-03 1.528e-03
0.518519 1.4109052652062884e-01 6.983e-03 2.012e-03 1.553e-03
0.525926 1.4127303457113316e-01 6.944e-03 1.995e-03 1.593e-03
0.533333 1.4146212237328554e-01 6.894e-03 2.023e-03 1.641e-03
0.540741 1.4165776594176133e-01 6.824e-03 2.050e-03 1.687e-03
0.548148 1.4185995576451899e-01 6.804e-03 2.076e-03 1.731e-03
0.555556 1.4206868582497348e-01 6.796e-03 2.100e-03 1.772e-03
0.562963 1.4228394422384566e-01 6.732e-03 2.122e-03 1.810e-03
0.57037 1.4250570530002959e-01 6.633e-03 2.144e-03 1.845e-03
0.577778 1.4273392314402822e-01 6.635e-03 2.163e-03 1.877e-03
0.585185 1.4296852639368612e-01 6.612e-03 2.182e-03 1.884e-03
0.592593 1.4320941420013306e-01 6.553e-03 2.199e-03 1.872e-03
0.6 1.4345645325192874e-01 6.529e-03 2.214e-03 1.899e-03
0.607407 1.4370947574721957e-01 6.508e-03 2.228e-03 1.925e-03
0.614815 1.4396827820701327e-01 6.484e-03 2.241e-03 1.950e-03
0.622222 1.4423262102722073e-01 6.422e-03 2.253e-03 1.973e-03
0.62963 1.4450222867261345e-01 6.324e-03 2.264e-03 1.994e-03
0.637037 1.4477679042205036e-01 6.245e-03 2.274e-03 1.995e-03
0.644444 1.4505596158099279e-01 6.148e-03 2.283e-03 1.992e-03
0.651852 1.4533936508422907e-01 6.078e-03 2.292e-03 1.986e-03
0.659259 1.4562659341869197e-01 6.025e-03 2.300e-03 1.996e-03
0.666667 1.4591721080310655e-01 5.960e-03 2.307e-03 2.025e-03
0.674074 1.4621075556784074e-01 5.878e-03 2.315e-03 2.008e-03
0.681481 1.4650674268463493e-01 5.807e-03 2.322e-03 1.992e-03
0.688889 1.4680466640180981e-01 5.774e-03 2.329e-03 1.975e-03
0.696296 1.4710400294603887e-01 5.736e-03 2.337e-03 1.965e-03
0.703704 1.4740421325679903e-01 5.660e-03 2.353e-03 2.021e-03
0.711111 1.4770474572418432e-01 5.588e-03 2.366e-03 2.077e-03
0.718519 1.4800503890487329e-01 5.545e-03 2.376e-03 2.133e-03
0.725926 1.4830452419471826e-01 5.475e-03 2.386e-03 2.188e-03
0.733333 1.4860262843967609e-01 5.434e-03 2.397e-03 2.201e-03
0.740741 1.4889877646967922e-01 5.376e-03 2.408e-03 2.211e-03
0.748148 1.4919239354256725e-01 5.266e-03 2.420e-03 2.220e-03
0.755556 1.4948290768740655e-01 5.144e-03 2.432e-03 2.229e-03
0.762963 1.4976975193845493e-01 5.083e-03 2.448e-03 2.282e-03
0.77037 1.5005236645270700e-01 5.006e-03 2.465e-03 2.263e-03
0.777778 1.5033020050542562e-01 4.887e-03 2.475e-03 2.253e-03
0.785185 1.5060271435934833e-01 4.931e-03 2.492e-03 2.261e-03
0.792593 1.5086938100437891e-01 4.864e-03 2.509e-03 2.268e-03
0.8 1.5112968776558031e-01 4.853e-03 2.527e-03 2.275e-03
0.807407 1.5138313777815834e-01 4.814e-03 2.557e-03 2.283e-03
0.814815 1.5162925132893176e-01 4.802e-03 2.628e-03 2.289e-03
0.822222 1.5186756706449298e-01 4.789e-03 2.670e-03 2.296e-03
0.82963 1.5209764306692855e-01 4.823e-03 2.709e-03 2.303e-03
0.837037 1.5231905779857050e-01 4.874e-03 2.751e-03 2.309e-03
0.844444 1.5253141091781466e-01 4.954e-03 2.796e-03 2.316e-03
0.851852 1.5273432396856859e-01 4.986e-03 2.843e-03 2.322e-03
0.859259 1.5292744094638996e-01 4.981e-03 2.886e-03 2.327e-03
0.866667 1.5311042874483838e-01 4.966e-03 2.902e-03 2.333e-03
0.874074 1.5328297748601438e-01 5.104e-03 2.923e-03 2.338e-03
0.881481 1.5344480073966721e-01 5.195e-03 2.987e-03 2.343e-03


==> anc/data/fig13_left_cs_24x8_MS_165.0.dat <==
0 1.5811839559307436e-01 4.924e-03 -2.776e-16 2.776e-16
0.00740741 1.5812510567826654e-01 4.924e-03 4.438e-07 4.022e-07
0.0148148 1.5814522988806418e-01 4.925e-03 1.776e-06 1.608e-06
0.0222222 1.5817875008934446e-01 4.933e-03 3.997e-06 3.614e-06
0.0296296 1.5822563607427720e-01 4.914e-03 7.110e-06 6.415e-06
0.037037 1.5828584558135539e-01 4.918e-03 1.112e-05 1.001e-05
0.0444444 1.5835932432477398e-01 4.918e-03 1.600e-05 1.437e-05
0.0518519 1.5844600603209513e-01 4.933e-03 2.175e-05 1.951e-05
0.0592593 1.5854581249011893e-01 4.942e-03 2.837e-05 2.541e-05
0.0666667 1.5865865359886380e-01 4.971e-03 3.585e-05 3.205e-05
0.0740741 1.5878442743354235e-01 4.964e-03 4.418e-05 3.941e-05
0.0814815 1.5892302031440478e-01 4.999e-03 5.341e-05 4.748e-05
0.0888889 1.5907430688430690e-01 5.042e-03 6.361e-05 5.624e-05
0.0962963 1.5923815019384482e-01 4.996e-03 7.472e-05 6.566e-05
0.103704 1.5941440179388658e-01 5.065e-03 8.673e-05 7.573e-05
0.111111 1.5960290183531889e-01 5.106e-03 9.966e-05 8.642e-05
0.118519 1.5980347917581555e-01 5.152e-03 1.135e-04 9.769e-05
0.125926 1.6001595149342543e-01 5.197e-03 1.283e-04 1.095e-04
0.133333 1.6024012540676671e-01 5.197e-03 1.440e-04 1.219e-04
0.140741 1.6047579660161201e-01 5.250e-03 1.606e-04 1.348e-04
0.148148 1.6072274996363245e-01 5.313e-03 1.782e-04 1.481e-04
0.155556 1.6098075971707818e-01 5.353e-03 1.968e-04 1.623e-04
0.162963 1.6124958956915308e-01 5.338e-03 2.162e-04 1.786e-04
0.17037 1.6152899285984940e-01 5.396e-03 2.366e-04 1.957e-04
0.177778 1.6181871271700354e-01 5.427e-03 2.580e-04 2.137e-04
0.185185 1.6211848221633027e-01 5.415e-03 2.803e-04 2.326e-04
0.192593 1.6242802454619798e-01 5.478e-03 3.036e-04 2.523e-04
0.2 1.6274705317690585e-01 5.516e-03 3.279e-04 2.730e-04
0.207407 1.6307527203422736e-01 5.589e-03 3.532e-04 2.946e-04
0.214815 1.6341237567699010e-01 5.626e-03 3.794e-04 3.170e-04
0.222222 1.6375804947846176e-01 5.720e-03 4.066e-04 3.404e-04
0.22963 1.6411196981132378e-01 5.810e-03 4.349e-04 3.648e-04
0.237037 1.6447380423601499e-01 5.864e-03 4.641e-04 3.901e-04
0.244444 1.6484321169224020e-01 5.946e-03 4.889e-04 4.164e-04
0.251852 1.6521984269344034e-01 5.999e-03 5.054e-04 4.434e-04
0.259259 1.6560333952403661e-01 6.131e-03 5.209e-04 4.652e-04
0.266667 1.6599329026753723e-01 6.221e-03 5.366e-04 4.879e-04
0.274074 1.6638929684133799e-01 6.350e-03 5.678e-04 5.268e-04
0.281481 1.6679089588826834e-01 6.500e-03 6.028e-04 5.626e-04
0.288889 1.6719762214423889e-01 6.654e-03 6.398e-04 5.946e-04
0.296296 1.6760906346965579e-01 6.765e-03 6.784e-04 6.279e-04
0.303704 1.6802471385357903e-01 6.923e-03 7.188e-04 6.664e-04
0.311111 1.6844411580197061e-01 7.003e-03 7.610e-04 7.065e-04
0.318519 1.6886655929429101e-01 7.184e-03 8.053e-04 7.466e-04
0.325926 1.6929144573493146e-01 7.262e-03 8.520e-04 7.794e-04
0.333333 1.6971859835457945e-01 7.403e-03 9.009e-04 8.134e-04
0.340741 1.7014737496635765e-01 7.520e-03 9.431e-04 8.476e-04
0.348148 1.7057751919746181e-01 7.608e-03 9.804e-04 8.822e-04
0.355556 1.7100842108586098e-01 7.723e-03 1.006e-03 9.307e-04
0.362963 1.7143966667205290e-01 7.799e-03 1.032e-03 9.812e-04
0.37037 1.7187047215426599e-01 7.862e-03 1.060e-03 1.033e-03
0.377778 1.7230049702268765e-01 7.979e-03 1.089e-03 1.085e-03
0.385185 1.7273020155883356e-01 8.099e-03 1.129e-03 1.138e-03
0.392593 1.7315931495365244e-01 8.174e-03 1.171e-03 1.192e-03
0.4 1.7358768158412943e-01 8.324e-03 1.213e-03 1.248e-03
0.407407 1.7401519342122218e-01 8.476e-03 1.275e-03 1.304e-03
0.414815 1.7444179019875591e-01 8.600e-03 1.341e-03 1.354e-03
0.422222 1.7486746620719773e-01 8.696e-03 1.410e-03 1.403e-03
0.42963 1.7529223642692698e-01 8.814e-03 1.478e-03 1.452e-03
0.437037 1.7571617830951328e-01 8.943e-03 1.529e-03 1.490e-03
0.444444 1.7613947139478361e-01 8.995e-03 1.586e-03 1.525e-03
0.451852 1.7656218033914808e-01 9.014e-03 1.634e-03 1.561e-03
0.459259 1.7698464560148214e-01 9.113e-03 1.686e-03 1.599e-03
0.466667 1.7740696954395196e-01 9.211e-03 1.738e-03 1.664e-03
0.474074 1.7782928239212736e-01 9.390e-03 1.790e-03 1.730e-03
0.481481 1.7825197176917651e-01 9.448e-03 1.842e-03 1.795e-03
0.488889 1.7867532474178816e-01 9.499e-03 1.894e-03 1.844e-03
0.496296 1.7909941000261381e-01 9.590e-03 1.945e-03 1.894e-03
0.503704 1.7952440369197145e-01 9.757e-03 1.991e-03 1.944e-03
0.511111 1.7995055040402319e-01 9.879e-03 2.035e-03 1.995e-03
0.518519 1.8037797060121291e-01 9.923e-03 2.095e-03 2.046e-03
0.525926 1.8080678374812639e-01 1.011e-02 2.151e-03 2.099e-03
0.533333 1.8123711979621324e-01 1.020e-02 2.204e-03 2.152e-03
0.540741 1.8166911935245125e-01 1.029e-02 2.256e-03 2.205e-03
0.548148 1.8210293383134857e-01 1.054e-02 2.305e-03 2.259e-03
0.555556 1.8253872558800166e-01 1.071e-02 2.332e-03 2.314e-03
0.562963 1.8297666803018675e-01 1.073e-02 2.388e-03 2.370e-03
0.57037 1.8341694570777731e-01 1.086e-02 2.446e-03 2.426e-03
0.577778 1.8385975437813218e-01 1.093e-02 2.505e-03 2.502e-03
0.585185 1.8430530104650988e-01 1.106e-02 2.567e-03 2.583e-03
0.592593 1.8475380398099073e-01 1.122e-02 2.604e-03 2.663e-03
0.6 1.8520549270186193e-01 1.127e-02 2.634e-03 2.724e-03
0.607407 1.8566060794588640e-01 1.146e-02 2.683e-03 2.791e-03
0.614815 1.8611940160637297e-01 1.154e-02 2.732e-03 2.820e-03
0.622222 1.8658213665044393e-01 1.170e-02 2.780e-03 2.845e-03
0.62963 1.8704908701536438e-01 1.192e-02 2.828e-03 2.893e-03
0.637037 1.8752053748624950e-01 1.208e-02 2.871e-03 2.953e-03
0.644444 1.8799678355787708e-01 1.233e-02 2.872e-03 3.014e-03
0.651852 1.8847813128371579e-01 1.248e-02 2.951e-03 3.075e-03
0.659259 1.8896489711560835e-01 1.256e-02 3.013e-03 3.137e-03
0.666667 1.8945740773782824e-01 1.272e-02 3.058e-03 3.199e-03
0.674074 1.8995599989946219e-01 1.289e-02 3.102e-03 3.261e-03
0.681481 1.9046102024923695e-01 1.295e-02 3.147e-03 3.324e-03
0.688889 1.9097282517702244e-01 1.313e-02 3.191e-03 3.387e-03
0.696296 1.9149178066630856e-01 1.328e-02 3.234e-03 3.450e-03
0.703704 1.9201826216195270e-01 1.346e-02 3.278e-03 3.514e-03
0.711111 1.9255265445745637e-01 1.362e-02 3.321e-03 3.578e-03
0.718519 1.9309535160594499e-01 1.371e-02 3.391e-03 3.642e-03
0.725926 1.9364675685889751e-01 1.380e-02 3.464e-03 3.706e-03
0.733333 1.9420728263652567e-01 1.393e-02 3.505e-03 3.770e-03
0.740741 1.9477735053352385e-01 1.417e-02 3.509e-03 3.835e-03
0.748148 1.9535739136372335e-01 1.419e-02 3.538e-03 3.900e-03
0.755556 1.9594784524698988e-01 1.431e-02 3.583e-03 3.965e-03
0.762963 1.9654916174151282e-01 1.446e-02 3.613e-03 4.031e-03
0.77037 1.9716180002444844e-01 1.451e-02 3.631e-03 4.096e-03
0.777778 1.9778622912372273e-01 1.458e-02 3.649e-03 4.162e-03
0.785185 1.9842292820365312e-01 1.467e-02 3.668e-03 4.227e-03
0.792593 1.9907238690695031e-01 1.481e-02 3.688e-03 4.293e-03
0.8 1.9973510575558223e-01 1.487e-02 3.776e-03 4.359e-03
0.807407 2.0041159661296398e-01 1.489e-02 3.922e-03 4.425e-03
0.814815 2.0110238320995147e-01 1.499e-02 3.975e-03 4.491e-03
0.822222 2.0180800173718491e-01 1.520e-02 4.013e-03 4.558e-03
0.82963 2.0252900150645722e-01 1.532e-02 4.052e-03 4.624e-03
0.837037 2.0326594568395254e-01 1.548e-02 4.091e-03 4.691e-03
0.844444 2.0401941209844229e-01 1.573e-02 4.129e-03 4.757e-03
0.851852 2.0478999412781854e-01 1.599e-02 4.290e-03 4.824e-03
0.859259 2.0557830166770411e-01 1.599e-02 4.362e-03 4.891e-03
0.866667 2.0638496218629976e-01 1.616e-02 4.438e-03 4.958e-03
0.874074 2.0721062187011771e-01 1.636e-02 4.518e-03 5.025e-03
0.881481 2.0805594686580839e-01 1.641e-02 4.603e-03 5.092e-03


==> anc/data/fig13_right_cs_24x8_MS_120.0.dat <==
0 1.6410192239220975e-01 4.142e-03 2.498e-16 -2.498e-16
0.00740741 1.6410512029186017e-01 4.148e-03 1.426e-06 1.319e-06
0.0148148 1.6411468948197228e-01 4.127e-03 5.702e-06 5.273e-06
0.0222222 1.6413055645680261e-01 4.162e-03 1.282e-05 1.186e-05
0.0296296 1.6415259877653096e-01 4.150e-03 2.278e-05 2.106e-05
0.037037 1.6418064517368328e-01 4.121e-03 3.557e-05 3.287e-05
0.0444444 1.6421447570571970e-01 4.159e-03 5.117e-05 4.727e-05
0.0518519 1.6425382195740096e-01 4.147e-03 6.956e-05 6.424e-05
0.0592593 1.6429836729760422e-01 4.171e-03 9.073e-05 8.375e-05
0.0666667 1.6434774719632850e-01 4.249e-03 1.147e-04 1.058e-04
0.0740741 1.6440154960872497e-01 4.416e-03 1.413e-04 1.303e-04
0.0814815 1.6445931543409389e-01 4.610e-03 1.706e-04 1.572e-04
0.0888889 1.6452053905891972e-01 4.810e-03 2.026e-04 1.865e-04
0.0962963 1.6458466899415819e-01 5.108e-03 2.372e-04 2.182e-04
0.103704 1.6465110861815077e-01 5.440e-03 2.744e-04 2.521e-04
0.111111 1.6471921703770209e-01 5.746e-03 3.141e-04 2.882e-04
0.118519 1.6478831008102848e-01 6.204e-03 3.562e-04 3.253e-04
0.125926 1.6485766143743955e-01 6.686e-03 4.008e-04 3.628e-04
0.133333 1.6492650395976161e-01 7.200e-03 4.477e-04 4.015e-04
0.140741 1.6499403114661779e-01 7.706e-03 4.968e-04 4.434e-04
0.148148 1.6505939882275364e-01 8.176e-03 5.481e-04 4.926e-04
0.155556 1.6512172703660227e-01 8.689e-03 5.996e-04 5.445e-04
0.162963 1.6518010219522275e-01 9.146e-03 6.518e-04 5.953e-04
0.17037 1.6523357945759132e-01 9.600e-03 7.052e-04 6.454e-04
0.177778 1.6528118540796680e-01 1.036e-02 7.594e-04 6.967e-04
0.185185 1.6532192103168172e-01 1.109e-02 8.142e-04 7.488e-04
0.192593 1.6535476501620372e-01 1.184e-02 8.693e-04 8.016e-04
0.2 1.6537867740068923e-01 1.264e-02 9.245e-04 8.548e-04
0.207407 1.6539260359749369e-01 1.325e-02 9.795e-04 9.082e-04
0.214815 1.6539547880924940e-01 1.385e-02 1.034e-03 9.614e-04
0.222222 1.6538623286520221e-01 1.460e-02 1.087e-03 1.015e-03
0.22963 1.6536379550058800e-01 1.531e-02 1.139e-03 1.064e-03
0.237037 1.6532710210304238e-01 1.612e-02 1.190e-03 1.110e-03
0.244444 1.6527509995055450e-01 1.694e-02 1.239e-03 1.156e-03
0.251852 1.6520675496658743e-01 1.790e-02 1.285e-03 1.201e-03
0.259259 1.6512105902013802e-01 1.870e-02 1.328e-03 1.245e-03
0.266667 1.6501705442354830e-01 1.945e-02 1.368e-03 1.287e-03
0.274074 1.6489382722755483e-01 2.019e-02 1.404e-03 1.331e-03
0.281481 1.6475045308126635e-01 2.102e-02 1.437e-03 1.368e-03
0.288889 1.6458600728718076e-01 2.156e-02 1.465e-03 1.405e-03
0.296296 1.6439953930272022e-01 2.262e-02 1.488e-03 1.450e-03
0.303704 1.6419020688783836e-01 2.254e-02 1.507e-03 1.494e-03
0.311111 1.6395713440023607e-01 2.338e-02 1.521e-03 1.537e-03
0.318519 1.6369946463538465e-01 2.454e-02 1.531e-03 1.572e-03
0.325926 1.6341619306942853e-01 2.468e-02 1.536e-03 1.611e-03
0.333333 1.6310616870666966e-01 2.606e-02 1.534e-03 1.633e-03
0.340741 1.6276848133670438e-01 2.592e-02 1.523e-03 1.630e-03
0.348148 1.6240249276508240e-01 2.630e-02 1.502e-03 1.587e-03
0.355556 1.6200694380184152e-01 2.744e-02 1.473e-03 1.523e-03
0.362963 1.6158090548659945e-01 2.776e-02 1.437e-03 1.440e-03
0.37037 1.6112198626386573e-01 2.803e-02 1.438e-03 1.365e-03
0.377778 1.6062661267439193e-01 2.719e-02 1.356e-03 1.287e-03
0.385185 1.6009380203626111e-01 2.823e-02 1.319e-03 1.271e-03
0.392593 1.5952464829209462e-01 2.845e-02 1.287e-03 1.217e-03
0.4 1.5892305385403349e-01 2.968e-02 1.259e-03 1.261e-03
0.407407 1.5829371564204869e-01 2.986e-02 1.234e-03 1.131e-03
0.414815 1.5764133445679704e-01 2.886e-02 1.211e-03 1.051e-03
0.422222 1.5697037524297630e-01 2.928e-02 1.190e-03 1.010e-03
0.42963 1.5628468533922366e-01 2.892e-02 1.172e-03 8.571e-04
0.437037 1.5558334432174339e-01 2.885e-02 1.031e-03 7.914e-04
0.444444 1.5487229550824899e-01 2.900e-02 1.001e-03 7.109e-04
0.451852 1.5415849218361810e-01 2.879e-02 8.964e-04 6.715e-04
0.459259 1.5344042210589359e-01 2.843e-02 8.171e-04 6.588e-04
0.466667 1.5269616156943480e-01 2.820e-02 9.046e-04 7.040e-04
0.474074 1.5196032603047643e-01 2.774e-02 9.352e-04 8.152e-04
0.481481 1.5123471482673090e-01 2.758e-02 1.030e-03 9.366e-04
0.488889 1.5050345802165846e-01 2.721e-02 8.380e-04 9.101e-04
0.496296 1.4984629572374605e-01 2.682e-02 9.307e-04 8.465e-04
0.503704 1.4924983415839649e-01 2.670e-02 1.028e-03 8.892e-04
0.511111 1.4878538825397103e-01 2.658e-02 1.044e-03 9.159e-04
0.518519 1.4847705660092933e-01 2.653e-02 1.022e-03 8.862e-04
0.525926 1.4832801601201787e-01 2.626e-02 1.109e-03 1.020e-03
0.533333 1.4834327734252298e-01 2.585e-02 1.203e-03 1.033e-03
0.540741 1.4852858220405202e-01 2.564e-02 1.315e-03 1.181e-03
0.548148 1.4888979931051813e-01 2.552e-02 1.407e-03 1.383e-03
0.555556 1.4943259327526603e-01 2.508e-02 1.547e-03 1.455e-03
0.562963 1.5016224951038062e-01 2.465e-02 1.752e-03 1.613e-03
0.57037 1.5108359209249134e-01 2.440e-02 1.955e-03 1.656e-03
0.577778 1.5220095865716882e-01 2.394e-02 2.097e-03 1.692e-03
0.585185 1.5351821104625868e-01 2.352e-02 2.199e-03 1.728e-03
0.592593 1.5503876871438782e-01 2.294e-02 2.316e-03 1.918e-03
0.6 1.5676565677928259e-01 2.257e-02 2.428e-03 2.086e-03
0.607407 1.5870156358829018e-01 2.249e-02 2.534e-03 2.219e-03
0.614815 1.6084890457359774e-01 2.221e-02 2.634e-03 2.401e-03
0.622222 1.6320989042448658e-01 2.229e-02 2.727e-03 2.501e-03
0.62963 1.6578659847051885e-01 2.179e-02 2.813e-03 2.656e-03
0.637037 1.6858104679583252e-01 2.160e-02 2.891e-03 2.831e-03
0.644444 1.7159527108508621e-01 2.145e-02 2.959e-03 3.008e-03
0.651852 1.7483140459668933e-01 2.124e-02 3.018e-03 3.186e-03
0.659259 1.7829176201059826e-01 2.122e-02 3.066e-03 3.366e-03
0.666667 1.8197892823763215e-01 2.101e-02 3.102e-03 3.548e-03
0.674074 1.8589585363112118e-01 2.081e-02 3.126e-03 3.732e-03
0.681481 1.9004595743438080e-01 2.079e-02 3.211e-03 3.871e-03
0.688889 1.9443324175474150e-01 2.073e-02 3.288e-03 3.817e-03
0.696296 1.9906241890627069e-01 2.076e-02 3.353e-03 3.819e-03
0.703704 2.0393905564505274e-01 2.062e-02 3.405e-03 3.874e-03
0.711111 2.0906973867920942e-01 2.094e-02 3.443e-03 3.797e-03
0.718519 2.1446226693155024e-01 2.111e-02 3.465e-03 3.823e-03
0.725926 2.2012587744749940e-01 2.150e-02 3.470e-03 3.846e-03
0.733333 2.2607151368615089e-01 2.221e-02 3.456e-03 3.800e-03
0.740741 2.3231214736200145e-01 2.296e-02 3.393e-03 3.689e-03
0.748148 2.3886316823475703e-01 2.333e-02 3.185e-03 3.368e-03
0.755556 2.4574286058038275e-01 2.339e-02 2.972e-03 2.932e-03
0.762963 2.5297299095713466e-01 2.346e-02 2.785e-03 2.719e-03
0.77037 2.6057953994416888e-01 2.406e-02 2.673e-03 2.520e-03
0.777778 2.6859362171929030e-01 2.556e-02 2.214e-03 2.275e-03
0.785185 2.7705265106694688e-01 2.612e-02 1.912e-03 1.983e-03
0.792593 2.8600183981466626e-01 2.713e-02 1.936e-03 1.948e-03
0.8 2.9549613711197592e-01 2.838e-02 1.596e-03 1.682e-03
0.807407 3.0560277564463589e-01 3.001e-02 1.508e-03 1.814e-03
0.814815 3.1640465729670558e-01 3.134e-02 1.737e-03 1.800e-03
0.822222 3.2800492094040129e-01 3.350e-02 2.472e-03 1.963e-03
0.82963 3.4053320570843326e-01 3.541e-02 3.217e-03 2.841e-03
0.837037 3.5415439680548355e-01 3.854e-02 4.490e-03 4.291e-03
0.844444 3.6908109270776795e-01 4.267e-02 6.447e-03 6.338e-03
0.851852 3.8559180363645168e-01 4.674e-02 8.677e-03 8.088e-03
0.859259 4.0405825955460306e-01 5.261e-02 1.138e-02 1.069e-02
0.866667 4.2498775129605426e-01 6.113e-02 1.484e-02 1.375e-02
0.874074 4.4909144798962736e-01 7.159e-02 1.947e-02 1.814e-02
0.881481 4.7740031522424309e-01 8.632e-02 2.528e-02 2.410e-02


==> anc/data/fig13_right_cs_28x10_MS_120.0.dat <==
0 1.6410192239220975e-01 4.142e-03 2.498e-16 -2.498e-16
0.0037037 1.6410176341532359e-01 4.126e-03 1.036e-06 1.506e-06
0.00740741 1.6410128424026790e-01 4.120e-03 4.145e-06 6.026e-06
0.0111111 1.6410047814622103e-01 4.139e-03 9.330e-06 1.356e-05
0.0148148 1.6409933397293838e-01 4.171e-03 1.660e-05 2.412e-05
0.0185185 1.6409783618209189e-01 4.231e-03 2.595e-05 3.771e-05
0.0222222 1.6409596494245052e-01 4.138e-03 3.740e-05 5.434e-05
0.0259259 1.6409369623821951e-01 4.151e-03 5.095e-05 7.403e-05
0.0296296 1.6409100199967808e-01 4.213e-03 6.662e-05 9.677e-05
0.0333333 1.6408785025508227e-01 4.305e-03 8.442e-05 1.226e-04
0.037037 1.6408420530265011e-01 4.368e-03 1.044e-04 1.515e-04
0.0407407 1.6408002790130147e-01 4.546e-03 1.265e-04 1.836e-04
0.0444444 1.6407527547870646e-01 4.659e-03 1.507e-04 2.188e-04
0.0481481 1.6406990235508506e-01 4.701e-03 1.772e-04 2.571e-04
0.0518519 1.6406385998111844e-01 4.771e-03 2.053e-04 2.987e-04
0.0555556 1.6405709718825962e-01 4.900e-03 2.350e-04 3.434e-04
0.0592593 1.6404956044968583e-01 4.949e-03 2.665e-04 3.914e-04
0.062963 1.6404119415010354e-01 4.936e-03 2.999e-04 4.426e-04
0.0666667 1.6403194086260528e-01 5.045e-03 3.350e-04 4.972e-04
0.0703704 1.6402174163078331e-01 5.184e-03 3.719e-04 5.550e-04
0.0740741 1.6401053625433371e-01 5.366e-03 4.105e-04 6.162e-04
0.0777778 1.6399826357641692e-01 5.666e-03 4.512e-04 6.807e-04
0.0814815 1.6398486177110236e-01 5.902e-03 4.953e-04 7.486e-04
0.0851852 1.6397026862928621e-01 6.192e-03 5.415e-04 8.200e-04
0.0888889 1.6395442184155393e-01 6.336e-03 5.897e-04 8.948e-04
0.0925926 1.6393725927654831e-01 6.760e-03 6.399e-04 9.730e-04
0.0962963 1.6391871925349807e-01 7.019e-03 6.936e-04 1.055e-03
0.1 1.6389874080766872e-01 7.427e-03 7.499e-04 1.140e-03
0.103704 1.6387726394760510e-01 7.584e-03 8.086e-04 1.229e-03
0.107407 1.6385422990314794e-01 7.903e-03 8.663e-04 1.321e-03
0.111111 1.6382958136331915e-01 8.232e-03 9.288e-04 1.417e-03
0.114815 1.6380326270328777e-01 8.558e-03 9.956e-04 1.516e-03
0.118519 1.6377522019973978e-01 8.841e-03 1.059e-03 1.619e-03
0.122222 1.6374540223408893e-01 9.188e-03 1.123e-03 1.725e-03
0.125926 1.6371375948307409e-01 9.527e-03 1.188e-03 1.836e-03
0.12963 1.6368024509639056e-01 1.007e-02 1.255e-03 1.946e-03
0.133333 1.6364481486110960e-01 1.067e-02 1.327e-03 2.056e-03
0.137037 1.6360742735272768e-01 1.113e-02 1.402e-03 2.169e-03
0.140741 1.6356804407278294e-01 1.166e-02 1.478e-03 2.284e-03
0.144444 1.6352662957305175e-01 1.213e-02 1.557e-03 2.402e-03
0.148148 1.6348315156642435e-01 1.253e-02 1.637e-03 2.523e-03
0.151852 1.6343758102461772e-01 1.303e-02 1.720e-03 2.646e-03
0.155556 1.6338989226295392e-01 1.340e-02 1.804e-03 2.772e-03
0.159259 1.6334006301248699e-01 1.383e-02 1.890e-03 2.900e-03
0.162963 1.6328807447980856e-01 1.431e-02 1.978e-03 3.031e-03
0.166667 1.6323391139490900e-01 1.479e-02 2.068e-03 3.164e-03
0.17037 1.6317756204750553e-01 1.528e-02 2.160e-03 3.300e-03
0.174074 1.6311901831228012e-01 1.568e-02 2.253e-03 3.438e-03
0.177778 1.6305827566349781e-01 1.620e-02 2.339e-03 3.578e-03
0.181481 1.6299533317949128e-01 1.665e-02 2.426e-03 3.720e-03
0.185185 1.6293019353751886e-01 1.720e-02 2.514e-03 3.865e-03
0.188889 1.6286286299950756e-01 1.780e-02 2.603e-03 4.012e-03
0.192593 1.6279335138920473e-01 1.825e-02 2.694e-03 4.160e-03
0.196296 1.6272167206125829e-01 1.905e-02 2.785e-03 4.311e-03
0.2 1.6264784186275263e-01 1.965e-02 2.878e-03 4.464e-03
0.203704 1.6257188108771334e-01 1.992e-02 2.972e-03 4.619e-03
0.207407 1.6249381342509697e-01 2.051e-02 3.066e-03 4.775e-03
0.211111 1.6241366590076492e-01 2.085e-02 3.162e-03 4.933e-03
0.214815 1.6233146881393473e-01 2.154e-02 3.258e-03 5.093e-03
0.218519 1.6224725566858594e-01 2.191e-02 3.356e-03 5.255e-03
0.222222 1.6216106310028344e-01 2.223e-02 3.455e-03 5.418e-03
0.225926 1.6207293079886856e-01 2.294e-02 3.554e-03 5.583e-03
0.22963 1.6198290142744531e-01 2.364e-02 3.655e-03 5.749e-03
0.233333 1.6189102053807874e-01 2.395e-02 3.756e-03 5.916e-03
0.237037 1.6179733648459915e-01 2.467e-02 3.858e-03 6.085e-03
0.240741 1.6170190033288892e-01 2.519e-02 3.962e-03 6.255e-03
0.244444 1.6160476576901187e-01 2.555e-02 4.066e-03 6.427e-03
0.248148 1.6150598900552413e-01 2.608e-02 4.171e-03 6.599e-03
0.251852 1.6140562868628686e-01 2.634e-02 4.276e-03 6.773e-03
0.255556 1.6130374579008508e-01 2.641e-02 4.383e-03 6.947e-03
0.259259 1.6120040353333703e-01 2.675e-02 4.491e-03 7.123e-03
0.262963 1.6109566727215932e-01 2.708e-02 4.599e-03 7.299e-03
0.266667 1.6098960440403989e-01 2.729e-02 4.708e-03 7.476e-03
0.27037 1.6088228426934925e-01 2.773e-02 4.818e-03 7.654e-03
0.274074 1.6077377805290877e-01 2.816e-02 4.929e-03 7.833e-03
0.277778 1.6066415868581327e-01 2.869e-02 5.044e-03 8.012e-03
0.281481 1.6055350074769936e-01 2.911e-02 5.163e-03 8.191e-03
0.285185 1.6044188036962365e-01 2.968e-02 5.284e-03 8.372e-03
0.288889 1.6032937513771411e-01 3.027e-02 5.406e-03 8.552e-03
0.292593 1.6021606399773616e-01 3.082e-02 5.529e-03 8.733e-03
0.296296 1.6010202716070565e-01 3.133e-02 5.652e-03 8.914e-03
0.3 1.5998734600966830e-01 3.166e-02 5.777e-03 9.096e-03
0.303704 1.5987210300775545e-01 3.205e-02 5.903e-03 9.278e-03
0.307407 1.5975638160761291e-01 3.265e-02 6.030e-03 9.459e-03
0.311111 1.5964026616229174e-01 3.315e-02 6.158e-03 9.641e-03
0.314815 1.5952384183767923e-01 3.366e-02 6.287e-03 9.823e-03
0.318519 1.5940719452654009e-01 3.397e-02 6.417e-03 1.000e-02
0.322222 1.5929041076423020e-01 3.417e-02 6.549e-03 1.019e-02
0.325926 1.5917357764613557e-01 3.453e-02 6.681e-03 1.037e-02
0.32963 1.5905678274688362e-01 3.474e-02 6.804e-03 1.055e-02
0.333333 1.5894011404136818e-01 3.480e-02 6.908e-03 1.073e-02
0.337037 1.5882365982761926e-01 3.538e-02 7.012e-03 1.091e-02
0.340741 1.5870750865154862e-01 3.580e-02 7.115e-03 1.109e-02
0.344444 1.5859174923359098e-01 3.598e-02 7.217e-03 1.127e-02
0.348148 1.5847647039726062e-01 3.631e-02 7.319e-03 1.145e-02
0.351852 1.5836176099963478e-01 3.676e-02 7.422e-03 1.163e-02
0.355556 1.5824770986377407e-01 3.735e-02 7.548e-03 1.180e-02
0.359259 1.5813440571308349e-01 3.767e-02 7.674e-03 1.198e-02
0.362963 1.5802193710761656e-01 3.866e-02 7.801e-03 1.216e-02
0.366667 1.5791039238231966e-01 3.916e-02 7.928e-03 1.233e-02
0.37037 1.5779985958721171e-01 3.929e-02 8.056e-03 1.251e-02
0.374074 1.5769042642949285e-01 3.915e-02 8.185e-03 1.268e-02
0.377778 1.5758218021756901e-01 3.940e-02 8.306e-03 1.286e-02
0.381481 1.5747518694384316e-01 3.958e-02 8.401e-03 1.303e-02
0.385185 1.5736942020086409e-01 4.004e-02 8.496e-03 1.320e-02
0.388889 1.5726492700322953e-01 4.014e-02 8.590e-03 1.337e-02
0.392593 1.5716170428480680e-01 4.005e-02 8.682e-03 1.354e-02
0.396296 1.5705984353586319e-01 4.023e-02 8.774e-03 1.371e-02
0.4 1.5695939258384040e-01 4.078e-02 8.869e-03 1.387e-02
0.403704 1.5686039199513538e-01 4.080e-02 9.008e-03 1.404e-02
0.407407 1.5676289421237879e-01 4.139e-02 9.148e-03 1.420e-02
0.411111 1.5666691579799644e-01 4.100e-02 9.288e-03 1.436e-02
0.414815 1.5657246635526592e-01 4.010e-02 9.430e-03 1.452e-02
0.418519 1.5647958867842049e-01 4.044e-02 9.573e-03 1.468e-02
0.422222 1.5638840575599347e-01 4.066e-02 9.717e-03 1.484e-02
0.425926 1.5629894846619186e-01 4.054e-02 9.862e-03 1.499e-02
0.42963 1.5621121259088411e-01 4.054e-02 1.001e-02 1.515e-02
0.433333 1.5612532565655646e-01 4.080e-02 1.016e-02 1.530e-02
0.437037 1.5604107565316061e-01 4.105e-02 1.030e-02 1.546e-02
0.440741 1.5595843745568472e-01 4.118e-02 1.045e-02 1.562e-02
0.444444 1.5587760848381282e-01 4.129e-02 1.060e-02 1.579e-02
0.448148 1.5579866123166849e-01 4.131e-02 1.063e-02 1.596e-02
0.451852 1.5572172269046591e-01 4.114e-02 1.069e-02 1.613e-02
0.455556 1.5564670971057984e-01 4.145e-02 1.087e-02 1.629e-02
0.459259 1.5557413890310018e-01 4.142e-02 1.100e-02 1.646e-02
0.462963 1.5550381254055540e-01 4.167e-02 1.111e-02 1.663e-02
0.466667 1.5543631750030820e-01 4.165e-02 1.124e-02 1.680e-02
0.47037 1.5537169594666286e-01 4.138e-02 1.138e-02 1.696e-02
0.474074 1.5530928283779921e-01 4.150e-02 1.151e-02 1.712e-02
0.477778 1.5524991832655796e-01 4.161e-02 1.164e-02 1.729e-02
0.481481 1.5519408487456901e-01 4.152e-02 1.177e-02 1.744e-02
0.485185 1.5514238315411233e-01 4.147e-02 1.190e-02 1.760e-02
0.488889 1.5509475732674044e-01 4.146e-02 1.203e-02 1.775e-02
0.492593 1.5505205889731363e-01 4.188e-02 1.215e-02 1.790e-02
0.496296 1.5501433685576715e-01 4.226e-02 1.229e-02 1.805e-02
0.5 1.5498194409842039e-01 4.273e-02 1.244e-02 1.820e-02
0.503704 1.5495521335157897e-01 4.217e-02 1.252e-02 1.834e-02
0.507407 1.5492735282381320e-01 4.228e-02 1.265e-02 1.847e-02
0.511111 1.5489404685182312e-01 4.253e-02 1.279e-02 1.858e-02
0.514815 1.5486097397876369e-01 4.261e-02 1.294e-02 1.868e-02
0.518519 1.5483051011190715e-01 4.309e-02 1.305e-02 1.877e-02
0.522222 1.5479915165562064e-01 4.309e-02 1.319e-02 1.885e-02
0.525926 1.5477547100121747e-01 4.290e-02 1.326e-02 1.892e-02
0.52963 1.5476339290476535e-01 4.270e-02 1.334e-02 1.905e-02
0.533333 1.5476395474184446e-01 4.269e-02 1.342e-02 1.930e-02
0.537037 1.5478294279323504e-01 4.268e-02 1.351e-02 1.952e-02
0.540741 1.5482023085658825e-01 4.307e-02 1.361e-02 1.972e-02
0.544444 1.5488255368748224e-01 4.295e-02 1.370e-02 1.990e-02
0.548148 1.5497325008989862e-01 4.290e-02 1.379e-02 2.007e-02
0.551852 1.5509373102819160e-01 4.281e-02 1.387e-02 2.022e-02
0.555556 1.5524492094400444e-01 4.256e-02 1.396e-02 2.037e-02
0.559259 1.5542973211415956e-01 4.250e-02 1.404e-02 2.052e-02
0.562963 1.5564901780281507e-01 4.266e-02 1.412e-02 2.066e-02
0.566667 1.5590579993715370e-01 4.275e-02 1.419e-02 2.079e-02
0.57037 1.5619754280281400e-01 4.276e-02 1.427e-02 2.092e-02
0.574074 1.5652513555529152e-01 4.273e-02 1.435e-02 2.104e-02
0.577778 1.5689548915353696e-01 4.270e-02 1.443e-02 2.116e-02
0.581481 1.5730983103994026e-01 4.269e-02 1.452e-02 2.127e-02
0.585185 1.5776543180563007e-01 4.249e-02 1.461e-02 2.139e-02
0.588889 1.5826511410351476e-01 4.252e-02 1.468e-02 2.150e-02
0.592593 1.5881330056338080e-01 4.220e-02 1.476e-02 2.161e-02
0.596296 1.5941108363065026e-01 4.191e-02 1.483e-02 2.172e-02
0.6 1.6005637064970851e-01 4.193e-02 1.491e-02 2.183e-02
0.603704 1.6075343467129447e-01 4.213e-02 1.509e-02 2.194e-02
0.607407 1.6150367607021340e-01 4.201e-02 1.527e-02 2.206e-02
0.611111 1.6230805645167679e-01 4.182e-02 1.545e-02 2.217e-02
0.614815 1.6316751399602542e-01 4.184e-02 1.550e-02 2.229e-02
0.618519 1.6408296107314677e-01 4.206e-02 1.554e-02 2.241e-02
0.622222 1.6505528335065139e-01 4.213e-02 1.558e-02 2.254e-02
0.625926 1.6608534001678774e-01 4.251e-02 1.563e-02 2.266e-02
0.62963 1.6717396484547437e-01 4.233e-02 1.567e-02 2.279e-02
0.633333 1.6832196790498152e-01 4.223e-02 1.576e-02 2.293e-02
0.637037 1.6953013776451273e-01 4.222e-02 1.587e-02 2.306e-02
0.640741 1.7079924409116976e-01 4.191e-02 1.599e-02 2.321e-02
0.644444 1.7213004055804024e-01 4.202e-02 1.609e-02 2.335e-02
0.648148 1.7352326800545417e-01 4.215e-02 1.617e-02 2.350e-02
0.651852 1.7497965781383817e-01 4.230e-02 1.624e-02 2.366e-02
0.655556 1.7649993545949005e-01 4.227e-02 1.633e-02 2.382e-02
0.659259 1.7808482423497499e-01 4.223e-02 1.642e-02 2.398e-02
0.662963 1.7973504912443178e-01 4.230e-02 1.653e-02 2.415e-02
0.666667 1.8145134083139713e-01 4.247e-02 1.666e-02 2.433e-02
0.67037 1.8323443996318700e-01 4.272e-02 1.680e-02 2.451e-02
0.674074 1.8508510138173975e-01 4.284e-02 1.694e-02 2.470e-02
0.677778 1.8700409873634297e-01 4.297e-02 1.711e-02 2.489e-02
0.681481 1.8899222919905870e-01 4.283e-02 1.729e-02 2.510e-02
0.685185 1.9105031842908776e-01 4.289e-02 1.747e-02 2.531e-02
0.688889 1.9317922579794405e-01 4.310e-02 1.766e-02 2.552e-02
0.692593 1.9537984991329341e-01 4.309e-02 1.785e-02 2.575e-02
0.696296 1.9765313448580549e-01 4.283e-02 1.803e-02 2.598e-02
0.7 2.0000007459053873e-01 4.291e-02 1.818e-02 2.622e-02
0.703704 2.0242172338240588e-01 4.371e-02 1.832e-02 2.647e-02
0.707407 2.0491919933435074e-01 4.396e-02 1.853e-02 2.673e-02
0.711111 2.0749369407724100e-01 4.372e-02 1.874e-02 2.699e-02
0.714815 2.1014648093241597e-01 4.418e-02 1.896e-02 2.727e-02
0.718519 2.1287892424163382e-01 4.428e-02 1.919e-02 2.755e-02
0.722222 2.1569248961522994e-01 4.466e-02 1.943e-02 2.785e-02
0.725926 2.1858875523806454e-01 4.518e-02 1.968e-02 2.815e-02
0.72963 2.2156942439486677e-01 4.516e-02 1.994e-02 2.847e-02
0.733333 2.2463633940252034e-01 4.502e-02 2.020e-02 2.880e-02
0.737037 2.2779149716751601e-01 4.591e-02 2.048e-02 2.913e-02
0.740741 2.3103706662317719e-01 4.609e-02 2.077e-02 2.948e-02
0.744444 2.3437540834461781e-01 4.657e-02 2.106e-02 2.984e-02
0.748148 2.3780909669117151e-01 4.685e-02 2.137e-02 3.022e-02
0.751852 2.4134094488818131e-01 4.730e-02 2.146e-02 3.060e-02
0.755556 2.4497403353485750e-01 4.811e-02 2.151e-02 3.100e-02
0.759259 2.4871174311538480e-01 4.865e-02 2.155e-02 3.141e-02
0.762963 2.5255779120029731e-01 4.944e-02 2.158e-02 3.183e-02
0.766667 2.5651627515907122e-01 4.925e-02 2.179e-02 3.227e-02
0.77037 2.6059172136893000e-01 4.956e-02 2.202e-02 3.272e-02
0.774074 2.6478914210675591e-01 5.071e-02 2.226e-02 3.318e-02
0.777778 2.6911410156072407e-01 5.182e-02 2.249e-02 3.366e-02
0.781481 2.7357279270878143e-01 5.128e-02 2.272e-02 3.413e-02
0.785185 2.7817212719932422e-01 5.203e-02 2.295e-02 3.431e-02
0.788889 2.8291984085767935e-01 5.366e-02 2.334e-02 3.449e-02
0.792593 2.8782461805986265e-01 5.441e-02 2.390e-02 3.465e-02
0.796296 2.9289623900208306e-01 5.636e-02 2.448e-02 3.480e-02
0.8 2.9814575490388540e-01 5.620e-02 2.508e-02 3.492e-02
0.803704 3.0358569748709530e-01 5.794e-02 2.570e-02 3.503e-02
0.807407 3.0923033077125323e-01 5.989e-02 2.566e-02 3.511e-02
0.811111 3.1509595545671976e-01 6.018e-02 2.545e-02 3.505e-02
0.814815 3.2120127912203705e-01 6.174e-02 2.520e-02 3.452e-02
0.818519 3.2756786941568011e-01 6.571e-02 2.508e-02 3.388e-02
0.822222 3.3422071276588317e-01 6.890e-02 2.604e-02 3.311e-02
0.825926 3.4118890843501548e-01 6.977e-02 2.637e-02 3.219e-02
0.82963 3.4850653784586916e-01 7.380e-02 2.603e-02 3.129e-02
0.833333 3.5621376326160537e-01 7.774e-02 2.651e-02 3.123e-02
0.837037 3.6435823001948875e-01 8.421e-02 2.701e-02 3.039e-02
0.840741 3.7299687556286804e-01 8.867e-02 2.754e-02 2.773e-02
0.844444 3.8219829117224885e-01 9.490e-02 2.812e-02 2.616e-02
0.848148 3.9204584614852422e-01 1.005e-01 2.937e-02 2.376e-02
0.851852 4.0264188183670013e-01 1.093e-01 3.106e-02 2.449e-02
0.855556 4.1411343579345689e-01 1.164e-01 3.227e-02 2.466e-02
0.859259 4.2662020252349536e-01 1.269e-01 3.143e-02 2.522e-02
0.862963 4.4036584601536682e-01 1.403e-01 3.047e-02 2.603e-02
0.866667 4.5561448380529429e-01 1.550e-01 2.928e-02 2.800e-02
0.87037 4.7271543087114237e-01 1.793e-01 2.911e-02 2.789e-02
0.874074 4.9214170178621008e-01 2.055e-01 3.404e-02 3.124e-02
0.877778 5.1455266819472967e-01 2.258e-01 3.950e-02 3.705e-02
0.881481 5.4090214499739919e-01 2.684e-01 4.419e-02 4.467e-02


==> anc/data/fig13_right_cs_36x12_MS_120.0.dat <==
0 1.6410192239220975e-01 4.142e-03 2.498e-16 -2.498e-16
0.0037037 1.6409997994309219e-01 4.148e-03 3.866e-07 3.145e-07
0.00740741 1.6409415272068720e-01 4.134e-03 1.546e-06 1.258e-06
0.0111111 1.6408444110866999e-01 4.145e-03 3.475e-06 2.830e-06
0.0148148 1.6407084577574488e-01 4.135e-03 6.169e-06 5.031e-06
0.0185185 1.6405336771886678e-01 4.153e-03 9.630e-06 7.861e-06
0.0222222 1.6403200832248482e-01 4.152e-03 1.387e-05 1.132e-05
0.0259259 1.6400676943259601e-01 4.124e-03 1.889e-05 1.541e-05
0.0296296 1.6397765344413276e-01 4.094e-03 2.470e-05 2.012e-05
0.0333333 1.6394466339999081e-01 4.099e-03 3.128e-05 2.546e-05
0.037037 1.6390780309984823e-01 4.095e-03 3.864e-05 3.143e-05
0.0407407 1.6386707721682750e-01 4.076e-03 4.680e-05 3.802e-05
0.0444444 1.6382249142001196e-01 4.100e-03 5.574e-05 4.525e-05
0.0481481 1.6377405250084667e-01 4.115e-03 6.548e-05 5.310e-05
0.0518519 1.6372176850151554e-01 4.175e-03 7.601e-05 6.157e-05
0.0555556 1.6366564884349838e-01 4.217e-03 8.733e-05 7.067e-05
0.0592593 1.6360570445464806e-01 4.298e-03 9.946e-05 8.040e-05
0.062963 1.6354194789329640e-01 4.343e-03 1.124e-04 9.075e-05
0.0666667 1.6347439346808249e-01 4.326e-03 1.261e-04 1.017e-04
0.0703704 1.6340305735237981e-01 4.398e-03 1.406e-04 1.133e-04
0.0740741 1.6332795769239805e-01 4.419e-03 1.559e-04 1.256e-04
0.0777778 1.6324911470821266e-01 4.507e-03 1.720e-04 1.384e-04
0.0814815 1.6316655078715633e-01 4.580e-03 1.890e-04 1.519e-04
0.0851852 1.6308029056916173e-01 4.696e-03 2.067e-04 1.660e-04
0.0888889 1.6299036102379050e-01 4.806e-03 2.251e-04 1.807e-04
0.0925926 1.6289679151881020e-01 4.960e-03 2.444e-04 1.961e-04
0.0962963 1.6279961388028674e-01 4.988e-03 2.634e-04 2.120e-04
0.1 1.6269886244424775e-01 5.120e-03 2.831e-04 2.286e-04
0.103704 1.6259457410005093e-01 5.212e-03 3.033e-04 2.458e-04
0.107407 1.6248678832564015e-01 5.324e-03 3.241e-04 2.636e-04
0.111111 1.6237554721492453e-01 5.450e-03 3.454e-04 2.820e-04
0.114815 1.6226089549754202e-01 5.628e-03 3.673e-04 3.010e-04
0.118519 1.6214288055129214e-01 5.795e-03 3.896e-04 3.206e-04
0.122222 1.6202155240753904e-01 5.955e-03 4.124e-04 3.408e-04
0.125926 1.6189696374989065e-01 6.150e-03 4.358e-04 3.615e-04
0.12963 1.6176916990646353e-01 6.354e-03 4.595e-04 3.828e-04
0.133333 1.6163822883604134e-01 6.500e-03 4.837e-04 4.047e-04
0.137037 1.6150420110843200e-01 6.684e-03 5.079e-04 4.272e-04
0.140741 1.6136714987932024e-01 6.865e-03 5.316e-04 4.501e-04
0.144444 1.6122714085991000e-01 7.100e-03 5.556e-04 4.736e-04
0.148148 1.6108424228163784e-01 7.265e-03 5.802e-04 4.977e-04
0.151852 1.6093852485623700e-01 7.523e-03 6.095e-04 5.222e-04
0.155556 1.6079006173141927e-01 7.735e-03 6.368e-04 5.472e-04
0.159259 1.6063892844243924e-01 8.001e-03 6.635e-04 5.726e-04
0.162963 1.6048520285979326e-01 8.238e-03 6.904e-04 5.986e-04
0.166667 1.6032896513330569e-01 8.453e-03 7.177e-04 6.249e-04
0.17037 1.6017029763284246e-01 8.624e-03 7.452e-04 6.517e-04
0.174074 1.6000928488589231e-01 8.861e-03 7.729e-04 6.788e-04
0.177778 1.5984601351224448e-01 9.193e-03 8.009e-04 7.063e-04
0.181481 1.5968057215599302e-01 9.530e-03 8.290e-04 7.342e-04
0.185185 1.5951305141508876e-01 9.802e-03 8.519e-04 7.624e-04
0.188889 1.5934354376865489e-01 1.005e-02 8.741e-04 7.908e-04
0.192593 1.5917214350228054e-01 1.037e-02 8.962e-04 8.196e-04
0.196296 1.5899894663149994e-01 1.069e-02 9.183e-04 8.486e-04
0.2 1.5882405082365744e-01 1.091e-02 9.402e-04 8.778e-04
0.203704 1.5864755531835933e-01 1.117e-02 9.630e-04 9.072e-04
0.207407 1.5846956084670316e-01 1.152e-02 9.894e-04 9.368e-04
0.211111 1.5829016954947117e-01 1.183e-02 1.005e-03 9.665e-04
0.214815 1.5810948489447149e-01 1.219e-02 1.027e-03 9.963e-04
0.218519 1.5792761159320085e-01 1.250e-02 1.059e-03 1.026e-03
0.222222 1.5774465551700084e-01 1.288e-02 1.093e-03 1.056e-03
0.225926 1.5756072361286982e-01 1.313e-02 1.123e-03 1.086e-03
0.22963 1.5737592381908969e-01 1.350e-02 1.150e-03 1.116e-03
0.233333 1.5719036498081931e-01 1.378e-02 1.178e-03 1.146e-03
0.237037 1.5700415676579835e-01 1.410e-02 1.205e-03 1.175e-03
0.240741 1.5681740958030085e-01 1.449e-02 1.233e-03 1.205e-03
0.244444 1.5663023448547150e-01 1.478e-02 1.260e-03 1.235e-03
0.248148 1.5644274311416806e-01 1.508e-02 1.288e-03 1.264e-03
0.251852 1.5625504758843153e-01 1.536e-02 1.316e-03 1.293e-03
0.255556 1.5606722631261746e-01 1.566e-02 1.348e-03 1.322e-03
0.259259 1.5587884839514568e-01 1.599e-02 1.382e-03 1.350e-03
0.262963 1.5569025877280279e-01 1.634e-02 1.416e-03 1.377e-03
0.266667 1.5550167058248751e-01 1.669e-02 1.446e-03 1.403e-03
0.27037 1.5531313143662157e-01 1.712e-02 1.476e-03 1.429e-03
0.274074 1.5512464052054797e-01 1.747e-02 1.505e-03 1.454e-03
0.277778 1.5493586463289327e-01 1.782e-02 1.538e-03 1.478e-03
0.281481 1.5474714525404723e-01 1.815e-02 1.565e-03 1.501e-03
0.285185 1.5455886555642162e-01 1.845e-02 1.594e-03 1.522e-03
0.288889 1.5437092522298068e-01 1.877e-02 1.625e-03 1.543e-03
0.292593 1.5418349894911235e-01 1.911e-02 1.655e-03 1.562e-03
0.296296 1.5399672225033822e-01 1.948e-02 1.680e-03 1.580e-03
0.3 1.5381048126110722e-01 1.977e-02 1.712e-03 1.597e-03
0.303704 1.5362431184170805e-01 1.999e-02 1.746e-03 1.612e-03
0.307407 1.5343907467214690e-01 2.025e-02 1.781e-03 1.626e-03
0.311111 1.5325495384357929e-01 2.051e-02 1.817e-03 1.638e-03
0.314815 1.5307229672418937e-01 2.080e-02 1.851e-03 1.649e-03
0.318519 1.5289083379129684e-01 2.119e-02 1.891e-03 1.659e-03
0.322222 1.5271108908235501e-01 2.146e-02 1.921e-03 1.668e-03
0.325926 1.5253315014012470e-01 2.175e-02 1.957e-03 1.675e-03
0.32963 1.5235701363160320e-01 2.218e-02 1.993e-03 1.681e-03
0.333333 1.5218295899611600e-01 2.253e-02 2.030e-03 1.687e-03
0.337037 1.5201156648228842e-01 2.275e-02 2.063e-03 1.691e-03
0.340741 1.5184296219193449e-01 2.304e-02 2.093e-03 1.695e-03
0.344444 1.5167718964233357e-01 2.333e-02 2.121e-03 1.698e-03
0.348148 1.5151396123983596e-01 2.350e-02 2.147e-03 1.700e-03
0.351852 1.5135338243505164e-01 2.377e-02 2.173e-03 1.722e-03
0.355556 1.5119521824258422e-01 2.398e-02 2.215e-03 1.761e-03
0.359259 1.5103978067565527e-01 2.438e-02 2.248e-03 1.799e-03
0.362963 1.5088836578391354e-01 2.462e-02 2.280e-03 1.837e-03
0.366667 1.5074138726279659e-01 2.489e-02 2.312e-03 1.875e-03
0.37037 1.5059828937234024e-01 2.541e-02 2.345e-03 1.913e-03
0.374074 1.5045960904275879e-01 2.566e-02 2.377e-03 1.949e-03
0.377778 1.5032544343268009e-01 2.601e-02 2.410e-03 1.985e-03
0.381481 1.5019660406976498e-01 2.603e-02 2.438e-03 2.021e-03
0.385185 1.5007332081062438e-01 2.642e-02 2.474e-03 2.056e-03
0.388889 1.4995582360321383e-01 2.677e-02 2.505e-03 2.092e-03
0.392593 1.4984434240011255e-01 2.692e-02 2.536e-03 2.127e-03
0.396296 1.4973910706570689e-01 2.718e-02 2.566e-03 2.162e-03
0.4 1.4964034727778119e-01 2.743e-02 2.595e-03 2.197e-03
0.403704 1.4954829242406117e-01 2.776e-02 2.621e-03 2.231e-03
0.407407 1.4946317149427130e-01 2.805e-02 2.649e-03 2.265e-03
0.411111 1.4938521296827853e-01 2.808e-02 2.682e-03 2.299e-03
0.414815 1.4931464470089492e-01 2.868e-02 2.710e-03 2.332e-03
0.418519 1.4925169380390202e-01 2.856e-02 2.736e-03 2.366e-03
0.422222 1.4919658652584622e-01 2.922e-02 2.763e-03 2.398e-03
0.425926 1.4914954813013778e-01 2.919e-02 2.788e-03 2.431e-03
0.42963 1.4911080277196437e-01 2.932e-02 2.815e-03 2.463e-03
0.433333 1.4908057337450725e-01 2.936e-02 2.845e-03 2.494e-03
0.437037 1.4905908150492386e-01 2.988e-02 2.876e-03 2.525e-03
0.440741 1.4904654725053559e-01 2.988e-02 2.908e-03 2.556e-03
0.444444 1.4904318909563544e-01 3.030e-02 2.940e-03 2.586e-03
0.448148 1.4904922379930241e-01 3.042e-02 2.973e-03 2.615e-03
0.451852 1.4906486627458698e-01 3.054e-02 3.002e-03 2.645e-03
0.455556 1.4909032946940609e-01 3.079e-02 3.023e-03 2.673e-03
0.459259 1.4912582424946461e-01 3.093e-02 3.078e-03 2.701e-03
0.462963 1.4917155928349426e-01 3.115e-02 3.171e-03 2.729e-03
0.466667 1.4922774093108146e-01 3.122e-02 3.256e-03 2.756e-03
0.47037 1.4929457313333472e-01 3.135e-02 3.255e-03 2.783e-03
0.474074 1.4937225730662035e-01 3.143e-02 3.252e-03 2.809e-03
0.477778 1.4946099223957793e-01 3.156e-02 3.272e-03 2.834e-03
0.481481 1.4956097399360860e-01 3.163e-02 3.314e-03 2.858e-03
0.485185 1.4967239580701069e-01 3.186e-02 3.357e-03 2.872e-03
0.488889 1.4979544800292385e-01 3.206e-02 3.401e-03 2.887e-03
0.492593 1.4993031790122399e-01 3.230e-02 3.446e-03 2.901e-03
0.496296 1.5007718973449963e-01 3.227e-02 3.493e-03 2.915e-03
0.5 1.5023624456822471e-01 3.260e-02 3.538e-03 2.929e-03
0.503704 1.5040766022523067e-01 3.286e-02 3.564e-03 2.942e-03
0.507407 1.5059161121456921e-01 3.296e-02 3.589e-03 2.956e-03
0.511111 1.5078826866484168e-01 3.294e-02 3.614e-03 2.969e-03
0.514815 1.5099780026206575e-01 3.311e-02 3.638e-03 2.983e-03
0.518519 1.5122037019213450e-01 3.329e-02 3.661e-03 2.996e-03
0.522222 1.5145613908791578e-01 3.322e-02 3.684e-03 3.009e-03
0.525926 1.5170526398102935e-01 3.357e-02 3.706e-03 3.022e-03
0.52963 1.5196789825833104e-01 3.326e-02 3.728e-03 3.035e-03
0.533333 1.5224419162312411e-01 3.370e-02 3.749e-03 3.048e-03
0.537037 1.5253429006110916e-01 3.374e-02 3.770e-03 3.061e-03
0.540741 1.5283833581108028e-01 3.369e-02 3.791e-03 3.073e-03
0.544444 1.5315646734036095e-01 3.384e-02 3.810e-03 3.086e-03
0.548148 1.5348881932497271e-01 3.398e-02 3.830e-03 3.098e-03
0.551852 1.5383552263452258e-01 3.403e-02 3.849e-03 3.110e-03
0.555556 1.5419670432178167e-01 3.407e-02 3.867e-03 3.133e-03
0.559259 1.5457248761693390e-01 3.404e-02 3.885e-03 3.256e-03
0.562963 1.5496299192645657e-01 3.403e-02 3.903e-03 3.269e-03
0.566667 1.5536833283659765e-01 3.405e-02 3.920e-03 3.332e-03
0.57037 1.5578862212140457e-01 3.442e-02 3.937e-03 3.345e-03
0.574074 1.5622396775525701e-01 3.413e-02 3.953e-03 3.357e-03
0.577778 1.5667447392985415e-01 3.422e-02 3.969e-03 3.369e-03
0.581481 1.5714024107559640e-01 3.420e-02 3.985e-03 3.381e-03
0.585185 1.5762136588730546e-01 3.431e-02 4.000e-03 3.394e-03
0.588889 1.5811794135421825e-01 3.408e-02 4.015e-03 3.406e-03
0.592593 1.5863005679418885e-01 3.439e-02 4.030e-03 3.556e-03
0.596296 1.5915779789202913e-01 3.420e-02 4.044e-03 3.762e-03
0.6 1.5970124674191877e-01 3.430e-02 4.058e-03 3.972e-03
0.603704 1.6026048189380801e-01 3.447e-02 4.072e-03 4.185e-03
0.607407 1.6083557840373927e-01 3.447e-02 4.086e-03 4.402e-03
0.611111 1.6142660788801139e-01 3.427e-02 4.099e-03 4.463e-03
0.614815 1.6203363858110481e-01 3.439e-02 4.112e-03 4.475e-03
0.618519 1.6265673539729192e-01 3.433e-02 4.125e-03 4.488e-03
0.622222 1.6329595999584667e-01 3.436e-02 4.138e-03 4.500e-03
0.625926 1.6395137084977807e-01 3.434e-02 4.151e-03 4.511e-03
0.62963 1.6462302331800011e-01 3.444e-02 4.164e-03 4.523e-03
0.633333 1.6531096972086168e-01 3.435e-02 4.177e-03 4.535e-03
0.637037 1.6601525941895048e-01 3.439e-02 4.189e-03 4.546e-03
0.640741 1.6673593889509358e-01 3.491e-02 4.202e-03 4.558e-03
0.644444 1.6747305183947098e-01 3.495e-02 4.214e-03 4.570e-03
0.648148 1.6822663923776593e-01 3.499e-02 4.227e-03 4.581e-03
0.651852 1.6899673946227212e-01 3.479e-02 4.239e-03 4.593e-03
0.655556 1.6978338836588150e-01 3.477e-02 4.246e-03 4.605e-03
0.659259 1.7058661937887848e-01 3.483e-02 4.251e-03 4.617e-03
0.662963 1.7140646360846726e-01 3.520e-02 4.256e-03 4.628e-03
0.666667 1.7224294994096248e-01 3.545e-02 4.260e-03 4.640e-03
0.67037 1.7309610514657472e-01 3.537e-02 4.265e-03 4.653e-03
0.674074 1.7396595398672546e-01 3.567e-02 4.270e-03 4.665e-03
0.677778 1.7485251932383211e-01 3.506e-02 4.274e-03 4.678e-03
0.681481 1.7575582223349923e-01 3.562e-02 4.279e-03 4.691e-03
0.685185 1.7667588211906582e-01 3.563e-02 4.282e-03 4.704e-03
0.688889 1.7761271682845556e-01 3.535e-02 4.285e-03 4.717e-03
0.692593 1.7856634277327990e-01 3.586e-02 4.288e-03 4.739e-03
0.696296 1.7953677505015597e-01 3.598e-02 4.291e-03 4.903e-03
0.7 1.8052402756419650e-01 3.607e-02 4.294e-03 5.068e-03
0.703704 1.8152811315463921e-01 3.577e-02 4.296e-03 5.234e-03
0.707407 1.8254904372258765e-01 3.614e-02 4.299e-03 5.402e-03
0.711111 1.8358683036083981e-01 3.584e-02 4.302e-03 5.571e-03
0.714815 1.8464148348578463e-01 3.603e-02 4.306e-03 5.668e-03
0.718519 1.8571301297135634e-01 3.610e-02 4.309e-03 5.681e-03
0.722222 1.8680142828504029e-01 3.606e-02 4.312e-03 5.694e-03
0.725926 1.8790673862592716e-01 3.624e-02 4.315e-03 5.707e-03
0.72963 1.8902895306482762e-01 3.642e-02 4.319e-03 5.720e-03
0.733333 1.9016808068645549e-01 3.641e-02 4.323e-03 5.734e-03
0.737037 1.9132413073370291e-01 3.659e-02 4.327e-03 5.747e-03
0.740741 1.9249711275403525e-01 3.636e-02 4.331e-03 5.761e-03
0.744444 1.9368703674803964e-01 3.683e-02 4.335e-03 5.775e-03
0.748148 1.9489391332017272e-01 3.670e-02 4.340e-03 5.789e-03
0.751852 1.9611775383175867e-01 3.686e-02 4.345e-03 5.804e-03
0.755556 1.9735857055629744e-01 3.704e-02 4.350e-03 5.819e-03
0.759259 1.9861637683715316e-01 3.718e-02 4.355e-03 5.834e-03
0.762963 1.9989118724770280e-01 3.719e-02 4.361e-03 5.849e-03
0.766667 2.0118301775403119e-01 3.714e-02 4.367e-03 5.865e-03
0.77037 2.0249188588027325e-01 3.715e-02 4.398e-03 5.882e-03
0.774074 2.0381781087671219e-01 3.733e-02 4.432e-03 5.898e-03
0.777778 2.0516081389075239e-01 3.745e-02 4.466e-03 5.915e-03
0.781481 2.0652091814090262e-01 3.758e-02 4.501e-03 5.933e-03
0.785185 2.0789814909390811e-01 3.764e-02 4.536e-03 5.951e-03
0.788889 2.0929253464519237e-01 3.759e-02 4.572e-03 5.969e-03
0.792593 2.1070410530277589e-01 3.777e-02 4.605e-03 5.988e-03
0.796296 2.1213289437485469e-01 3.813e-02 4.628e-03 6.007e-03
0.8 2.1357893816123771e-01 3.852e-02 4.652e-03 6.027e-03
0.803704 2.1504227614885368e-01 3.884e-02 4.677e-03 6.048e-03
0.807407 2.1652295121155751e-01 3.879e-02 4.704e-03 6.069e-03
0.811111 2.1802100981447992e-01 3.935e-02 4.732e-03 6.091e-03
0.814815 2.1953650222318255e-01 3.974e-02 4.762e-03 6.114e-03
0.818519 2.2106948271790272e-01 4.004e-02 4.793e-03 6.137e-03
0.822222 2.2262000981318103e-01 4.066e-02 4.825e-03 6.161e-03
0.825926 2.2418814648320037e-01 4.114e-02 4.867e-03 6.186e-03
0.82963 2.2577396039317313e-01 4.151e-02 4.918e-03 6.211e-03
0.833333 2.2737752413714421e-01 4.181e-02 4.970e-03 6.238e-03
0.837037 2.2899891548259707e-01 4.210e-02 5.025e-03 6.265e-03
0.840741 2.3063821762228096e-01 4.246e-02 5.082e-03 6.293e-03
0.844444 2.3229551943369764e-01 4.282e-02 5.140e-03 6.323e-03
0.848148 2.3397091574672030e-01 4.272e-02 5.200e-03 6.353e-03
0.851852 2.3566450761984623e-01 4.329e-02 5.263e-03 6.384e-03
0.855556 2.3737640262561693e-01 4.382e-02 5.327e-03 6.416e-03
0.859259 2.3910671514577320e-01 4.360e-02 5.389e-03 6.458e-03
0.862963 2.4085556667675337e-01 4.456e-02 5.441e-03 6.569e-03
0.866667 2.4262308614617648e-01 4.591e-02 5.494e-03 6.680e-03
0.87037 2.4440941024100113e-01 4.623e-02 5.548e-03 6.793e-03
0.874074 2.4621468374808750e-01 4.691e-02 5.603e-03 6.908e-03
0.877778 2.4803905990794867e-01 4.675e-02 5.659e-03 7.023e-03
0.881481 2.4988270078251523e-01 4.556e-02 5.717e-03 7.140e-03


==> anc/data/fig14_left_cs_vs_eps_24x8_MS_122.0.dat <==
1.16874 1.5975563512168411e-01 4.174e-03 1.665e-16 -1.665e-16
1.16882 1.5975764204045784e-01 4.175e-03 1.068e-06 1.043e-06
1.16906 1.5976364446529995e-01 4.191e-03 4.271e-06 4.166e-06
1.16946 1.5977358742822323e-01 4.199e-03 9.603e-06 9.356e-06
1.17003 1.5978737940422089e-01 4.180e-03 1.706e-05 1.659e-05
1.17075 1.5980489244424756e-01 4.201e-03 2.662e-05 2.584e-05
1.17163 1.5982596236243649e-01 4.247e-03 3.826e-05 3.706e-05
1.17267 1.5985038897860052e-01 4.293e-03 5.198e-05 5.021e-05
1.17386 1.5987793641737286e-01 4.264e-03 6.775e-05 6.523e-05
1.17522 1.5990833346564745e-01 4.378e-03 8.553e-05 8.205e-05
1.17674 1.5994127399029739e-01 4.375e-03 1.053e-04 1.006e-04
1.17842 1.5997641741846164e-01 4.462e-03 1.270e-04 1.208e-04
1.18025 1.6001338928301742e-01 4.564e-03 1.506e-04 1.425e-04
1.18224 1.6005178183617891e-01 4.655e-03 1.761e-04 1.657e-04
1.18439 1.6009115473448979e-01 4.884e-03 2.033e-04 1.902e-04
1.1867 1.6013103579881297e-01 5.113e-03 2.323e-04 2.160e-04
1.18916 1.6017092185324888e-01 5.336e-03 2.630e-04 2.429e-04
1.19178 1.6021027964724621e-01 5.663e-03 2.953e-04 2.707e-04
1.19455 1.6024854686550088e-01 6.017e-03 3.291e-04 2.994e-04
1.19748 1.6028513323056162e-01 6.373e-03 3.643e-04 3.317e-04
1.20057 1.6031942170338784e-01 6.696e-03 4.009e-04 3.656e-04
1.20381 1.6035076978741836e-01 7.073e-03 4.387e-04 4.008e-04
1.2072 1.6037851094202821e-01 7.434e-03 4.777e-04 4.373e-04
1.21074 1.6040195611156161e-01 7.869e-03 5.177e-04 4.750e-04
1.21444 1.6042039537644770e-01 8.227e-03 5.585e-04 5.138e-04
1.21828 1.6043309973324157e-01 8.669e-03 6.001e-04 5.536e-04
1.22228 1.6043932301078975e-01 9.072e-03 6.423e-04 5.921e-04
1.22643 1.6043830393014402e-01 9.526e-03 6.850e-04 6.284e-04
1.23072 1.6042926831635182e-01 9.916e-03 7.279e-04 6.647e-04
1.23517 1.6041143147090728e-01 1.040e-02 7.709e-04 7.020e-04
1.23976 1.6038400071454148e-01 1.079e-02 8.137e-04 7.488e-04
1.24449 1.6034617811125823e-01 1.135e-02 8.562e-04 7.969e-04
1.24937 1.6029716338631164e-01 1.190e-02 8.982e-04 8.464e-04
1.2544 1.6023615705341240e-01 1.232e-02 9.394e-04 8.790e-04
1.25956 1.6016236377028231e-01 1.295e-02 9.795e-04 9.075e-04
1.26487 1.6007499594742602e-01 1.351e-02 1.018e-03 9.358e-04
1.27032 1.5997329746889302e-01 1.417e-02 1.055e-03 9.760e-04
1.27591 1.5985653009096965e-01 1.466e-02 1.091e-03 1.010e-03
1.28164 1.5972387036605912e-01 1.526e-02 1.124e-03 1.034e-03
1.28751 1.5957451866646422e-01 1.567e-02 1.154e-03 1.054e-03
1.29351 1.5940760685424488e-01 1.625e-02 1.182e-03 1.070e-03
1.29964 1.5922241935157116e-01 1.681e-02 1.207e-03 1.082e-03
1.30591 1.5901812363708084e-01 1.721e-02 1.229e-03 1.109e-03
1.31232 1.5879385619130651e-01 1.781e-02 1.249e-03 1.140e-03
1.31887 1.5854861115776453e-01 1.835e-02 1.264e-03 1.171e-03
1.32555 1.5828118132180397e-01 1.853e-02 1.273e-03 1.202e-03
1.33237 1.5799054714404209e-01 1.927e-02 1.275e-03 1.201e-03
1.33934 1.5767588958938888e-01 1.982e-02 1.271e-03 1.187e-03
1.34646 1.5733608918332220e-01 2.026e-02 1.260e-03 1.161e-03
1.35373 1.5697043615771361e-01 2.040e-02 1.244e-03 1.161e-03
1.36117 1.5657779547017645e-01 2.069e-02 1.222e-03 1.101e-03
1.36878 1.5615685411548086e-01 2.059e-02 1.199e-03 1.076e-03
1.37657 1.5570770277944057e-01 2.096e-02 1.174e-03 1.038e-03
1.38457 1.5523148561503824e-01 2.166e-02 1.150e-03 9.903e-04
1.39278 1.5473052829887585e-01 2.174e-02 1.125e-03 9.452e-04
1.40122 1.5420769536801257e-01 2.175e-02 1.101e-03 8.616e-04
1.4099 1.5366621245788450e-01 2.172e-02 1.077e-03 8.167e-04
1.41883 1.5310965590066347e-01 2.168e-02 1.055e-03 8.111e-04
1.42805 1.5254173894311893e-01 2.159e-02 1.034e-03 8.109e-04
1.43756 1.5196435720384616e-01 2.132e-02 9.826e-04 7.757e-04
1.44739 1.5138157530592100e-01 2.132e-02 9.032e-04 6.608e-04
1.45757 1.5079870126829786e-01 2.119e-02 8.696e-04 6.958e-04
1.46813 1.5021653302040539e-01 2.114e-02 8.438e-04 6.553e-04
1.47909 1.4962435377398101e-01 2.091e-02 7.804e-04 6.740e-04
1.49051 1.4904337589865863e-01 2.093e-02 7.750e-04 5.922e-04
1.5024 1.4847669139197511e-01 2.072e-02 8.390e-04 5.646e-04
1.51481 1.4791563277335004e-01 2.047e-02 8.009e-04 6.738e-04
1.52776 1.4741570436987167e-01 2.042e-02 8.256e-04 5.641e-04
1.54123 1.4696992636253589e-01 2.037e-02 8.992e-04 5.707e-04
1.55524 1.4663169708847204e-01 2.027e-02 8.547e-04 6.385e-04
1.56975 1.4642160452696934e-01 2.012e-02 9.335e-04 7.512e-04
1.58474 1.4634499926447081e-01 1.988e-02 1.053e-03 8.478e-04
1.60016 1.4640819276654446e-01 1.958e-02 1.149e-03 9.060e-04
1.61601 1.4661773227817737e-01 1.933e-02 1.239e-03 1.027e-03
1.63223 1.4698001224090818e-01 1.931e-02 1.328e-03 1.144e-03
1.64883 1.4750106910534913e-01 1.898e-02 1.419e-03 1.153e-03
1.66575 1.4818648098547674e-01 1.880e-02 1.663e-03 1.226e-03
1.68298 1.4904132945619647e-01 1.853e-02 1.760e-03 1.330e-03
1.7005 1.5007019915173239e-01 1.829e-02 1.827e-03 1.385e-03
1.71828 1.5127720073741974e-01 1.804e-02 1.935e-03 1.519e-03
1.73629 1.5266600844110470e-01 1.794e-02 2.129e-03 1.724e-03
1.75452 1.5423990664617801e-01 1.789e-02 2.245e-03 1.901e-03
1.77293 1.5600184208525772e-01 1.771e-02 2.351e-03 2.007e-03
1.79152 1.5795447947304855e-01 1.754e-02 2.452e-03 2.110e-03
1.81025 1.6010025927814872e-01 1.774e-02 2.547e-03 2.208e-03
1.82912 1.6244145692817930e-01 1.743e-02 2.636e-03 2.303e-03
1.84809 1.6498024317272758e-01 1.734e-02 2.718e-03 2.460e-03
1.86715 1.6771874565746195e-01 1.735e-02 2.792e-03 2.628e-03
1.88628 1.7065911203141712e-01 1.749e-02 2.858e-03 2.724e-03
1.90546 1.7380357514604466e-01 1.753e-02 2.914e-03 2.811e-03
1.92469 1.7715452113014274e-01 1.758e-02 2.960e-03 2.889e-03
1.94393 1.8071456135632277e-01 1.755e-02 2.995e-03 2.963e-03
1.96318 1.8448660956788390e-01 1.755e-02 3.018e-03 3.109e-03
1.98242 1.8847396572572400e-01 1.767e-02 3.029e-03 3.256e-03
2.00164 1.9268040848089385e-01 1.784e-02 3.024e-03 3.370e-03
2.02081 1.9711029860061682e-01 1.808e-02 3.004e-03 3.398e-03
2.03994 2.0176869620027074e-01 1.821e-02 2.967e-03 3.414e-03
2.05901 2.0666149529466968e-01 1.882e-02 2.920e-03 3.415e-03
2.078 2.1179558002333995e-01 1.916e-02 3.026e-03 3.400e-03
2.09691 2.1717900798562659e-01 1.989e-02 3.131e-03 3.369e-03
2.11573 2.2282122752270467e-01 2.021e-02 3.176e-03 3.272e-03
2.13444 2.2873333761502748e-01 2.065e-02 2.996e-03 3.084e-03
2.15304 2.3492840147814376e-01 2.093e-02 2.775e-03 2.850e-03
2.17152 2.4142182815142035e-01 2.131e-02 2.509e-03 2.631e-03
2.18987 2.4823184068711512e-01 2.163e-02 2.190e-03 2.351e-03
2.20808 2.5538005539846997e-01 2.226e-02 1.973e-03 1.904e-03
2.22615 2.6289220465126545e-01 2.307e-02 1.820e-03 1.603e-03
2.24408 2.7079904682296535e-01 2.387e-02 1.612e-03 1.247e-03
2.26186 2.7913752271520820e-01 2.501e-02 1.253e-03 9.626e-04
2.27948 2.8795224003422026e-01 2.641e-02 1.234e-03 7.898e-04
2.29694 2.9729739987686715e-01 2.754e-02 1.533e-03 1.368e-03
2.31425 3.0723932673923904e-01 2.917e-02 1.919e-03 2.106e-03
2.33139 3.1785983490115344e-01 3.044e-02 2.770e-03 2.901e-03
2.34836 3.2926077319946145e-01 3.283e-02 3.775e-03 3.934e-03
2.36517 3.4157026108334221e-01 3.556e-02 5.309e-03 5.353e-03
2.38182 3.5495140328078983e-01 3.866e-02 6.629e-03 6.699e-03
2.3983 3.6961472417166535e-01 4.351e-02 8.948e-03 8.559e-03
2.41462 3.8583633882418938e-01 4.805e-02 1.141e-02 1.086e-02
2.43077 4.0398525736652457e-01 5.435e-02 1.445e-02 1.375e-02
2.44677 4.2456579101664443e-01 6.260e-02 1.831e-02 1.744e-02


==> anc/data/fig14_right_gamma_24x8_MS_122.0.dat <==
0 8.22742002e-01 3.167e-02 2.710e-02 3.625e-02
0.00740741 8.22764214e-01 3.169e-02 2.713e-02 3.624e-02
0.0148148 8.22830747e-01 3.177e-02 2.722e-02 3.633e-02
0.0222222 8.22941290e-01 3.163e-02 2.713e-02 3.614e-02
0.0296296 8.23095324e-01 3.194e-02 2.748e-02 3.640e-02
0.037037 8.23292127e-01 3.217e-02 2.782e-02 3.651e-02
0.0444444 8.23530768e-01 3.236e-02 2.788e-02 3.684e-02
0.0518519 8.23810114e-01 3.232e-02 2.741e-02 3.724e-02
0.0592593 8.24128826e-01 3.304e-02 2.875e-02 3.734e-02
0.0666667 8.24485367e-01 3.274e-02 2.862e-02 3.685e-02
0.0740741 8.24877999e-01 3.310e-02 2.921e-02 3.699e-02
0.0814815 8.25304783e-01 3.349e-02 2.966e-02 3.733e-02
0.0888889 8.25763590e-01 3.388e-02 3.062e-02 3.713e-02
0.0962963 8.26252095e-01 3.421e-02 3.114e-02 3.728e-02
0.103704 8.26767785e-01 3.489e-02 3.253e-02 3.724e-02
0.111111 8.27307960e-01 3.588e-02 3.362e-02 3.813e-02
0.118519 8.27869739e-01 3.654e-02 3.489e-02 3.819e-02
0.125926 8.28450063e-01 3.798e-02 3.615e-02 3.980e-02
0.133333 8.29045699e-01 3.942e-02 3.767e-02 4.117e-02
0.140741 8.29653247e-01 4.128e-02 4.052e-02 4.203e-02
0.148148 8.30269145e-01 4.254e-02 4.222e-02 4.286e-02
0.155556 8.30889676e-01 4.419e-02 4.416e-02 4.421e-02
0.162963 8.31510971e-01 4.551e-02 4.622e-02 4.481e-02
0.17037 8.32129022e-01 4.664e-02 4.745e-02 4.583e-02
0.177778 8.32739689e-01 5.008e-02 5.151e-02 4.865e-02
0.185185 8.33338705e-01 5.264e-02 5.460e-02 5.069e-02
0.192593 8.33921689e-01 5.473e-02 5.743e-02 5.202e-02
0.2 8.34484157e-01 5.671e-02 5.999e-02 5.344e-02
0.207407 8.35021532e-01 5.895e-02 6.179e-02 5.610e-02
0.214815 8.35529156e-01 6.108e-02 6.413e-02 5.804e-02
0.222222 8.36002304e-01 6.389e-02 6.751e-02 6.028e-02
0.22963 8.36436197e-01 6.679e-02 7.040e-02 6.317e-02
0.237037 8.36826020e-01 6.959e-02 7.355e-02 6.562e-02
0.244444 8.37166936e-01 7.256e-02 7.788e-02 6.724e-02
0.251852 8.37454106e-01 7.526e-02 8.085e-02 6.968e-02
0.259259 8.37682706e-01 7.858e-02 8.504e-02 7.212e-02
0.266667 8.37848029e-01 8.126e-02 8.885e-02 7.367e-02
0.274074 8.37945362e-01 8.426e-02 9.253e-02 7.600e-02
0.281481 8.37969546e-01 8.715e-02 9.595e-02 7.834e-02
0.288889 8.37915677e-01 9.045e-02 9.999e-02 8.091e-02
0.296296 8.37778582e-01 9.374e-02 1.040e-01 8.348e-02
0.303704 8.37554142e-01 9.646e-02 1.074e-01 8.549e-02
0.311111 8.37237655e-01 9.952e-02 1.112e-01 8.783e-02
0.318519 8.36824520e-01 1.026e-01 1.146e-01 9.058e-02
0.325926 8.36309436e-01 1.051e-01 1.184e-01 9.175e-02
0.333333 8.35686468e-01 1.065e-01 1.177e-01 9.537e-02
0.340741 8.34950875e-01 1.102e-01 1.241e-01 9.629e-02
0.348148 8.34099086e-01 1.135e-01 1.290e-01 9.805e-02
0.355556 8.33125951e-01 1.162e-01 1.316e-01 1.009e-01
0.362963 8.32028640e-01 1.171e-01 1.330e-01 1.013e-01
0.37037 8.30802255e-01 1.194e-01 1.359e-01 1.029e-01
0.377778 8.29441847e-01 1.212e-01 1.372e-01 1.051e-01
0.385185 8.27950541e-01 1.229e-01 1.391e-01 1.067e-01
0.392593 8.26336392e-01 1.243e-01 1.405e-01 1.080e-01
0.4 8.24612672e-01 1.252e-01 1.432e-01 1.071e-01
0.407407 8.22794439e-01 1.256e-01 1.428e-01 1.085e-01
0.414815 8.20897637e-01 1.269e-01 1.457e-01 1.081e-01
0.422222 8.18939135e-01 1.271e-01 1.463e-01 1.079e-01
0.42963 8.16936682e-01 1.261e-01 1.435e-01 1.087e-01
0.437037 8.14900300e-01 1.259e-01 1.426e-01 1.093e-01
0.444444 8.12853415e-01 1.259e-01 1.423e-01 1.095e-01
0.451852 8.10822520e-01 1.255e-01 1.415e-01 1.095e-01
0.459259 8.08805802e-01 1.245e-01 1.411e-01 1.079e-01
0.466667 8.06748545e-01 1.249e-01 1.408e-01 1.090e-01
0.474074 8.04766970e-01 1.247e-01 1.402e-01 1.092e-01
0.481481 8.02867376e-01 1.240e-01 1.397e-01 1.083e-01
0.488889 8.00998457e-01 1.221e-01 1.369e-01 1.074e-01
0.496296 7.99445839e-01 1.221e-01 1.367e-01 1.075e-01
0.503704 7.98147809e-01 1.223e-01 1.370e-01 1.076e-01
0.511111 7.97367857e-01 1.222e-01 1.366e-01 1.077e-01
0.518519 7.97182276e-01 1.203e-01 1.346e-01 1.059e-01
0.525926 7.97585914e-01 1.202e-01 1.336e-01 1.069e-01
0.533333 7.98581128e-01 1.200e-01 1.339e-01 1.060e-01
0.540741 8.00173546e-01 1.181e-01 1.319e-01 1.042e-01
0.548148 8.02369643e-01 1.170e-01 1.304e-01 1.035e-01
0.555556 8.05175328e-01 1.161e-01 1.297e-01 1.026e-01
0.562963 8.08595099e-01 1.153e-01 1.270e-01 1.036e-01
0.57037 8.12631572e-01 1.143e-01 1.244e-01 1.042e-01
0.577778 8.17285241e-01 1.135e-01 1.240e-01 1.030e-01
0.585185 8.22554394e-01 1.128e-01 1.234e-01 1.022e-01
0.592593 8.28435149e-01 1.130e-01 1.241e-01 1.019e-01
0.6 8.34921562e-01 1.115e-01 1.235e-01 9.938e-02
0.607407 8.42005815e-01 1.106e-01 1.227e-01 9.855e-02
0.614815 8.49678431e-01 1.102e-01 1.233e-01 9.705e-02
0.622222 8.57928549e-01 1.112e-01 1.233e-01 9.911e-02
0.62963 8.66744210e-01 1.120e-01 1.225e-01 1.015e-01
0.637037 8.76112684e-01 1.123e-01 1.226e-01 1.020e-01
0.644444 8.86020804e-01 1.113e-01 1.222e-01 1.005e-01
0.651852 8.96455318e-01 1.115e-01 1.227e-01 1.004e-01
0.659259 9.07403266e-01 1.115e-01 1.231e-01 9.984e-02
0.666667 9.18852349e-01 1.104e-01 1.231e-01 9.775e-02
0.674074 9.30791329e-01 1.101e-01 1.232e-01 9.697e-02
0.681481 9.43210432e-01 1.107e-01 1.239e-01 9.747e-02
0.688889 9.56101768e-01 1.108e-01 1.240e-01 9.771e-02
0.696296 9.69459773e-01 1.109e-01 1.244e-01 9.737e-02
0.703704 9.83281678e-01 1.106e-01 1.236e-01 9.770e-02
0.711111 9.97568009e-01 1.104e-01 1.241e-01 9.676e-02
0.718519 1.01232313e+00 1.103e-01 1.231e-01 9.751e-02
0.725926 1.02755587e+00 1.102e-01 1.224e-01 9.807e-02
0.733333 1.04328017e+00 1.106e-01 1.238e-01 9.743e-02
0.740741 1.05951590e+00 1.118e-01 1.253e-01 9.826e-02
0.748148 1.07628978e+00 1.125e-01 1.257e-01 9.925e-02
0.755556 1.09363640e+00 1.136e-01 1.269e-01 1.004e-01
0.762963 1.11159961e+00 1.153e-01 1.308e-01 9.989e-02
0.77037 1.13023401e+00 1.177e-01 1.341e-01 1.012e-01
0.777778 1.14960694e+00 1.185e-01 1.350e-01 1.020e-01
0.785185 1.16980087e+00 1.192e-01 1.364e-01 1.019e-01
0.792593 1.19091640e+00 1.215e-01 1.387e-01 1.042e-01
0.8 1.21307613e+00 1.250e-01 1.443e-01 1.058e-01
0.807407 1.23642954e+00 1.280e-01 1.471e-01 1.088e-01
0.814815 1.26115940e+00 1.309e-01 1.514e-01 1.105e-01
0.822222 1.28749015e+00 1.362e-01 1.594e-01 1.130e-01
0.82963 1.31569905e+00 1.403e-01 1.649e-01 1.157e-01
0.837037 1.34613125e+00 1.458e-01 1.697e-01 1.220e-01
0.844444 1.37922053e+00 1.507e-01 1.765e-01 1.248e-01
0.851852 1.41551818e+00 1.594e-01 1.878e-01 1.309e-01
0.859259 1.45573435e+00 1.727e-01 2.068e-01 1.386e-01
0.866667 1.50079847e+00 1.884e-01 2.271e-01 1.497e-01
0.874074 1.55195009e+00 2.063e-01 2.506e-01 1.620e-01
0.881481 1.61088013e+00 2.312e-01 2.857e-01 1.766e-01


==> anc/data/fig15_left1_pressure_TS_0.dat <==
50.0 0.00186001 3.44121e-05
51.0 0.00208183 3.93195e-05
52.0 0.00232327 4.46785e-05
53.0 0.00258548 5.10612e-05
54.0 0.00286969 5.78954e-05
55.0 0.00317715 6.60845e-05
56.0 0.00350917 7.47853e-05
57.0 0.00386709 8.43593e-05
58.0 0.00425229 9.47763e-05
59.0 0.00466622 0.000106096
60.0 0.00511036 0.000118711
61.0 0.00558625 0.000133403
62.0 0.00609548 0.000148818
63.0 0.00663968 0.000165798
64.0 0.00722055 0.000185699
65.0 0.00783985 0.000207376
66.0 0.00849939 0.000231281
67.0 0.00920103 0.000257443
68.0 0.00994673 0.000286195
69.0 0.0107385 0.000317025
70.0 0.0115784 0.000351949
71.0 0.0124685 0.000391088
72.0 0.0134112 0.000434743
73.0 0.0144087 0.000480204
74.0 0.0154634 0.000529278
75.0 0.0165778 0.000585578
76.0 0.0177545 0.000648501
77.0 0.0189958 0.000711424
78.0 0.0203051 0.000782476
79.0 0.021685 0.000858647
80.0 0.0231386 0.000939634
81.0 0.0246689 0.00103086
82.0 0.0262793 0.00112901
83.0 0.0279732 0.0012389
84.0 0.029754 0.00136113
85.0 0.0316256 0.00148999
86.0 0.0335918 0.00162517
87.0 0.0356567 0.00177028
88.0 0.0378247 0.00191359
89.0 0.0401 0.00208159
90.0 0.0424876 0.00226193
91.0 0.0449923 0.00246364
92.0 0.0476193 0.0026786
93.0 0.0503741 0.00290952
94.0 0.0532624 0.0031552
95.0 0.0562904 0.00343519
96.0 0.0594644 0.00374529
97.0 0.0627913 0.0040313
98.0 0.0662782 0.00433839
99.0 0.0699326 0.00468763
100.0 0.0737626 0.00506096
101.0 0.0777768 0.00542826
102.0 0.081984 0.00581965
103.0 0.0863938 0.00626523
104.0 0.0910165 0.00671984
105.0 0.0958626 0.00720456
106.0 0.100944 0.00778261
107.0 0.106272 0.00831852
108.0 0.11186 0.00895979
109.0 0.117722 0.00964623
110.0 0.123872 0.0103417
111.0 0.130327 0.0110612
112.0 0.137101 0.0118922
113.0 0.144213 0.0127472
114.0 0.151682 0.0136173
115.0 0.159528 0.0145055
116.0 0.167771 0.0154328
117.0 0.176433 0.0163149
118.0 0.18554 0.0173024
119.0 0.195116 0.0185006
120.0 0.205188 0.0196056
121.0 0.215785 0.0207316
122.0 0.226936 0.0220502
123.0 0.238675 0.0234743
124.0 0.251035 0.0248261
125.0 0.264052 0.0262772
126.0 0.277764 0.0277705
127.0 0.292212 0.0293873
128.0 0.307437 0.0310702
129.0 0.323485 0.032967
130.0 0.340402 0.0348938
131.0 0.358239 0.0368508
132.0 0.377046 0.0389281
133.0 0.396878 0.0409152
134.0 0.417792 0.0430226
135.0 0.439847 0.0451
136.0 0.463106 0.047358
137.0 0.487633 0.049616
138.0 0.513494 0.052145
139.0 0.540759 0.0544331
140.0 0.569499 0.0567213
141.0 0.599789 0.0592502
142.0 0.631705 0.061719
143.0 0.665325 0.0638867
144.0 0.700728 0.066235
145.0 0.737997 0.0687941
146.0 0.777216 0.0708715
147.0 0.818468 0.0730392
148.0 0.86184 0.0755079
149.0 0.907419 0.0781573
150.0 0.955293 0.0808067
151.0 1.00555 0.0833357
152.0 1.05828 0.086256
153.0 1.11356 0.0886044
154.0 1.17149 0.0912538
155.0 1.23216 0.0937225
156.0 1.29565 0.0962816
157.0 1.36205 0.0987504
158.0 1.43144 0.100135
159.0 1.50391 0.101821
160.0 1.57954 0.103989
161.0 1.65841 0.106277
162.0 1.7406 0.109167
163.0 1.82619 0.111817
164.0 1.91525 0.114737
165.0 2.00785 0.116724
166.0 2.10407 0.118199
167.0 2.20399 0.119464
168.0 2.30765 0.121662
169.0 2.41514 0.123378
170.0 2.52652 0.125455
171.0 2.64185 0.128737
172.0 2.76119 0.13244
173.0 2.8846 0.135902
174.0 3.01214 0.139033
175.0 3.14387 0.142616
176.0 3.27984 0.147012
177.0 3.4201 0.151257
178.0 3.56472 0.154719
179.0 3.71375 0.158151
180.0 3.86722 0.162185
181.0 4.02521 0.165678
182.0 4.18776 0.170916
183.0 4.35492 0.175914
184.0 4.52674 0.180822
185.0 4.70327 0.185067
186.0 4.88457 0.189191
187.0 5.07068 0.193828
188.0 5.26166 0.199428
189.0 5.45755 0.203763
190.0 5.6584 0.207797
191.0 5.86427 0.212855
192.0 6.07522 0.218455
193.0 6.29128 0.2227
194.0 6.51252 0.229354
195.0 6.73898 0.235887
196.0 6.97072 0.242872
197.0 7.2078 0.24811
198.0 7.45026 0.255306
199.0 7.69817 0.262622
200.0 7.95157 0.269396
201.0 8.21053 0.277766
202.0 8.4751 0.285232
203.0 8.74534 0.29303
204.0 9.0213 0.299623
205.0 9.30305 0.307692
206.0 9.59064 0.316423
207.0 9.88414 0.324853
208.0 10.1836 0.333283
209.0 10.4891 0.342014
210.0 10.8006 0.34954
211.0 11.1183 0.357669
212.0 11.4423 0.3664
213.0 11.7725 0.37483
214.0 12.109 0.384163
215.0 12.4519 0.392292
216.0 12.8013 0.401324
217.0 13.1572 0.411259
218.0 13.5197 0.420893
219.0 13.8889 0.429022
220.0 14.2648 0.438957
221.0 14.6475 0.447387
222.0 15.037 0.45371
223.0 15.4335 0.461237
224.0 15.837 0.470269
225.0 16.2475 0.480806
226.0 16.6652 0.489537
227.0 17.0901 0.501279
228.0 17.5223 0.511816
229.0 17.9618 0.522654
230.0 18.4088 0.534396
231.0 18.8632 0.546138
232.0 19.3252 0.557277
233.0 19.7948 0.567815
234.0 20.2721 0.57775
235.0 20.7573 0.587384
236.0 21.2502 0.598223
237.0 21.7511 0.609362
238.0 22.26 0.618695
239.0 22.777 0.629835
240.0 23.3022 0.642179
241.0 23.8355 0.656931
242.0 24.3772 0.667468
243.0 24.9273 0.680715
244.0 25.4858 0.692156
245.0 26.0529 0.703295
246.0 26.6285 0.713532
247.0 27.2129 0.725875
248.0 27.806 0.739725
249.0 28.408 0.753875
250.0 29.0189 0.764111
251.0 29.6389 0.777057
252.0 30.2679 0.790605
253.0 30.9061 0.80596
254.0 31.5535 0.820411
255.0 32.2102 0.831852
256.0 32.8764 0.845099
257.0 33.5521 0.86256
258.0 34.2373 0.878818
259.0 34.9322 0.890259
260.0 35.6368 0.905613
261.0 36.3512 0.917957
262.0 37.0756 0.931806
263.0 37.8099 0.948365
264.0 38.5543 0.966429
265.0 39.3089 0.983289
266.0 40.0737 0.999848
267.0 40.8488 1.01641
268.0 41.6343 1.03236
269.0 42.4304 1.04862
270.0 43.237 1.06699
271.0 44.0542 1.08686
272.0 44.8823 1.10522
273.0 45.7211 1.12569
274.0 46.5709 1.14647
275.0 47.4317 1.16784
276.0 48.3036 1.1841
277.0 49.1867 1.20186
278.0 50.0811 1.21451
279.0 50.9869 1.23257
280.0 51.9041 1.25214
281.0 52.8328 1.269
282.0 53.7732 1.29188
283.0 54.7253 1.31206
284.0 55.6892 1.3253
285.0 56.665 1.33945
286.0 57.6529 1.35932
287.0 58.6528 1.3801
288.0 59.6649 1.39816
289.0 60.6893 1.42526
290.0 61.726 1.44483
291.0 62.7752 1.46861
292.0 63.8369 1.49631
293.0 64.9115 1.51889
294.0 65.9986 1.53966
295.0 67.0986 1.56315
296.0 68.2115 1.58663
297.0 69.3374 1.6074
298.0 70.4764 1.63239
299.0 71.6286 1.65768


==> anc/data/fig15_left2_cs_TS_0.dat <==
50.0 2.29963515e-01 1.870e-03
51.0 2.31466734e-01 1.984e-03
52.0 2.32883036e-01 2.128e-03
53.0 2.34215507e-01 2.278e-03
54.0 2.35466909e-01 2.426e-03
55.0 2.36639694e-01 2.584e-03
56.0 2.37736027e-01 2.734e-03
57.0 2.38757795e-01 2.887e-03
58.0 2.39706624e-01 3.058e-03
59.0 2.40583891e-01 3.235e-03
60.0 2.41390738e-01 3.419e-03
61.0 2.42128082e-01 3.619e-03
62.0 2.42796629e-01 3.826e-03
63.0 2.43396882e-01 4.023e-03
64.0 2.43929152e-01 4.232e-03
65.0 2.44393572e-01 4.468e-03
66.0 2.44790101e-01 4.694e-03
67.0 2.45118538e-01 4.929e-03
68.0 2.45378534e-01 5.152e-03
69.0 2.45569598e-01 5.398e-03
70.0 2.45691110e-01 5.648e-03
71.0 2.45742335e-01 5.865e-03
72.0 2.45722432e-01 6.115e-03
73.0 2.45630468e-01 6.368e-03
74.0 2.45465431e-01 6.609e-03
75.0 2.45226246e-01 6.849e-03
76.0 2.44911790e-01 7.097e-03
77.0 2.44519986e-01 7.348e-03
78.0 2.44051512e-01 7.644e-03
79.0 2.43504280e-01 7.882e-03
80.0 2.42877152e-01 8.132e-03
81.0 2.42169037e-01 8.424e-03
82.0 2.41378916e-01 8.693e-03
83.0 2.40505860e-01 8.932e-03
84.0 2.39549056e-01 9.166e-03
85.0 2.38507835e-01 9.414e-03
86.0 2.37381694e-01 9.611e-03
87.0 2.36170322e-01 9.807e-03
88.0 2.34873627e-01 1.000e-02
89.0 2.33491758e-01 1.011e-02
90.0 2.32025133e-01 1.023e-02
91.0 2.30474460e-01 1.033e-02
92.0 2.28840761e-01 1.035e-02
93.0 2.27125386e-01 1.040e-02
94.0 2.25330036e-01 1.033e-02
95.0 2.23456774e-01 1.028e-02
96.0 2.21508038e-01 1.025e-02
97.0 2.19486645e-01 1.013e-02
98.0 2.17395796e-01 9.989e-03
99.0 2.15239075e-01 9.883e-03
100.0 2.13020443e-01 9.668e-03
101.0 2.10744225e-01 9.445e-03
102.0 2.08415099e-01 9.176e-03
103.0 2.06038074e-01 8.872e-03
104.0 2.03618463e-01 8.498e-03
105.0 2.01161861e-01 8.166e-03
106.0 1.98674107e-01 7.811e-03
107.0 1.96161253e-01 7.441e-03
108.0 1.93629521e-01 7.025e-03
109.0 1.91085269e-01 6.654e-03
110.0 1.88534943e-01 6.183e-03
111.0 1.85985041e-01 5.705e-03
112.0 1.83442067e-01 5.335e-03
113.0 1.80912490e-01 5.069e-03
114.0 1.78402709e-01 4.732e-03
115.0 1.75919006e-01 4.474e-03
116.0 1.73467522e-01 4.277e-03
117.0 1.71054219e-01 4.213e-03
118.0 1.68684850e-01 4.090e-03
119.0 1.66364944e-01 4.135e-03
120.0 1.64099774e-01 4.142e-03
121.0 1.61894353e-01 4.213e-03
122.0 1.59753412e-01 4.174e-03
123.0 1.57681401e-01 4.441e-03
124.0 1.55682479e-01 4.752e-03
125.0 1.53760517e-01 5.121e-03
126.0 1.51919101e-01 5.459e-03
127.0 1.50161538e-01 5.831e-03
128.0 1.48490865e-01 6.197e-03
129.0 1.46909860e-01 6.590e-03
130.0 1.45421052e-01 6.853e-03
131.0 1.44026738e-01 7.158e-03
132.0 1.42728994e-01 7.498e-03
133.0 1.41529694e-01 7.782e-03
134.0 1.40430519e-01 8.025e-03
135.0 1.39432973e-01 8.257e-03
136.0 1.38538398e-01 8.471e-03
137.0 1.37747980e-01 8.646e-03
138.0 1.37062767e-01 8.803e-03
139.0 1.36483669e-01 8.894e-03
140.0 1.36011470e-01 8.912e-03
141.0 1.35646827e-01 8.892e-03
142.0 1.35390279e-01 8.866e-03
143.0 1.35242238e-01 8.851e-03
144.0 1.35202991e-01 8.757e-03
145.0 1.35272694e-01 8.694e-03
146.0 1.35451364e-01 8.603e-03
147.0 1.35738870e-01 8.558e-03
148.0 1.36134918e-01 8.271e-03
149.0 1.36639043e-01 8.110e-03
150.0 1.37250589e-01 7.942e-03
151.0 1.37968698e-01 7.873e-03
152.0 1.38792289e-01 7.635e-03
153.0 1.39720046e-01 7.342e-03
154.0 1.40750397e-01 7.194e-03
155.0 1.41881503e-01 7.049e-03
156.0 1.43111242e-01 6.809e-03
157.0 1.44437195e-01 6.629e-03
158.0 1.45856642e-01 6.316e-03
159.0 1.47366548e-01 6.072e-03
160.0 1.48963568e-01 5.792e-03
161.0 1.50644040e-01 5.533e-03
162.0 1.52403997e-01 5.366e-03
163.0 1.54239173e-01 5.150e-03
164.0 1.56145019e-01 4.961e-03
165.0 1.58116721e-01 4.924e-03
166.0 1.60149226e-01 4.873e-03
167.0 1.62237266e-01 4.805e-03
168.0 1.64375397e-01 4.724e-03
169.0 1.66558028e-01 4.657e-03
170.0 1.68779462e-01 4.594e-03
171.0 1.71033938e-01 4.510e-03
172.0 1.73315675e-01 4.467e-03
173.0 1.75618908e-01 4.397e-03
174.0 1.77937938e-01 4.368e-03
175.0 1.80267171e-01 4.339e-03
176.0 1.82601156e-01 4.332e-03
177.0 1.84934627e-01 4.344e-03
178.0 1.87262532e-01 4.246e-03
179.0 1.89580066e-01 4.248e-03
180.0 1.91882699e-01 4.180e-03
181.0 1.94166195e-01 4.103e-03
182.0 1.96426631e-01 4.054e-03
183.0 1.98660411e-01 3.948e-03
184.0 2.00864270e-01 3.865e-03
185.0 2.03035282e-01 3.745e-03
186.0 2.05170858e-01 3.710e-03
187.0 2.07268743e-01 3.661e-03
188.0 2.09327005e-01 3.621e-03
189.0 2.11344029e-01 3.584e-03
190.0 2.13318500e-01 3.497e-03
191.0 2.15249390e-01 3.407e-03
192.0 2.17135938e-01 3.323e-03
193.0 2.18977637e-01 3.245e-03
194.0 2.20774209e-01 3.232e-03
195.0 2.22525588e-01 3.215e-03
196.0 2.24231903e-01 3.193e-03
197.0 2.25893453e-01 3.164e-03
198.0 2.27510692e-01 3.167e-03
199.0 2.29084209e-01 3.194e-03
200.0 2.30614711e-01 3.263e-03
201.0 2.32103005e-01 3.309e-03
202.0 2.33549982e-01 3.369e-03
203.0 2.34956607e-01 3.434e-03
204.0 2.36323897e-01 3.444e-03
205.0 2.37652918e-01 3.527e-03
206.0 2.38944765e-01 3.589e-03
207.0 2.40200559e-01 3.638e-03
208.0 2.41421435e-01 3.687e-03
209.0 2.42608532e-01 3.708e-03
210.0 2.43762990e-01 3.710e-03
211.0 2.44885940e-01 3.775e-03
212.0 2.45978502e-01 3.809e-03
213.0 2.47041779e-01 3.888e-03
214.0 2.48076850e-01 3.978e-03
215.0 2.49084775e-01 4.021e-03
216.0 2.50066584e-01 4.054e-03
217.0 2.51023280e-01 4.118e-03
218.0 2.51955833e-01 4.128e-03
219.0 2.52865186e-01 4.187e-03
220.0 2.53752247e-01 4.199e-03
221.0 2.54617892e-01 4.217e-03
222.0 2.55462963e-01 4.246e-03
223.0 2.56288273e-01 4.289e-03
224.0 2.57094597e-01 4.324e-03
225.0 2.57882683e-01 4.371e-03
226.0 2.58653245e-01 4.392e-03
227.0 2.59406966e-01 4.403e-03
228.0 2.60144499e-01 4.368e-03
229.0 2.60866468e-01 4.372e-03
230.0 2.61573470e-01 4.385e-03
231.0 2.62266072e-01 4.381e-03
232.0 2.62944816e-01 4.371e-03
233.0 2.63610220e-01 4.376e-03
234.0 2.64262775e-01 4.395e-03
235.0 2.64902950e-01 4.406e-03
236.0 2.65531190e-01 4.370e-03
237.0 2.66147922e-01 4.355e-03
238.0 2.66753549e-01 4.364e-03
239.0 2.67348457e-01 4.344e-03
240.0 2.67933010e-01 4.331e-03
241.0 2.68507559e-01 4.316e-03
242.0 2.69072435e-01 4.285e-03
243.0 2.69627954e-01 4.243e-03
244.0 2.70174415e-01 4.204e-03
245.0 2.70712106e-01 4.184e-03
246.0 2.71241299e-01 4.161e-03
247.0 2.71762253e-01 4.140e-03
248.0 2.72275216e-01 4.110e-03
249.0 2.72780423e-01 4.075e-03
250.0 2.73278099e-01 4.042e-03
251.0 2.73768458e-01 3.996e-03
252.0 2.74251704e-01 3.970e-03
253.0 2.74728032e-01 3.941e-03
254.0 2.75197629e-01 3.898e-03
255.0 2.75660671e-01 3.840e-03
256.0 2.76117329e-01 3.793e-03
257.0 2.76567766e-01 3.741e-03
258.0 2.77012136e-01 3.703e-03
259.0 2.77450588e-01 3.693e-03
260.0 2.77883264e-01 3.637e-03
261.0 2.78310301e-01 3.572e-03
262.0 2.78731829e-01 3.550e-03
263.0 2.79147974e-01 3.522e-03
264.0 2.79558855e-01 3.467e-03
265.0 2.79964588e-01 3.427e-03
266.0 2.80365285e-01 3.410e-03
267.0 2.80761051e-01 3.379e-03
268.0 2.81151989e-01 3.337e-03
269.0 2.81538198e-01 3.294e-03
270.0 2.81919773e-01 3.245e-03
271.0 2.82296805e-01 3.214e-03
272.0 2.82669383e-01 3.168e-03
273.0 2.83037592e-01 3.130e-03
274.0 2.83401514e-01 3.097e-03
275.0 2.83761228e-01 3.078e-03
276.0 2.84116812e-01 3.049e-03
277.0 2.84468340e-01 3.014e-03
278.0 2.84815883e-01 2.978e-03
279.0 2.85159511e-01 2.934e-03
280.0 2.85499291e-01 2.895e-03
281.0 2.85835290e-01 2.858e-03
282.0 2.86167569e-01 2.818e-03
283.0 2.86496192e-01 2.783e-03
284.0 2.86821217e-01 2.766e-03
285.0 2.87142703e-01 2.717e-03
286.0 2.87460706e-01 2.691e-03
287.0 2.87775281e-01 2.645e-03
288.0 2.88086481e-01 2.608e-03
289.0 2.88394359e-01 2.578e-03
290.0 2.88698965e-01 2.538e-03
291.0 2.89000349e-01 2.503e-03
292.0 2.89298558e-01 2.469e-03
293.0 2.89593698e-01 2.428e-03
294.0 2.89885698e-01 2.390e-03
295.0 2.90174660e-01 2.356e-03
296.0 2.90460630e-01 2.323e-03
297.0 2.90743649e-01 2.296e-03
298.0 2.91023760e-01 2.272e-03
299.0 2.91301003e-01 2.230e-03


==> anc/data/fig15_right1_trace_anomaly_TS_0.dat <==
50.0 0.00318002 9.94127e-05
51.0 0.00347594 0.000114436
52.0 0.00379145 0.000131537
53.0 0.00412747 0.000150444
54.0 0.00448499 0.00017182
55.0 0.00486504 0.000196266
56.0 0.00526872 0.000223633
57.0 0.00569719 0.000254222
58.0 0.00615167 0.000288574
59.0 0.00663347 0.00032696
60.0 0.00714397 0.000369411
61.0 0.00768467 0.000417281
62.0 0.00825714 0.000469064
63.0 0.00886308 0.000525665
64.0 0.0095043 0.000586481
65.0 0.0101827 0.00065663
66.0 0.0109005 0.000732198
67.0 0.0116599 0.000820712
68.0 0.0124633 0.000909828
69.0 0.0133134 0.00101701
70.0 0.0142129 0.00113503
71.0 0.0151651 0.0012672
72.0 0.0161731 0.0014096
73.0 0.0172408 0.00155833
74.0 0.0183719 0.0017182
75.0 0.0195707 0.00190004
76.0 0.020842 0.00210748
77.0 0.0221907 0.00232154
78.0 0.0236225 0.00255005
79.0 0.0251432 0.00281228
80.0 0.0267595 0.00310401
81.0 0.0284784 0.00343519
82.0 0.0303079 0.0037754
83.0 0.0322563 0.00415173
84.0 0.034333 0.00455817
85.0 0.0365482 0.00497666
86.0 0.0389128 0.00542525
87.0 0.0414389 0.00593104
88.0 0.0441399 0.00646092
89.0 0.04703 0.00705704
90.0 0.0501249 0.00772842
91.0 0.0534419 0.00846002
92.0 0.0569997 0.00920065
93.0 0.0608187 0.00999245
94.0 0.0649212 0.0108987
95.0 0.0693315 0.0118802
96.0 0.074076 0.0129068
97.0 0.0791837 0.0140509
98.0 0.0846859 0.0152822
99.0 0.0906168 0.0166099
100.0 0.0970136 0.018031
101.0 0.103917 0.0195453
102.0 0.11137 0.0210989
103.0 0.119422 0.0227276
104.0 0.128123 0.0245039
105.0 0.137531 0.0263224
106.0 0.147705 0.0282583
107.0 0.158711 0.0302574
108.0 0.170621 0.0324552
109.0 0.183511 0.0347734
110.0 0.197465 0.0373024
111.0 0.212571 0.0401023
112.0 0.228926 0.0426012
113.0 0.246633 0.0454914
114.0 0.265803 0.0486827
115.0 0.286554 0.0518439
116.0 0.309015 0.0549148
117.0 0.33332 0.0584674
118.0 0.359615 0.0619598
119.0 0.388054 0.0656028
120.0 0.418801 0.0692758
121.0 0.452029 0.0729488
122.0 0.487923 0.0768025
123.0 0.526675 0.0810476
124.0 0.568489 0.0847507
125.0 0.613579 0.0883033
126.0 0.662168 0.0919763
127.0 0.714489 0.0955591
128.0 0.770785 0.0991719
129.0 0.831304 0.102333
130.0 0.896305 0.105946
131.0 0.966052 0.108625
132.0 1.04082 0.111335
133.0 1.12087 0.11287
134.0 1.20649 0.114406
135.0 1.29795 0.115971
136.0 1.39554 0.117808
137.0 1.49952 0.118771
138.0 1.61016 0.120156
139.0 1.72773 0.12118
140.0 1.85247 0.123378
141.0 1.98462 0.122715
142.0 2.1244 0.122234
143.0 2.27201 0.122234
144.0 2.42763 0.122354
145.0 2.59142 0.122776
146.0 2.76352 0.123107
147.0 2.94401 0.123528
148.0 3.13297 0.125877
149.0 3.33044 0.13235
150.0 3.53642 0.131838
151.0 3.75087 0.134728
152.0 3.97373 0.139124
153.0 4.2049 0.143941
154.0 4.44423 0.149721
155.0 4.69155 0.155863
156.0 4.94665 0.16062
157.0 5.20929 0.167815
158.0 5.47921 0.172121
159.0 5.75611 0.181183
160.0 6.03967 0.189884
161.0 6.32955 0.195785
162.0 6.62541 0.200813
163.0 6.92687 0.207015
164.0 7.23356 0.212494
165.0 7.5451 0.216859
166.0 7.8611 0.221737
167.0 8.18119 0.225651
168.0 8.50499 0.236188
169.0 8.83214 0.244227
170.0 9.16227 0.248291
171.0 9.49506 0.252958
172.0 9.83016 0.259852
173.0 10.1673 0.267891
174.0 10.5061 0.272196
175.0 10.8464 0.279903
176.0 11.1879 0.284118
177.0 11.5304 0.292127
178.0 11.8736 0.303176
179.0 12.2174 0.313713
180.0 12.5616 0.322444
181.0 12.9061 0.333283
182.0 13.2508 0.342616
183.0 13.5955 0.355562
184.0 13.9401 0.373927
185.0 14.2846 0.38326
186.0 14.629 0.393195
187.0 14.9731 0.41156
188.0 15.317 0.424506
189.0 15.6606 0.441065
190.0 16.004 0.456721
191.0 16.3471 0.463043
192.0 16.6899 0.472376
193.0 17.0326 0.485021
194.0 17.375 0.500375
195.0 17.7173 0.508805
196.0 18.0595 0.509709
197.0 18.4016 0.519945
198.0 18.7437 0.527773
199.0 19.0859 0.5356
200.0 19.4281 0.543428
201.0 19.7705 0.550654
202.0 20.1131 0.553363
203.0 20.456 0.562998
204.0 20.7992 0.573234
205.0 21.1428 0.581664
206.0 21.4869 0.583771
207.0 21.8314 0.587685
208.0 22.1766 0.593104
209.0 22.5223 0.602739
210.0 22.8688 0.606351
211.0 23.216 0.618695
212.0 23.564 0.618996
213.0 23.9129 0.63405
214.0 24.2627 0.641576
215.0 24.6134 0.653318
216.0 24.9651 0.65964
217.0 25.3179 0.670479
218.0 25.6718 0.669576
219.0 26.0269 0.675898
220.0 26.3831 0.676199
221.0 26.7406 0.690651
222.0 27.0994 0.696371
223.0 27.4594 0.700586
224.0 27.8208 0.715639
225.0 28.1836 0.723166
226.0 28.5478 0.737316
227.0 28.9134 0.749058
228.0 29.2805 0.757187
229.0 29.6491 0.765918
230.0 30.0192 0.77796
231.0 30.3909 0.788799
232.0 30.7642 0.807164
233.0 31.1391 0.819809
234.0 31.5156 0.831852
235.0 31.8937 0.847808
236.0 32.2736 0.858948
237.0 32.6551 0.867076
238.0 33.0383 0.883033
239.0 33.4232 0.905312
240.0 33.8099 0.917355
241.0 34.1983 0.945053
242.0 34.5885 0.957096
243.0 34.9805 0.973354
244.0 35.3743 0.990514
245.0 35.7699 1.01008
246.0 36.1673 1.02694
247.0 36.5665 1.04832
248.0 36.9676 1.08023
249.0 37.3706 1.10612
250.0 37.7753 1.13172
251.0 38.182 1.14436
252.0 38.5905 1.16664
253.0 39.001 1.1826
254.0 39.4133 1.21511
255.0 39.8275 1.23589
256.0 40.2436 1.25184
257.0 40.6616 1.26117
258.0 41.0815 1.28707
259.0 41.5034 1.30754
260.0 41.9271 1.33735
261.0 42.3529 1.36926
262.0 42.7805 1.39605
263.0 43.2101 1.42195
264.0 43.6416 1.44392
265.0 44.0751 1.46409
266.0 44.5105 1.48095
267.0 44.9478 1.50715
268.0 45.3871 1.5219
269.0 45.8284 1.54478
270.0 46.2716 1.55923
271.0 46.7168 1.57549
272.0 47.164 1.60469
273.0 47.6131 1.63269
274.0 48.0642 1.65678
275.0 48.5173 1.68749
276.0 48.9723 1.70525
277.0 49.4293 1.72331
278.0 49.8883 1.75583
279.0 50.3492 1.78443
280.0 50.8121 1.82206
281.0 51.277 1.84705
282.0 51.7439 1.87295
283.0 52.2128 1.90907
284.0 52.6836 1.93436
285.0 53.1564 1.95845
286.0 53.6312 1.99127
287.0 54.108 2.02318
288.0 54.5868 2.05118
289.0 55.0675 2.07858
290.0 55.5503 2.10386
291.0 56.035 2.13096
292.0 56.5217 2.16016
293.0 57.0104 2.19057
294.0 57.5011 2.22158
295.0 57.9938 2.2535
296.0 58.4885 2.27577
297.0 58.9851 2.30408
298.0 59.4838 2.32936
299.0 59.9844 2.34683


==> anc/data/fig15_right2_gamma_TS_0.dat <==
50.0 1.08305512e+00 3.393e-03
51.0 1.08086993e+00 3.629e-03
52.0 1.07870208e+00 3.861e-03
53.0 1.07654900e+00 4.082e-03
54.0 1.07440782e+00 4.297e-03
55.0 1.07227545e+00 4.545e-03
56.0 1.07014852e+00 4.846e-03
57.0 1.06802350e+00 5.107e-03
58.0 1.06589665e+00 5.341e-03
59.0 1.06376404e+00 5.611e-03
60.0 1.06162162e+00 5.901e-03
61.0 1.05946516e+00 6.172e-03
62.0 1.05729030e+00 6.501e-03
63.0 1.05509257e+00 6.867e-03
64.0 1.05286736e+00 7.169e-03
65.0 1.05060996e+00 7.471e-03
66.0 1.04831558e+00 7.830e-03
67.0 1.04597932e+00 8.207e-03
68.0 1.04359621e+00 8.594e-03
69.0 1.04116124e+00 8.971e-03
70.0 1.03866934e+00 9.349e-03
71.0 1.03611540e+00 9.794e-03
72.0 1.03349433e+00 1.021e-02
73.0 1.03080104e+00 1.056e-02
74.0 1.02803049e+00 1.089e-02
75.0 1.02517769e+00 1.127e-02
76.0 1.02223778e+00 1.162e-02
77.0 1.01920650e+00 1.201e-02
78.0 1.01607824e+00 1.237e-02
79.0 1.01284921e+00 1.263e-02
80.0 1.00951535e+00 1.295e-02
81.0 1.00607288e+00 1.311e-02
82.0 1.00251839e+00 1.337e-02
83.0 9.98848914e-01 1.353e-02
84.0 9.95061939e-01 1.370e-02
85.0 9.91155500e-01 1.383e-02
86.0 9.87128234e-01 1.382e-02
87.0 9.82979438e-01 1.380e-02
88.0 9.78709136e-01 1.377e-02
89.0 9.74318138e-01 1.352e-02
90.0 9.69808103e-01 1.340e-02
91.0 9.65181591e-01 1.335e-02
92.0 9.60442123e-01 1.314e-02
93.0 9.55594221e-01 1.285e-02
94.0 9.50643455e-01 1.256e-02
95.0 9.45596474e-01 1.207e-02
96.0 9.40461030e-01 1.161e-02
97.0 9.35245994e-01 1.115e-02
98.0 9.29961356e-01 1.076e-02
99.0 9.24618223e-01 1.024e-02
100.0 9.19228792e-01 9.665e-03
101.0 9.13806321e-01 9.362e-03
102.0 9.08365080e-01 9.381e-03
103.0 9.02920293e-01 9.467e-03
104.0 8.97488064e-01 9.547e-03
105.0 8.92085298e-01 9.657e-03
106.0 8.86729600e-01 1.014e-02
107.0 8.81439177e-01 1.060e-02
108.0 8.76232722e-01 1.098e-02
109.0 8.71129294e-01 1.165e-02
110.0 8.66148199e-01 1.232e-02
111.0 8.61308858e-01 1.351e-02
112.0 8.56630683e-01 1.457e-02
113.0 8.52132948e-01 1.592e-02
114.0 8.47834667e-01 1.755e-02
115.0 8.43754472e-01 1.929e-02
116.0 8.39910502e-01 2.122e-02
117.0 8.36320301e-01 2.310e-02
118.0 8.33000714e-01 2.497e-02
119.0 8.29967808e-01 2.676e-02
120.0 8.27236793e-01 2.862e-02
121.0 8.24821955e-01 3.044e-02
122.0 8.22736609e-01 3.167e-02
123.0 8.20993051e-01 3.333e-02
124.0 8.19602529e-01 3.476e-02
125.0 8.18575223e-01 3.600e-02
126.0 8.17920232e-01 3.679e-02
127.0 8.17645572e-01 3.792e-02
128.0 8.17758183e-01 3.879e-02
129.0 8.18263938e-01 3.877e-02
130.0 8.19167664e-01 3.882e-02
131.0 8.20473160e-01 3.877e-02
132.0 8.22183224e-01 3.837e-02
133.0 8.24299678e-01 3.813e-02
134.0 8.26823393e-01 3.805e-02
135.0 8.29754316e-01 3.793e-02
136.0 8.33091491e-01 3.716e-02
137.0 8.36833077e-01 3.635e-02
138.0 8.40976366e-01 3.597e-02
139.0 8.45517789e-01 3.526e-02
140.0 8.50452918e-01 3.436e-02
141.0 8.55776466e-01 3.290e-02
142.0 8.61482272e-01 3.144e-02
143.0 8.67563284e-01 3.014e-02
144.0 8.74011535e-01 2.862e-02
145.0 8.80818109e-01 2.673e-02
146.0 8.87973104e-01 2.543e-02
147.0 8.95465590e-01 2.437e-02
148.0 9.03283564e-01 2.350e-02
149.0 9.11413901e-01 2.243e-02
150.0 9.19842309e-01 2.140e-02
151.0 9.28553285e-01 2.005e-02
152.0 9.37530078e-01 2.037e-02
153.0 9.46754657e-01 2.022e-02
154.0 9.56207691e-01 2.013e-02
155.0 9.65868549e-01 2.058e-02
156.0 9.75715306e-01 2.134e-02
157.0 9.85724773e-01 2.235e-02
158.0 9.95872552e-01 2.356e-02
159.0 1.00613311e+00 2.500e-02
160.0 1.01647985e+00 2.664e-02
161.0 1.02688530e+00 2.806e-02
162.0 1.03732118e+00 2.949e-02
163.0 1.04775860e+00 3.052e-02
164.0 1.05816828e+00 3.141e-02
165.0 1.06852072e+00 3.233e-02
166.0 1.07878644e+00 3.343e-02
167.0 1.08893620e+00 3.469e-02
168.0 1.09894128e+00 3.608e-02
169.0 1.10877369e+00 3.714e-02
170.0 1.11840641e+00 3.747e-02
171.0 1.12781366e+00 3.809e-02
172.0 1.13697108e+00 3.857e-02
173.0 1.14585595e+00 3.883e-02
174.0 1.15444740e+00 3.860e-02
175.0 1.16272652e+00 3.889e-02
176.0 1.17067650e+00 3.861e-02
177.0 1.17828274e+00 3.846e-02
178.0 1.18553293e+00 3.804e-02
179.0 1.19241705e+00 3.729e-02
180.0 1.19892738e+00 3.665e-02
181.0 1.20505849e+00 3.615e-02
182.0 1.21080717e+00 3.546e-02
183.0 1.21617237e+00 3.403e-02
184.0 1.22115505e+00 3.323e-02
185.0 1.22575810e+00 3.255e-02
186.0 1.22998621e+00 3.181e-02
187.0 1.23384566e+00 3.096e-02
188.0 1.23734423e+00 2.992e-02
189.0 1.24049099e+00 2.891e-02
190.0 1.24329614e+00 2.800e-02
191.0 1.24577088e+00 2.668e-02
192.0 1.24792719e+00 2.553e-02
193.0 1.24977774e+00 2.475e-02
194.0 1.25133567e+00 2.408e-02
195.0 1.25261453e+00 2.319e-02
196.0 1.25362807e+00 2.267e-02
197.0 1.25439018e+00 2.196e-02
198.0 1.25491475e+00 2.172e-02
199.0 1.25521560e+00 2.085e-02
200.0 1.25530638e+00 2.003e-02
201.0 1.25520048e+00 1.978e-02
202.0 1.25491100e+00 1.914e-02
203.0 1.25445067e+00 1.858e-02
204.0 1.25383183e+00 1.800e-02
205.0 1.25306635e+00 1.816e-02
206.0 1.25216568e+00 1.781e-02
207.0 1.25114075e+00 1.763e-02
208.0 1.25000200e+00 1.741e-02
209.0 1.24875936e+00 1.722e-02
210.0 1.24742227e+00 1.712e-02
211.0 1.24599964e+00 1.688e-02
212.0 1.24449989e+00 1.676e-02
213.0 1.24293094e+00 1.645e-02
214.0 1.24130023e+00 1.614e-02
215.0 1.23961475e+00 1.594e-02
216.0 1.23788101e+00 1.565e-02
217.0 1.23610510e+00 1.535e-02
218.0 1.23429269e+00 1.517e-02
219.0 1.23244904e+00 1.492e-02
220.0 1.23057905e+00 1.462e-02
221.0 1.22868724e+00 1.437e-02
222.0 1.22677778e+00 1.415e-02
223.0 1.22485453e+00 1.393e-02
224.0 1.22292104e+00 1.372e-02
225.0 1.22098057e+00 1.347e-02
226.0 1.21903611e+00 1.328e-02
227.0 1.21709037e+00 1.307e-02
228.0 1.21514587e+00 1.282e-02
229.0 1.21320487e+00 1.261e-02
230.0 1.21126943e+00 1.235e-02
231.0 1.20934142e+00 1.208e-02
232.0 1.20742253e+00 1.179e-02
233.0 1.20551427e+00 1.157e-02
234.0 1.20361801e+00 1.130e-02
235.0 1.20173498e+00 1.103e-02
236.0 1.19986625e+00 1.072e-02
237.0 1.19801280e+00 1.045e-02
238.0 1.19617546e+00 1.016e-02
239.0 1.19435499e+00 9.960e-03
240.0 1.19255204e+00 9.702e-03
241.0 1.19076716e+00 9.429e-03
242.0 1.18900083e+00 9.205e-03
243.0 1.18725345e+00 8.942e-03
244.0 1.18552537e+00 8.694e-03
245.0 1.18381684e+00 8.435e-03
246.0 1.18212809e+00 8.240e-03
247.0 1.18045927e+00 7.992e-03
248.0 1.17881051e+00 7.882e-03
249.0 1.17718186e+00 7.548e-03
250.0 1.17557338e+00 7.351e-03
251.0 1.17398505e+00 7.009e-03
252.0 1.17241684e+00 6.884e-03
253.0 1.17086869e+00 6.683e-03
254.0 1.16934050e+00 6.586e-03
255.0 1.16783217e+00 6.362e-03
256.0 1.16634356e+00 6.230e-03
257.0 1.16487451e+00 6.070e-03
258.0 1.16342487e+00 5.878e-03
259.0 1.16199445e+00 5.720e-03
260.0 1.16058305e+00 5.601e-03
261.0 1.15919048e+00 5.508e-03
262.0 1.15781650e+00 5.372e-03
263.0 1.15646090e+00 5.222e-03
264.0 1.15512345e+00 5.116e-03
265.0 1.15380391e+00 4.933e-03
266.0 1.15250204e+00 4.776e-03
267.0 1.15121760e+00 4.647e-03
268.0 1.14995033e+00 4.543e-03
269.0 1.14869998e+00 4.470e-03
270.0 1.14746631e+00 4.396e-03
271.0 1.14624905e+00 4.350e-03
272.0 1.14504796e+00 4.287e-03
273.0 1.14386279e+00 4.169e-03
274.0 1.14269327e+00 4.178e-03
275.0 1.14153916e+00 4.155e-03
276.0 1.14040020e+00 4.122e-03
277.0 1.13927615e+00 4.073e-03
278.0 1.13816676e+00 4.004e-03
279.0 1.13707179e+00 3.927e-03
280.0 1.13599100e+00 3.871e-03
281.0 1.13492413e+00 3.906e-03


==> anc/data/fig16_left_trace_anomaly.dat <==
0 0 2.06593e-313 0 0 1.34596 0.117718 1.30573e-15 -1.30573e-15
0.0037037 2.72655e-05 2.65452e-06 5.88889e-09 1.17326e-06 1.34599 0.117718 5.88889e-09 1.17326e-06
0.00740741 0.000109069 1.06187e-05 2.38235e-08 4.69365e-06 1.34607 0.117718 2.38235e-08 4.69365e-06
0.0111111 0.000245434 2.38837e-05 5.45837e-08 1.05585e-05 1.34621 0.117688 5.45837e-08 1.05585e-05
0.0148148 0.000436396 4.24506e-05 9.9503e-08 1.87716e-05 1.3464 0.117688 9.9503e-08 1.87716e-05
0.0185185 0.000682008 6.62952e-05 1.60379e-07 2.93331e-05 1.34665 0.117688 1.60379e-07 2.93331e-05
0.0222222 0.000982335 9.54085e-05 2.3965e-07 4.22399e-05 1.34695 0.117688 2.3965e-07 4.22399e-05
0.0259259 0.00133746 0.000129821 3.40207e-07 5.7504e-05 1.3473 0.117657 3.40207e-07 5.7504e-05
0.0296296 0.00174748 0.000169441 4.6515e-07 7.50864e-05 1.34771 0.117627 4.6515e-07 7.50864e-05
0.0333333 0.0022125 0.00021427 6.18996e-07 9.50472e-05 1.34818 0.117597 6.18996e-07 9.50472e-05
0.037037 0.00273266 0.000264308 8.0596e-07 0.000117326 1.3487 0.117597 8.0596e-07 0.000117326
0.0407407 0.00330808 0.000319433 1.03086e-06 0.000141984 1.34927 0.117627 1.03086e-06 0.000141984
0.0444444 0.00393893 0.000379948 1.29911e-06 0.000168959 1.3499 0.117627 1.29911e-06 0.000168959
0.0481481 0.00462538 0.00044528 1.61734e-06 0.000198314 1.35059 0.117627 1.61734e-06 0.000198314
0.0518519 0.00536762 0.00051573 1.99157e-06 0.000229986 1.35133 0.117567 1.99157e-06 0.000229986
0.0555556 0.00616583 0.000591298 2.42902e-06 0.000264037 1.35213 0.117537 2.42902e-06 0.000264037
0.0592593 0.00702024 0.000671984 2.93752e-06 0.000300406 1.35298 0.117507 2.93752e-06 0.000300406
0.062963 0.00793108 0.000757488 3.52551e-06 0.000339003 1.3539 0.117477 3.52551e-06 0.000339003
0.0666667 0.00889858 0.000847808 4.1999e-06 0.000380249 1.35486 0.117477 4.1999e-06 0.000380249
0.0703704 0.00992302 0.000942946 4.97365e-06 0.000423603 1.35589 0.117537 4.97365e-06 0.000423603
0.0740741 0.0110047 0.0010432 5.85277e-06 0.000469365 1.35697 0.117507 5.85277e-06 0.000469365
0.0777778 0.0121438 0.00114797 6.84629e-06 0.000517536 1.35811 0.117477 6.84629e-06 0.000517536
0.0814815 0.0133407 0.00125636 7.97229e-06 0.000568116 1.3593 0.117447 7.97229e-06 0.000568116
0.0851852 0.0145958 0.00136866 9.23376e-06 0.000620803 1.36056 0.117417 9.23376e-06 0.000620803
0.0888889 0.0159092 0.00148517 1.00346e-05 0.000676199 1.36187 0.117356 1.00346e-05 0.000676199
0.0925926 0.0172815 0.00160861 1.22234e-05 0.000733703 1.36325 0.117507 1.22234e-05 0.000733703
0.0962963 0.018713 0.00173777 1.39756e-05 0.000793616 1.36468 0.117718 1.39756e-05 0.000793616
0.1 0.020204 0.00187174 1.59175e-05 0.000855636 1.36617 0.117718 1.59175e-05 0.000855636
0.103704 0.0217549 0.00201023 1.80641e-05 0.000920366 1.36772 0.117657 1.80641e-05 0.000920366
0.107407 0.0233661 0.00215354 2.04245e-05 0.000987203 1.36933 0.117597 2.04245e-05 0.000987203
0.111111 0.0250381 0.00230227 2.30227e-05 0.00105675 1.371 0.117507 2.30227e-05 0.00105675
0.114815 0.0267713 0.00245611 2.58648e-05 0.0011284 1.37274 0.117507 2.58648e-05 0.0011284
0.118519 0.0285661 0.00261478 2.89748e-05 0.00120247 1.37453 0.117387 2.89748e-05 0.00120247
0.122222 0.0304231 0.00277344 3.23648e-05 0.00127864 1.37639 0.117326 3.23648e-05 0.00127864
0.125926 0.0323426 0.00293602 3.60379e-05 0.00135752 1.37831 0.117356 3.60379e-05 0.00135752
0.12963 0.0343252 0.00310401 4.00421e-05 0.0014385 1.38029 0.117387 4.00421e-05 0.0014385
0.133333 0.0363715 0.00328164 4.43775e-05 0.0015219 1.38234 0.117417 4.43775e-05 0.0015219
0.137037 0.0384818 0.00345626 4.90741e-05 0.0016077 1.38445 0.117447 4.90741e-05 0.0016077
0.140741 0.0406569 0.00363389 5.41321e-05 0.00169592 1.38662 0.117326 5.41321e-05 0.00169592
0.144444 0.0428971 0.00381152 5.12719e-05 0.00178654 1.38886 0.117206 5.12719e-05 0.00178654
0.148148 0.0452031 0.00398614 4.35947e-05 0.00187957 1.39117 0.117085 4.35947e-05 0.00187957
0.151852 0.0475755 0.00416076 3.46228e-05 0.00197471 1.39354 0.116935 3.46228e-05 0.00197471
0.155556 0.0500149 0.0043414 2.43384e-05 0.00207225 1.39598 0.116784 2.43384e-05 0.00207225
0.159259 0.0525219 0.00452807 1.26268e-05 0.00217251 1.39849 0.116784 1.26268e-05 0.00217251
0.162963 0.0550971 0.00472075 -5.87083e-07 0.00227487 1.40106 0.116814 -5.87083e-07 0.00227487
0.166667 0.0577411 0.00490741 -1.53876e-05 0.00237934 1.40371 0.117176 -1.53876e-05 0.00237934
0.17037 0.0604547 0.00508805 -3.1853e-05 0.00248652 1.40642 0.117236 -3.1853e-05 0.00248652
0.174074 0.0632385 0.00527472 -3.04982e-05 0.00259611 1.4092 0.117176 -3.04982e-05 0.00259611
0.177778 0.0660932 0.00547041 -1.13623e-05 0.00270781 1.41206 0.117146 -1.13623e-05 0.00270781
0.181481 0.0690194 0.00566911 9.9202e-06 0.00282221 1.41498 0.117085 9.9202e-06 0.00282221
0.185185 0.072018 0.0058618 3.34487e-05 0.00293873 1.41798 0.117025 3.34487e-05 0.00293873
0.188889 0.0750896 0.00607255 4.91644e-05 0.00305885 1.42105 0.116995 4.91644e-05 0.00305885
0.192593 0.0782349 0.00628932 2.97064e-05 0.00317928 1.4242 0.117146 2.97064e-05 0.00317928
0.196296 0.0814549 0.00649404 8.18303e-06 0.00328767 1.42742 0.116995 8.18303e-06 0.00328767
0.2 0.0847501 0.00671382 -1.549e-05 0.0034111 1.43071 0.116814 -1.549e-05 0.0034111
0.203704 0.0881215 0.00691554 -4.1427e-05 0.00354658 1.43409 0.116664 -4.1427e-05 0.00354658
0.207407 0.0915698 0.00713833 -6.96973e-05 0.00368508 1.43753 0.116724 -6.96973e-05 0.00368508
0.211111 0.0950958 0.00737918 -0.000100436 0.00382056 1.44106 0.116845 -0.000100436 0.00382056
0.214815 0.0987005 0.00760498 -0.000133735 0.00395002 1.44466 0.116814 -0.000133735 0.00395002
0.218519 0.102385 0.00780369 -0.000169682 0.00407345 1.44835 0.116754 -0.000169682 0.00407345
0.222222 0.106149 0.00802648 -0.00020843 0.00419388 1.45211 0.116604 -0.00020843 0.00419388
0.225926 0.109994 0.00824927 -0.000250037 0.00433237 1.45596 0.116513 -0.000250037 0.00433237
0.22963 0.113922 0.00846303 -0.000294655 0.00449194 1.45989 0.116513 -0.000294655 0.00449194
0.233333 0.117933 0.00866474 -0.000342315 0.00465753 1.4639 0.116363 -0.000342315 0.00465753
0.237037 0.122027 0.00884237 -0.000393195 0.0048201 1.46799 0.116212 -0.000393195 0.0048201
0.240741 0.126207 0.00909226 -0.000447688 0.00497365 1.47217 0.116032 -0.000447688 0.00497365
0.244444 0.130472 0.00932107 -0.000505494 0.00512719 1.47644 0.115971 -0.000505494 0.00512719
0.248148 0.134824 0.00948967 -0.00056661 0.00528375 1.48079 0.116002 -0.00056661 0.00528375
0.251852 0.139263 0.00966429 -0.000631641 0.00544331 1.48523 0.116242 -0.000631641 0.00544331
0.255556 0.143792 0.00987203 -0.000700285 0.00560589 1.48976 0.116483 -0.000700285 0.00560589
0.259259 0.14841 0.0100226 -0.000747552 0.00577148 1.49437 0.116544 -0.000747552 0.00577148
0.262963 0.153119 0.0102243 -0.000796627 0.00593707 1.49908 0.116483 -0.000796627 0.00593707
0.266667 0.15792 0.010435 -0.00084841 0.00610566 1.50388 0.116483 -0.00084841 0.00610566
0.27037 0.162814 0.0106187 -0.000902301 0.00627727 1.50878 0.116483 -0.000902301 0.00627727
0.274074 0.167803 0.0108174 -0.000958902 0.00645189 1.51377 0.116453 -0.000958902 0.00645189
0.277778 0.17289 0.010998 -0.00101791 0.00662651 1.51885 0.116333 -0.00101791 0.00662651
0.281481 0.178077 0.0111455 -0.00107963 0.00680715 1.52404 0.116242 -0.00107963 0.00680715
0.285185 0.183367 0.0113382 -0.00114406 0.00697876 1.52933 0.116092 -0.00114406 0.00697876
0.288889 0.188761 0.0115369 -0.00119735 0.00714435 1.53473 0.116062 -0.00119735 0.00714435
0.292593 0.194261 0.0117206 -0.00119705 0.00733101 1.54022 0.115971 -0.00119705 0.00733101
0.296296 0.199867 0.0119012 -0.00119464 0.0075237 1.54583 0.116092 -0.00119464 0.0075237
0.3 0.205583 0.0120728 -0.00119042 0.00771638 1.55155 0.116092 -0.00119042 0.00771638
0.303704 0.211407 0.0122806 -0.0011844 0.00791508 1.55737 0.116122 -0.0011844 0.00791508
0.307407 0.217343 0.0124341 -0.00117627 0.00811379 1.56331 0.116152 -0.00117627 0.00811379
0.311111 0.223391 0.0126057 -0.00129128 0.0083155 1.56936 0.116242 -0.00129128 0.0083155
0.314815 0.229551 0.0127472 -0.00142044 0.00852023 1.57552 0.116152 -0.00142044 0.00852023
0.318519 0.235825 0.0128827 -0.00147162 0.00872195 1.58179 0.116182 -0.00147162 0.00872195
0.322222 0.242214 0.0130513 -0.00147373 0.00892667 1.58818 0.116212 -0.00147373 0.00892667
0.325926 0.248717 0.0131507 -0.00147463 0.0091314 1.59468 0.116152 -0.00147463 0.0091314
0.32963 0.255335 0.0132952 -0.00147403 0.00934215 1.6013 0.115941 -0.00147403 0.00934215
0.333333 0.262069 0.0135029 -0.00147222 0.00955289 1.60803 0.115851 -0.00147222 0.00955289
0.337037 0.268918 0.0135571 -0.00146861 0.00974859 1.61488 0.115941 -0.00146861 0.00974859
0.340741 0.275883 0.0137317 -0.00146379 0.0099503 1.62185 0.116152 -0.00146379 0.0099503
0.344444 0.282963 0.0138913 -0.00145747 0.0101821 1.62893 0.116333 -0.00145747 0.0101821
0.348148 0.290159 0.0139967 -0.00151136 0.010417 1.63612 0.116544 -0.00151136 0.010417
0.351852 0.29747 0.0141412 -0.00162517 0.0106458 1.64343 0.116634 -0.00162517 0.0106458
0.355556 0.304895 0.0142074 -0.00174349 0.0108716 1.65086 0.116664 -0.00174349 0.0108716
0.359259 0.312435 0.0142736 -0.00186632 0.0110974 1.6584 0.116664 -0.00186632 0.0110974
0.362963 0.320088 0.014367 -0.00199367 0.0113322 1.66605 0.116814 -0.00199367 0.0113322
0.366667 0.327853 0.0143579 -0.00202769 0.0116092 1.67382 0.116905 -0.00202769 0.0116092
0.37037 0.33573 0.0144693 -0.00200662 0.0118892 1.68169 0.116995 -0.00200662 0.0118892
0.374074 0.343718 0.0145536 -0.00198374 0.0121451 1.68968 0.116905 -0.00198374 0.0121451
0.377778 0.351815 0.0147313 -0.00195935 0.012404 1.69778 0.116694 -0.00195935 0.012404
0.381481 0.36002 0.0148487 -0.00193316 0.012669 1.70598 0.116333 -0.00193316 0.012669
0.385185 0.368332 0.0149842 -0.00190576 0.0129309 1.7143 0.116122 -0.00190576 0.0129309
0.388889 0.376749 0.0151257 -0.00187686 0.0132139 1.72271 0.115971 -0.00187686 0.0132139
0.392593 0.38527 0.015231 -0.00184675 0.01353 1.73123 0.11567 -0.00184675 0.01353
0.396296 0.393892 0.0153033 -0.00181544 0.0138491 1.73986 0.115731 -0.00181544 0.0138491
0.4 0.402615 0.0153424 -0.00178293 0.0141713 1.74858 0.115941 -0.00178293 0.0141713
0.403704 0.411435 0.0153635 -0.00174981 0.0144964 1.7574 0.116122 -0.00174981 0.0144964
0.407407 0.420351 0.015499 -0.00171609 0.0148246 1.76631 0.116242 -0.00171609 0.0148246
0.411111 0.42936 0.0155652 -0.00168147 0.0151558 1.77532 0.116574 -0.00168147 0.0151558
0.414815 0.43846 0.0156405 -0.00164654 0.015493 1.78442 0.116754 -0.00164654 0.015493
0.418519 0.447649 0.0156917 -0.00161162 0.0158272 1.79361 0.116905 -0.00161162 0.0158272
0.422222 0.456924 0.015788 -0.00157639 0.0161373 1.80289 0.117146 -0.00157639 0.0161373
0.425926 0.466282 0.0158753 -0.00154147 0.0164112 1.81225 0.117356 -0.00154147 0.0164112
0.42963 0.47572 0.0158844 -0.00150655 0.0166882 1.82168 0.117176 -0.00150655 0.0166882
0.433333 0.485235 0.0159777 -0.00147252 0.0170134 1.8312 0.116935 -0.00147252 0.0170134
0.437037 0.494825 0.0158783 -0.00143911 0.0173536 1.84079 0.116724 -0.00143911 0.0173536
0.440741 0.504488 0.0159446 -0.001493 0.0176968 1.85045 0.116845 -0.001493 0.0176968
0.444444 0.514227 0.0159927 -0.00163751 0.018043 1.86019 0.116965 -0.00163751 0.018043
0.448148 0.524039 0.0160108 -0.00178202 0.0183862 1.87 0.117116 -0.00178202 0.0183862
0.451852 0.533916 0.0162487 -0.00192473 0.0187325 1.87988 0.117025 -0.00192473 0.0187325
0.455556 0.543856 0.0163992 -0.00206473 0.0190757 1.88982 0.117055 -0.00206473 0.0190757
0.459259 0.553852 0.0165979 -0.00214541 0.0194189 1.89982 0.117085 -0.00214541 0.0194189
0.462963 0.5639 0.0167605 -0.00214632 0.0197591 1.90986 0.117387 -0.00214632 0.0197591
0.466667 0.573996 0.0167846 -0.00214872 0.0200752 1.91996 0.117627 -0.00214872 0.0200752
0.47037 0.584133 0.0168327 -0.00215234 0.0203823 1.9301 0.117597 -0.00215234 0.0203823
0.474074 0.594307 0.0168658 -0.00215806 0.0206864 1.94027 0.117477 -0.00215806 0.0206864
0.477778 0.604514 0.0170254 -0.00216558 0.0209875 1.95048 0.117296 -0.00216558 0.0209875
0.481481 0.614748 0.016902 -0.00217552 0.0212915 1.96071 0.117387 -0.00217552 0.0212915
0.485185 0.625005 0.016905 -0.00218816 0.0216528 1.97097 0.117447 -0.00218816 0.0216528
0.488889 0.635279 0.0169471 -0.00220382 0.0220081 1.98124 0.117657 -0.00220382 0.0220081
0.492593 0.645566 0.0169501 -0.00222218 0.0223122 1.99153 0.117718 -0.00222218 0.0223122
0.496296 0.655862 0.0169501 -0.00224446 0.0226012 2.00183 0.117778 -0.00224446 0.0226012
0.5 0.66616 0.0170134 -0.00227005 0.0228812 2.01212 0.117838 -0.00227005 0.0228812
0.503704 0.676456 0.0170766 -0.00229956 0.0231521 2.02242 0.117838 -0.00229956 0.0231521
0.507407 0.686746 0.0170736 -0.00233298 0.0234141 2.03271 0.117898 -0.00233298 0.0234141
0.511111 0.697025 0.0172241 -0.00237091 0.023667 2.04299 0.117898 -0.00237091 0.023667
0.514815 0.707287 0.0172121 -0.00241336 0.0239078 2.05325 0.117868 -0.00241336 0.0239078
0.518519 0.717529 0.0173536 -0.00246063 0.0241667 2.06349 0.118079 -0.00246063 0.0241667
0.522222 0.727745 0.0172934 -0.00251272 0.0244196 2.07371 0.118109 -0.00251272 0.0244196
0.525926 0.73793 0.0172211 -0.00256992 0.0246424 2.08389 0.118169 -0.00256992 0.0246424
0.52963 0.74808 0.0173807 -0.00253228 0.0249555 2.09404 0.118229 -0.00253228 0.0249555
0.533333 0.75819 0.0173867 -0.00237242 0.0252084 2.10415 0.11835 -0.00237242 0.0252084
0.537037 0.768255 0.0173807 -0.00237723 0.0254583 2.11422 0.118561 -0.00237723 0.0254583
0.540741 0.778271 0.0174981 -0.00256209 0.0256992 2.12423 0.118711 -0.00256209 0.0256992
0.544444 0.788232 0.0176456 -0.002762 0.025937 2.1342 0.118681 -0.002762 0.025937
0.548148 0.798134 0.0176667 -0.00297726 0.0261689 2.1441 0.118711 -0.00297726 0.0261689
0.551852 0.807972 0.0176245 -0.00313111 0.0263886 2.15394 0.118771 -0.00313111 0.0263886
0.555556 0.817742 0.0177389 -0.00323648 0.0265331 2.16371 0.118982 -0.00323648 0.0265331
0.559259 0.827439 0.0178383 -0.00335089 0.0266686 2.1734 0.118892 -0.00335089 0.0266686
0.562963 0.837058 0.0177871 -0.00346831 0.0269667 2.18302 0.118771 -0.00346831 0.0269667
0.566667 0.846595 0.0178383 -0.00359475 0.0272226 2.19256 0.118802 -0.00359475 0.0272226
0.57037 0.856044 0.0178323 -0.00372722 0.0274123 2.20201 0.118711 -0.00372722 0.0274123
0.574074 0.865401 0.0178594 -0.00386873 0.0275748 2.21137 0.118681 -0.00386873 0.0275748
0.577778 0.874662 0.0178262 -0.00401625 0.0276712 2.22063 0.118169 -0.00401625 0.0276712
0.581481 0.883821 0.0179075 -0.00417281 0.0279391 2.22979 0.11829 -0.00417281 0.0279391
0.585185 0.892874 0.0180882 -0.00433538 0.0280987 2.23884 0.1185 -0.00433538 0.0280987
0.588889 0.901817 0.0182267 -0.00450699 0.0280475 2.24778 0.118711 -0.00450699 0.0280475
0.592593 0.910645 0.0182086 -0.00461237 0.0282944 2.25661 0.11844 -0.00461237 0.0282944
0.596296 0.919353 0.0184585 -0.00422399 0.0285292 2.26532 0.118199 -0.00422399 0.0285292
0.6 0.927937 0.0186723 -0.00449194 0.0286557 2.2739 0.11847 -0.00449194 0.0286557
0.603704 0.936418 0.0186993 -0.00477494 0.0287731 2.28238 0.118711 -0.00477494 0.0287731
0.607407 0.944873 0.0188408 -0.00506698 0.0288092 2.29084 0.118621 -0.00506698 0.0288092
0.611111 0.953286 0.0189372 -0.00537708 0.0289658 2.29925 0.118681 -0.00537708 0.0289658
0.614815 0.961634 0.019169 -0.00550955 0.0290561 2.3076 0.118621 -0.00550955 0.0290561
0.618519 0.969894 0.0195122 -0.00488634 0.0291314 2.31586 0.118561 -0.00488634 0.0291314
0.622222 0.978042 0.0198404 -0.00412162 0.0292187 2.32401 0.11844 -0.00412162 0.0292187
0.625926 0.986057 0.0201023 -0.00422098 0.0294174 2.33202 0.11835 -0.00422098 0.0294174
0.62963 0.993917 0.0205238 -0.00464247 0.0296101 2.33988 0.118531 -0.00464247 0.0296101
0.633333 1.0016 0.0208399 -0.0044257 0.0297335 2.34757 0.11835 -0.0044257 0.0297335
0.637037 1.00909 0.0210537 -0.00420893 0.0299804 2.35506 0.11838 -0.00420893 0.0299804
0.640741 1.01637 0.021409 -0.00438054 0.030167 2.36233 0.11844 -0.00438054 0.030167
0.644444 1.02342 0.0217612 -0.00435345 0.0303176 2.36938 0.118591 -0.00435345 0.0303176
0.648148 1.03021 0.0220623 -0.00358572 0.0307692 2.37618 0.118169 -0.00358572 0.0307692
0.651852 1.03675 0.0224356 -0.00338702 0.0313412 2.38271 0.11838 -0.00338702 0.0313412
0.655556 1.043 0.0228089 -0.00319433 0.0316724 2.38897 0.119042 -0.00319433 0.0316724
0.659259 1.04896 0.0232876 -0.00301008 0.031853 2.39493 0.119223 -0.00301008 0.031853
0.662963 1.05462 0.0239018 -0.00296913 0.0323648 2.40058 0.119464 -0.00296913 0.0323648
0.666667 1.05995 0.0245702 -0.00339304 0.0328767 2.40592 0.119133 -0.00339304 0.0328767
0.67037 1.06496 0.0249254 -0.00289357 0.0332078 2.41092 0.119012 -0.00289357 0.0332078
0.674074 1.06962 0.0255396 -0.00328767 0.0330874 2.41559 0.119253 -0.00328767 0.0330874
0.677778 1.07393 0.0263073 -0.00362486 0.0334186 2.4199 0.120126 -0.00362486 0.0334186
0.681481 1.07788 0.0266927 -0.00417883 0.0341411 2.42385 0.120006 -0.00417883 0.0341411
0.685185 1.08146 0.0275026 -0.00475086 0.0345626 2.42743 0.120849 -0.00475086 0.0345626
0.688889 1.08467 0.0285172 -0.00524461 0.0344723 2.43063 0.1213 -0.00524461 0.0344723
0.692593 1.08748 0.0295167 -0.00409754 0.034382 2.43345 0.121872 -0.00409754 0.034382
0.696296 1.08988 0.0302273 -0.00294535 0.035797 2.43585 0.122956 -0.00294535 0.035797
0.7 1.09189 0.0311003 -0.00178383 0.0357669 2.43786 0.123709 -0.00178383 0.0357669
0.703704 1.09352 0.032124 -0.00151949 0.0357067 2.43949 0.123799 -0.00151949 0.0357067
0.707407 1.09479 0.0332981 -0.00147764 0.0356465 2.44076 0.12395 -0.00147764 0.0356465
0.711111 1.09573 0.0344121 -0.00144994 0.0355863 2.44169 0.123829 -0.00144994 0.0355863
0.714815 1.09634 0.0356766 -0.0014364 0.0354959 2.4423 0.124702 -0.0014364 0.0354959
0.718519 1.09664 0.0364895 -0.0014367 0.0353755 2.44261 0.125274 -0.0014367 0.0353755
0.722222 1.09666 0.0375131 -0.00145085 0.0353755 2.44262 0.125274 -0.00145085 0.0353755
0.725926 1.0964 0.038326 -0.00147794 0.0351648 2.44237 0.125154 -0.00147794 0.0351648
0.72963 1.09589 0.03947 -0.00151859 0.0350142 2.44186 0.126087 -0.00151859 0.0350142
0.733333 1.09515 0.0407044 -0.00157218 0.0348938 2.44111 0.126057 -0.00157218 0.0348938
0.737037 1.09418 0.0416678 -0.00163841 0.0347734 2.44014 0.1269 -0.00163841 0.0347734
0.740741 1.093 0.0431431 -0.00201053 0.0348035 2.43896 0.12678 -0.00201053 0.0348035
0.744444 1.09163 0.0445882 -0.00273852 0.0347734 2.43759 0.127472 -0.00273852 0.0347734
0.748148 1.09008 0.0458527 -0.0034653 0.0347734 2.43604 0.128195 -0.0034653 0.0347734
0.751852 1.08837 0.047057 -0.00419388 0.0347433 2.43434 0.128616 -0.00419388 0.0347433
0.755556 1.08652 0.0482311 -0.00491644 0.0353755 2.43248 0.128375 -0.00491644 0.0353755
0.759259 1.08453 0.0497365 -0.005636 0.0356164 2.43049 0.12952 -0.005636 0.0356164
0.762963 1.08242 0.051302 -0.00635254 0.0359777 2.42839 0.130363 -0.00635254 0.0359777
0.766667 1.08021 0.0522052 -0.00706306 0.0363088 2.42617 0.131025 -0.00706306 0.0363088
0.77037 1.0779 0.0533794 -0.00767423 0.037212 2.42387 0.131567 -0.00767423 0.037212
0.774074 1.07552 0.0549148 -0.00768326 0.0371217 2.42149 0.13244 -0.00768326 0.0371217
0.777778 1.07307 0.056089 -0.00770434 0.0370314 2.41904 0.133253 -0.00770434 0.0370314
0.781481 1.07057 0.0571427 -0.00773143 0.0369411 2.41654 0.133704 -0.00773143 0.0369411
0.785185 1.06803 0.0580761 -0.0078338 0.0368508 2.41399 0.133674 -0.0078338 0.0368508
0.788889 1.06546 0.0593405 -0.00844195 0.036369 2.41142 0.133644 -0.00844195 0.036369
0.792593 1.06287 0.060605 -0.00852023 0.0359174 2.40883 0.134066 -0.00852023 0.0359174
0.796296 1.06028 0.0618093 -0.00861657 0.0357067 2.40624 0.134577 -0.00861657 0.0357067
0.8 1.05769 0.0627727 -0.00872496 0.0360078 2.40365 0.134848 -0.00872496 0.0360078
0.803704 1.05512 0.0634652 -0.00885442 0.0363088 2.40108 0.135029 -0.00885442 0.0363088
0.807407 1.05258 0.064248 -0.00899592 0.0366099 2.39854 0.136113 -0.00899592 0.0366099
0.811111 1.05007 0.0653017 -0.00915548 0.0366099 2.39604 0.136655 -0.00915548 0.0366099
0.814815 1.04761 0.065964 -0.0093301 0.03664 2.39358 0.137106 -0.0093301 0.03664
0.818519 1.04522 0.0665963 -0.00952279 0.03664 2.39118 0.137679 -0.00952279 0.03664
0.822222 1.04288 0.067349 -0.00973354 0.0367002 2.38885 0.13807 -0.00973354 0.0367002
0.825926 1.04063 0.0680715 -0.00995633 0.0367604 2.38659 0.13819 -0.00995633 0.0367604
0.82963 1.03846 0.0688242 -0.0101611 0.0368206 2.38442 0.138702 -0.0101611 0.0368206
0.833333 1.03639 0.069908 -0.0103297 0.036911 2.38235 0.139154 -0.0103297 0.036911
0.837037 1.03441 0.0706306 -0.0105043 0.0370013 2.38038 0.139666 -0.0105043 0.0370013
0.840741 1.03255 0.0709618 -0.0106909 0.0371217 2.37852 0.140087 -0.0106909 0.0371217
0.844444 1.03081 0.0711725 -0.0108866 0.0372722 2.37678 0.140298 -0.0108866 0.0372722
0.848148 1.0292 0.0713833 -0.0110914 0.0372421 2.37516 0.141321 -0.0110914 0.0372421
0.851852 1.02772 0.0719854 -0.0113081 0.0371518 2.37368 0.142164 -0.0113081 0.0371518
0.855556 1.02638 0.0723768 -0.0115339 0.0369411 2.37234 0.141954 -0.0115339 0.0369411
0.859259 1.02519 0.072437 -0.0117688 0.0366701 2.37115 0.141893 -0.0117688 0.0366701
0.862963 1.02415 0.0725574 -0.0120156 0.0363991 2.37012 0.142526 -0.0120156 0.0363991
0.866667 1.02328 0.0730693 -0.0122715 0.0364293 2.36924 0.142164 -0.0122715 0.0364293
0.87037 1.02257 0.0722263 -0.0125395 0.0365196 2.36853 0.142556 -0.0125395 0.0365196
0.874074 1.02203 0.0724671 -0.0128165 0.0367002 2.368 0.142616 -0.0128165 0.0367002
0.877778 1.02168 0.0729789 -0.0131025 0.0366701 2.36764 0.143038 -0.0131025 0.0366701
0.881481 1.0215 0.0732499 -0.0134036 0.0367303 2.36747 0.143308 -0.0134036 0.0367303


==> anc/data/fig16_left_trace_anomaly_direct.dat <==
0.126478 0.221792 0.568116 0.56089 0.57504 1.56893 0.571427 0.560589 0.582266
0.252956 0.493055 0.246966 0.261297 0.232666 1.8402 0.255486 0.272075 0.238898
0.301439 0.443955 0.335089 0.351046 0.319433 1.7911 0.34111 0.361282 0.320638
0.379433 0.695226 0.361583 0.372722 0.350443 2.04237 0.378443 0.390787 0.366099
0.451104 0.773406 0.407345 0.410055 0.404937 2.12055 0.428119 0.42842 0.427818
0.482724 0.350699 0.291615 0.292277 0.290952 1.69784 0.301068 0.298027 0.304079
0.505911 0.604485 0.355863 0.361282 0.350443 1.95163 0.369411 0.37754 0.361282
0.529099 1.32898 0.416076 0.41999 0.412463 2.67612 0.426915 0.429624 0.423904
0.554394 0.803115 0.407044 0.386572 0.427818 2.15026 0.416076 0.397109 0.434743
0.577582 0.96349 0.284931 0.271082 0.29878 2.31063 0.297335 0.285112 0.309498
0.602877 1.4085 0.320036 0.323347 0.316724 2.75564 0.32696 0.323046 0.330573
0.632389 0.765733 0.280987 0.298359 0.263615 2.11287 0.300496 0.328465 0.272376
0.6619 0.353768 0.655727 0.644286 0.666866 1.70091 0.660845 0.649103 0.672887
0.69352 0.97952 0.228601 0.223031 0.234171 2.32666 0.235947 0.222098 0.249796
0.723031 0.746078 0.232214 0.227608 0.23679 2.09322 0.244768 0.249074 0.240463
0.758867 0.809825 0.404335 0.415474 0.393496 2.15697 0.408249 0.422399 0.393797
0.879021 1.13131 0.304982 0.298268 0.311907 2.47846 0.308294 0.303477 0.31281
0.904316 0.610725 0.247057 0.246424 0.247689 1.95787 0.260755 0.262742 0.258768
1.20365 0.854684 0.375733 0.381152 0.370314 2.20183 0.390184 0.392894 0.387475
1.50509 0.723607 0.409754 0.425409 0.393797 2.07075 0.404937 0.413969 0.396206
1.80652 0.582727 0.782777 0.751466 0.81439 1.92987 0.7891 0.753273 0.825228
2.10796 0.539751 0.333584 0.327562 0.339304 1.88689 0.347132 0.336895 0.357067


==> anc/data/fig16_right_gact_T136_M0_curve.dat <==
0 4.35981938e+00 2.72435000e-04
0.0001 4.35981938e+00 2.72435000e-04
0.0002 4.35981938e+00 2.72435000e-04
0.0003 4.35981938e+00 2.72435000e-04
0.0004 4.35981938e+00 2.72435000e-04
0.0005 4.35981938e+00 2.72435000e-04
0.0006 4.35981938e+00 2.72435000e-04
0.0007 4.35981938e+00 2.72435000e-04
0.0008 4.35981938e+00 2.72435000e-04
0.0009 4.35981938e+00 2.72435000e-04
0.001 4.35981938e+00 2.72435000e-04


==> anc/data/fig16_right_gact_T136_M0_data.dat <==
0.0 4.35981938e+00 2.72435000e-04


==> anc/data/fig16_right_gact_T136_M34_curve.dat <==
0.000000 4.358929e+00 2.245e-04 2.112e-04 2.379e-04 4.358929e+00 2.245e-04 2.112e-04 2.379e-04
0.000100 4.358929e+00 2.245e-04 2.112e-04 2.378e-04 4.358929e+00 2.244e-04 2.111e-04 2.377e-04
0.000200 4.358931e+00 2.243e-04 2.111e-04 2.374e-04 4.358929e+00 2.240e-04 2.107e-04 2.373e-04
0.000300 4.358934e+00 2.240e-04 2.111e-04 2.369e-04 4.358930e+00 2.237e-04 2.110e-04 2.365e-04
0.000400 4.358938e+00 2.235e-04 2.110e-04 2.360e-04 4.358931e+00 2.236e-04 2.115e-04 2.358e-04
0.000500 4.358943e+00 2.231e-04 2.109e-04 2.353e-04 4.358933e+00 2.229e-04 2.103e-04 2.355e-04
0.000600 4.358949e+00 2.232e-04 2.107e-04 2.356e-04 4.358934e+00 2.224e-04 2.098e-04 2.350e-04
0.000700 4.358956e+00 2.232e-04 2.106e-04 2.359e-04 4.358936e+00 2.218e-04 2.096e-04 2.339e-04
0.000800 4.358965e+00 2.222e-04 2.095e-04 2.348e-04 4.358938e+00 2.209e-04 2.083e-04 2.335e-04
0.000900 4.358974e+00 2.212e-04 2.089e-04 2.334e-04 4.358941e+00 2.207e-04 2.086e-04 2.327e-04
0.001000 4.358985e+00 2.199e-04 2.078e-04 2.320e-04 4.358944e+00 2.200e-04 2.076e-04 2.324e-04
0.001100 4.358997e+00 2.189e-04 2.067e-04 2.311e-04 4.358947e+00 2.188e-04 2.064e-04 2.312e-04
0.001200 4.359010e+00 2.186e-04 2.061e-04 2.310e-04 4.358951e+00 2.177e-04 2.057e-04 2.297e-04
0.001300 4.359024e+00 2.181e-04 2.053e-04 2.308e-04 4.358955e+00 2.156e-04 2.031e-04 2.280e-04
0.001400 4.359039e+00 2.168e-04 2.031e-04 2.304e-04 4.358959e+00 2.147e-04 2.018e-04 2.276e-04
0.001500 4.359055e+00 2.163e-04 2.029e-04 2.297e-04 4.358963e+00 2.145e-04 2.014e-04 2.276e-04
0.001600 4.359073e+00 2.150e-04 2.014e-04 2.287e-04 4.358968e+00 2.122e-04 1.993e-04 2.252e-04
0.001700 4.359092e+00 2.144e-04 2.020e-04 2.267e-04 4.358973e+00 2.105e-04 1.968e-04 2.242e-04
0.001800 4.359111e+00 2.116e-04 2.000e-04 2.232e-04 4.358978e+00 2.097e-04 1.958e-04 2.235e-04
0.001900 4.359132e+00 2.094e-04 1.967e-04 2.220e-04 4.358984e+00 2.090e-04 1.954e-04 2.226e-04
0.002000 4.359154e+00 2.066e-04 1.960e-04 2.171e-04 4.358990e+00 2.078e-04 1.945e-04 2.210e-04
0.002100 4.359177e+00 2.048e-04 1.931e-04 2.166e-04 4.358996e+00 2.059e-04 1.932e-04 2.185e-04
0.002200 4.359201e+00 2.036e-04 1.930e-04 2.141e-04 4.359003e+00 2.037e-04 1.927e-04 2.148e-04
0.002300 4.359227e+00 2.012e-04 1.894e-04 2.130e-04 4.359009e+00 2.015e-04 1.913e-04 2.118e-04
0.002400 4.359253e+00 1.999e-04 1.879e-04 2.118e-04 4.359017e+00 2.016e-04 1.922e-04 2.109e-04
0.002500 4.359281e+00 1.979e-04 1.869e-04 2.089e-04 4.359024e+00 1.992e-04 1.894e-04 2.090e-04
0.002600 4.359310e+00 1.959e-04 1.843e-04 2.075e-04 4.359032e+00 1.962e-04 1.870e-04 2.054e-04
0.002700 4.359339e+00 1.951e-04 1.840e-04 2.062e-04 4.359040e+00 1.944e-04 1.853e-04 2.036e-04
0.002800 4.359370e+00 1.920e-04 1.798e-04 2.043e-04 4.359048e+00 1.922e-04 1.848e-04 1.996e-04
0.002900 4.359403e+00 1.885e-04 1.761e-04 2.010e-04 4.359057e+00 1.919e-04 1.839e-04 1.999e-04
0.003000 4.359436e+00 1.872e-04 1.752e-04 1.992e-04 4.359066e+00 1.901e-04 1.829e-04 1.972e-04
0.003100 4.359470e+00 1.842e-04 1.710e-04 1.975e-04 4.359075e+00 1.896e-04 1.811e-04 1.981e-04
0.003200 4.359506e+00 1.819e-04 1.671e-04 1.968e-04 4.359085e+00 1.880e-04 1.797e-04 1.963e-04
0.003300 4.359542e+00 1.797e-04 1.657e-04 1.937e-04 4.359095e+00 1.868e-04 1.776e-04 1.961e-04
0.003400 4.359580e+00 1.778e-04 1.657e-04 1.899e-04 4.359105e+00 1.858e-04 1.764e-04 1.951e-04
0.003500 4.359619e+00 1.757e-04 1.634e-04 1.880e-04 4.359116e+00 1.854e-04 1.767e-04 1.940e-04
0.003600 4.359659e+00 1.732e-04 1.605e-04 1.859e-04 4.359127e+00 1.842e-04 1.756e-04 1.928e-04
0.003700 4.359700e+00 1.689e-04 1.563e-04 1.814e-04 4.359138e+00 1.839e-04 1.760e-04 1.918e-04
0.003800 4.359742e+00 1.671e-04 1.523e-04 1.819e-04 4.359149e+00 1.828e-04 1.760e-04 1.896e-04
0.003900 4.359786e+00 1.636e-04 1.512e-04 1.759e-04 4.359161e+00 1.833e-04 1.772e-04 1.895e-04
0.004000 4.359830e+00 1.615e-04 1.487e-04 1.742e-04 4.359173e+00 1.821e-04 1.737e-04 1.904e-04
0.004100 4.359876e+00 1.596e-04 1.467e-04 1.725e-04 4.359185e+00 1.820e-04 1.731e-04 1.909e-04
0.004200 4.359923e+00 1.570e-04 1.437e-04 1.703e-04 4.359198e+00 1.810e-04 1.715e-04 1.905e-04
0.004300 4.359970e+00 1.545e-04 1.406e-04 1.685e-04 4.359211e+00 1.811e-04 1.734e-04 1.888e-04
0.004400 4.360019e+00 1.539e-04 1.390e-04 1.687e-04 4.359224e+00 1.838e-04 1.763e-04 1.914e-04
0.004500 4.360070e+00 1.536e-04 1.393e-04 1.679e-04 4.359238e+00 1.867e-04 1.803e-04 1.931e-04
0.004600 4.360121e+00 1.495e-04 1.358e-04 1.631e-04 4.359252e+00 1.894e-04 1.814e-04 1.975e-04
0.004700 4.360173e+00 1.479e-04 1.332e-04 1.626e-04 4.359266e+00 1.926e-04 1.855e-04 1.998e-04
0.004800 4.360227e+00 1.474e-04 1.337e-04 1.611e-04 4.359280e+00 1.951e-04 1.889e-04 2.014e-04
0.004900 4.360281e+00 1.486e-04 1.383e-04 1.588e-04 4.359295e+00 1.993e-04 1.925e-04 2.062e-04
0.005000 4.360337e+00 1.481e-04 1.401e-04 1.561e-04 4.359310e+00 2.025e-04 1.999e-04 2.052e-04
0.005100 4.360394e+00 1.468e-04 1.395e-04 1.540e-04 4.359326e+00 2.014e-04 1.980e-04 2.048e-04
0.005200 4.360452e+00 1.472e-04 1.393e-04 1.552e-04 4.359341e+00 2.047e-04 2.025e-04 2.068e-04
0.005300 4.360511e+00 1.500e-04 1.443e-04 1.556e-04 4.359358e+00 2.107e-04 2.043e-04 2.170e-04
0.005400 4.360572e+00 1.498e-04 1.450e-04 1.547e-04 4.359374e+00 2.172e-04 2.141e-04 2.204e-04
0.005500 4.360633e+00 1.508e-04 1.432e-04 1.583e-04 4.359391e+00 2.254e-04 2.235e-04 2.273e-04
0.005600 4.360696e+00 1.528e-04 1.454e-04 1.601e-04 4.359407e+00 2.332e-04 2.341e-04 2.322e-04
0.005700 4.360759e+00 1.541e-04 1.453e-04 1.630e-04 4.359425e+00 2.412e-04 2.438e-04 2.386e-04
0.005800 4.360824e+00 1.557e-04 1.481e-04 1.632e-04 4.359442e+00 2.472e-04 2.515e-04 2.429e-04
0.005900 4.360890e+00 1.583e-04 1.477e-04 1.688e-04 4.359460e+00 2.542e-04 2.605e-04 2.479e-04
0.006000 4.360957e+00 1.610e-04 1.522e-04 1.697e-04 4.359478e+00 2.613e-04 2.686e-04 2.540e-04
0.006100 4.361025e+00 1.650e-04 1.579e-04 1.720e-04 4.359497e+00 2.685e-04 2.750e-04 2.620e-04
0.006200 4.361094e+00 1.703e-04 1.623e-04 1.783e-04 4.359516e+00 2.783e-04 2.863e-04 2.704e-04
0.006300 4.361165e+00 1.771e-04 1.683e-04 1.859e-04 4.359535e+00 2.887e-04 2.971e-04 2.802e-04
0.006400 4.361236e+00 1.814e-04 1.747e-04 1.881e-04 4.359554e+00 2.997e-04 3.082e-04 2.911e-04
0.006500 4.361309e+00 1.843e-04 1.756e-04 1.930e-04 4.359574e+00 3.098e-04 3.201e-04 2.994e-04
0.006600 4.361383e+00 1.919e-04 1.835e-04 2.003e-04 4.359594e+00 3.199e-04 3.351e-04 3.047e-04
0.006700 4.361458e+00 1.975e-04 1.885e-04 2.066e-04 4.359614e+00 3.337e-04 3.499e-04 3.174e-04
0.006800 4.361534e+00 2.016e-04 1.924e-04 2.108e-04 4.359635e+00 3.472e-04 3.630e-04 3.313e-04
0.006900 4.361611e+00 2.074e-04 2.016e-04 2.132e-04 4.359656e+00 3.529e-04 3.712e-04 3.346e-04
0.007000 4.361689e+00 2.133e-04 2.076e-04 2.190e-04 4.359677e+00 3.622e-04 3.824e-04 3.420e-04
0.007100 4.361769e+00 2.201e-04 2.121e-04 2.282e-04 4.359698e+00 3.731e-04 3.935e-04 3.528e-04
0.007200 4.361849e+00 2.302e-04 2.236e-04 2.368e-04 4.359720e+00 3.849e-04 4.037e-04 3.660e-04
0.007300 4.361931e+00 2.378e-04 2.343e-04 2.413e-04 4.359742e+00 3.967e-04 4.165e-04 3.768e-04
0.007400 4.362014e+00 2.454e-04 2.424e-04 2.485e-04 4.359765e+00 4.042e-04 4.244e-04 3.839e-04
0.007500 4.362098e+00 2.556e-04 2.513e-04 2.599e-04 4.359787e+00 4.152e-04 4.359e-04 3.945e-04
0.007600 4.362183e+00 2.632e-04 2.565e-04 2.699e-04 4.359810e+00 4.302e-04 4.512e-04 4.092e-04
0.007700 4.362269e+00 2.743e-04 2.682e-04 2.804e-04 4.359834e+00 4.434e-04 4.678e-04 4.190e-04
0.007800 4.362356e+00 2.826e-04 2.783e-04 2.869e-04 4.359857e+00 4.548e-04 4.760e-04 4.336e-04
0.007900 4.362445e+00 2.929e-04 2.867e-04 2.991e-04 4.359881e+00 4.696e-04 4.910e-04 4.483e-04
0.008000 4.362534e+00 3.037e-04 2.997e-04 3.077e-04 4.359906e+00 4.809e-04 5.010e-04 4.609e-04
0.008100 4.362625e+00 3.148e-04 3.124e-04 3.173e-04 4.359930e+00 4.902e-04 5.175e-04 4.629e-04
0.008200 4.362717e+00 3.235e-04 3.208e-04 3.261e-04 4.359955e+00 5.070e-04 5.372e-04 4.769e-04
0.008300 4.362810e+00 3.320e-04 3.294e-04 3.346e-04 4.359980e+00 5.195e-04 5.522e-04 4.867e-04
0.008400 4.362904e+00 3.406e-04 3.381e-04 3.432e-04 4.360006e+00 5.318e-04 5.656e-04 4.980e-04
0.008500 4.362999e+00 3.517e-04 3.482e-04 3.552e-04 4.360032e+00 5.505e-04 5.860e-04 5.149e-04
0.008600 4.363096e+00 3.607e-04 3.571e-04 3.644e-04 4.360058e+00 5.671e-04 6.049e-04 5.293e-04
0.008700 4.363193e+00 3.704e-04 3.686e-04 3.722e-04 4.360084e+00 5.815e-04 6.213e-04 5.416e-04
0.008800 4.363292e+00 3.822e-04 3.803e-04 3.841e-04 4.360111e+00 5.988e-04 6.417e-04 5.559e-04
0.008900 4.363391e+00 3.891e-04 3.849e-04 3.933e-04 4.360138e+00 6.094e-04 6.516e-04 5.672e-04


==> anc/data/fig16_right_gact_T136_M34_data.dat <==
0.0006 4.3588154699999997e+00 4.101e-04
0.0010 4.3586310299999997e+00 3.690e-04
0.0025 4.3592629799999996e+00 4.502e-04
0.0050 4.3594629899999999e+00 3.094e-04
0.0075 4.3595926199999999e+00 4.953e-04


==> anc/data/fig17_left_splnodes_nt8.txt <==
1 0.00000000e+00 1.05948461e+02
1 0.00000000e+00 1.42567229e+02
1 0.00000000e+00 1.78974799e+02
1 4.82473148e+01 1.05948461e+02
1 4.82473148e+01 1.42567229e+02
1 4.82473148e+01 1.78974799e+02
1 5.99771895e+01 1.05948461e+02
1 5.99771895e+01 1.42567229e+02
1 5.99771895e+01 1.78974799e+02
1 1.23925232e+02 1.05948461e+02
1 1.23925232e+02 1.42567229e+02
1 1.23925232e+02 1.78974799e+02
2 0.00000000e+00 1.07122014e+02
2 0.00000000e+00 1.45098957e+02
2 0.00000000e+00 1.75501353e+02
2 4.29683487e+01 1.07122014e+02
2 4.29683487e+01 1.45098957e+02
2 4.29683487e+01 1.75501353e+02
2 6.57020929e+01 1.07122014e+02
2 6.57020929e+01 1.45098957e+02
2 6.57020929e+01 1.75501353e+02
2 1.26667852e+02 1.07122014e+02
2 1.26667852e+02 1.45098957e+02
2 1.26667852e+02 1.75501353e+02
3 0.00000000e+00 1.12351306e+02
3 0.00000000e+00 1.44547236e+02
3 0.00000000e+00 1.76236589e+02
3 3.95473002e+01 1.12351306e+02
3 3.95473002e+01 1.44547236e+02
3 3.95473002e+01 1.76236589e+02
3 6.34257876e+01 1.12351306e+02
3 6.34257876e+01 1.44547236e+02
3 6.34257876e+01 1.76236589e+02
3 1.27361835e+02 1.12351306e+02
3 1.27361835e+02 1.44547236e+02
3 1.27361835e+02 1.76236589e+02
4 0.00000000e+00 1.05040680e+02
4 0.00000000e+00 1.43451227e+02
4 0.00000000e+00 1.74552660e+02
4 4.85559195e+01 1.05040680e+02
4 4.85559195e+01 1.43451227e+02
4 4.85559195e+01 1.74552660e+02
4 6.19170392e+01 1.05040680e+02
4 6.19170392e+01 1.43451227e+02
4 6.19170392e+01 1.74552660e+02
4 1.29980331e+02 1.05040680e+02
4 1.29980331e+02 1.43451227e+02
4 1.29980331e+02 1.74552660e+02
5 0.00000000e+00 1.05462530e+02
5 0.00000000e+00 1.45458384e+02
5 0.00000000e+00 1.83193803e+02
5 4.88484823e+01 1.05462530e+02
5 4.88484823e+01 1.45458384e+02
5 4.88484823e+01 1.83193803e+02
5 5.87094158e+01 1.05462530e+02
5 5.87094158e+01 1.45458384e+02
5 5.87094158e+01 1.83193803e+02
5 1.32897105e+02 1.05462530e+02
5 1.32897105e+02 1.45458384e+02
5 1.32897105e+02 1.83193803e+02
6 0.00000000e+00 1.07140976e+02
6 0.00000000e+00 1.45720310e+02
6 0.00000000e+00 1.74993244e+02
6 4.89252896e+01 1.07140976e+02
6 4.89252896e+01 1.45720310e+02
6 4.89252896e+01 1.74993244e+02
6 5.84652794e+01 1.07140976e+02
6 5.84652794e+01 1.45720310e+02
6 5.84652794e+01 1.74993244e+02
6 1.30366257e+02 1.07140976e+02
6 1.30366257e+02 1.45720310e+02
6 1.30366257e+02 1.74993244e+02
7 0.00000000e+00 1.07224191e+02
7 0.00000000e+00 1.42493815e+02
7 0.00000000e+00 1.77802626e+02
7 4.61677697e+01 1.07224191e+02
7 4.61677697e+01 1.42493815e+02
7 4.61677697e+01 1.77802626e+02
7 6.05265908e+01 1.07224191e+02
7 6.05265908e+01 1.42493815e+02
7 6.05265908e+01 1.77802626e+02
7 1.23303565e+02 1.07224191e+02
7 1.23303565e+02 1.42493815e+02
7 1.23303565e+02 1.77802626e+02
8 0.00000000e+00 1.08525416e+02
8 0.00000000e+00 1.43218512e+02
8 0.00000000e+00 1.83129945e+02
8 4.47993697e+01 1.08525416e+02
8 4.47993697e+01 1.43218512e+02
8 4.47993697e+01 1.83129945e+02
8 6.22804219e+01 1.08525416e+02
8 6.22804219e+01 1.43218512e+02
8 6.22804219e+01 1.83129945e+02
8 1.30390642e+02 1.08525416e+02
8 1.30390642e+02 1.43218512e+02
8 1.30390642e+02 1.83129945e+02
9 0.00000000e+00 1.10507649e+02
9 0.00000000e+00 1.42563639e+02
9 0.00000000e+00 1.76744136e+02
9 4.35395565e+01 1.10507649e+02
9 4.35395565e+01 1.42563639e+02
9 4.35395565e+01 1.76744136e+02
9 6.19824791e+01 1.10507649e+02
9 6.19824791e+01 1.42563639e+02
9 6.19824791e+01 1.76744136e+02
9 1.26644843e+02 1.10507649e+02
9 1.26644843e+02 1.42563639e+02
9 1.26644843e+02 1.76744136e+02
10 0.00000000e+00 1.07574752e+02
10 0.00000000e+00 1.44979340e+02
10 0.00000000e+00 1.82722723e+02
10 3.94724552e+01 1.07574752e+02
10 3.94724552e+01 1.44979340e+02
10 3.94724552e+01 1.82722723e+02
10 6.56461228e+01 1.07574752e+02
10 6.56461228e+01 1.44979340e+02
10 6.56461228e+01 1.82722723e+02
10 1.34194533e+02 1.07574752e+02
10 1.34194533e+02 1.44979340e+02
10 1.34194533e+02 1.82722723e+02
11 0.00000000e+00 1.06784533e+02
11 0.00000000e+00 1.44364019e+02
11 0.00000000e+00 1.79742258e+02
11 4.52546617e+01 1.06784533e+02
11 4.52546617e+01 1.44364019e+02
11 4.52546617e+01 1.79742258e+02
11 6.15272814e+01 1.06784533e+02
11 6.15272814e+01 1.44364019e+02
11 6.15272814e+01 1.79742258e+02
11 1.34384893e+02 1.06784533e+02
11 1.34384893e+02 1.44364019e+02
11 1.34384893e+02 1.79742258e+02
12 0.00000000e+00 1.13708610e+02
12 0.00000000e+00 1.44653239e+02
12 0.00000000e+00 1.80478184e+02
12 3.82856885e+01 1.13708610e+02
12 3.82856885e+01 1.44653239e+02
12 3.82856885e+01 1.80478184e+02
12 6.46984145e+01 1.13708610e+02
12 6.46984145e+01 1.44653239e+02
12 6.46984145e+01 1.80478184e+02
12 1.32814636e+02 1.13708610e+02
12 1.32814636e+02 1.44653239e+02
12 1.32814636e+02 1.80478184e+02
13 0.00000000e+00 1.05051473e+02
13 0.00000000e+00 1.45829462e+02
13 0.00000000e+00 1.75311905e+02
13 4.96222979e+01 1.05051473e+02
13 4.96222979e+01 1.45829462e+02
13 4.96222979e+01 1.75311905e+02
13 5.94430249e+01 1.05051473e+02
13 5.94430249e+01 1.45829462e+02
13 5.94430249e+01 1.75311905e+02
13 1.33509809e+02 1.05051473e+02
13 1.33509809e+02 1.45829462e+02
13 1.33509809e+02 1.75311905e+02
14 0.00000000e+00 1.07358506e+02
14 0.00000000e+00 1.44046760e+02
14 0.00000000e+00 1.77867264e+02
14 4.08809545e+01 1.07358506e+02
14 4.08809545e+01 1.44046760e+02
14 4.08809545e+01 1.77867264e+02
14 6.26477859e+01 1.07358506e+02
14 6.26477859e+01 1.44046760e+02
14 6.26477859e+01 1.77867264e+02
14 1.20031454e+02 1.07358506e+02
14 1.20031454e+02 1.44046760e+02
14 1.20031454e+02 1.77867264e+02
15 0.00000000e+00 1.06038751e+02
15 0.00000000e+00 1.43787463e+02
15 0.00000000e+00 1.83291740e+02
15 4.08698451e+01 1.06038751e+02
15 4.08698451e+01 1.43787463e+02
15 4.08698451e+01 1.83291740e+02
15 6.27235427e+01 1.06038751e+02
15 6.27235427e+01 1.43787463e+02
15 6.27235427e+01 1.83291740e+02
15 1.33482097e+02 1.06038751e+02
15 1.33482097e+02 1.43787463e+02
15 1.33482097e+02 1.83291740e+02
16 0.00000000e+00 1.06750390e+02
16 0.00000000e+00 1.44476599e+02
16 0.00000000e+00 1.77445779e+02
16 4.31424258e+01 1.06750390e+02
16 4.31424258e+01 1.44476599e+02
16 4.31424258e+01 1.77445779e+02
16 6.20410479e+01 1.06750390e+02
16 6.20410479e+01 1.44476599e+02
16 6.20410479e+01 1.77445779e+02
16 1.19124290e+02 1.06750390e+02
16 1.19124290e+02 1.44476599e+02
16 1.19124290e+02 1.77445779e+02
17 0.00000000e+00 1.08647833e+02
17 0.00000000e+00 1.46477718e+02
17 0.00000000e+00 1.80641709e+02
17 4.75598983e+01 1.08647833e+02
17 4.75598983e+01 1.46477718e+02
17 4.75598983e+01 1.80641709e+02
17 5.79256533e+01 1.08647833e+02
17 5.79256533e+01 1.46477718e+02
17 5.79256533e+01 1.80641709e+02
17 1.22179386e+02 1.08647833e+02
17 1.22179386e+02 1.46477718e+02
17 1.22179386e+02 1.80641709e+02
18 0.00000000e+00 1.11978983e+02
18 0.00000000e+00 1.44281221e+02
18 0.00000000e+00 1.84803610e+02
18 4.65657188e+01 1.11978983e+02
18 4.65657188e+01 1.44281221e+02
18 4.65657188e+01 1.84803610e+02
18 5.98368613e+01 1.11978983e+02
18 5.98368613e+01 1.44281221e+02
18 5.98368613e+01 1.84803610e+02
18 1.32535662e+02 1.11978983e+02
18 1.32535662e+02 1.44281221e+02
18 1.32535662e+02 1.84803610e+02
19 0.00000000e+00 1.13703495e+02
19 0.00000000e+00 1.45139426e+02
19 0.00000000e+00 1.82473548e+02
19 4.43871330e+01 1.13703495e+02
19 4.43871330e+01 1.45139426e+02
19 4.43871330e+01 1.82473548e+02
19 5.96920016e+01 1.13703495e+02
19 5.96920016e+01 1.45139426e+02
19 5.96920016e+01 1.82473548e+02
19 1.29759135e+02 1.13703495e+02
19 1.29759135e+02 1.45139426e+02
19 1.29759135e+02 1.82473548e+02
20 0.00000000e+00 1.08946484e+02
20 0.00000000e+00 1.45510187e+02
20 0.00000000e+00 1.78163111e+02
20 4.72623246e+01 1.08946484e+02
20 4.72623246e+01 1.45510187e+02
20 4.72623246e+01 1.78163111e+02
20 6.25952578e+01 1.08946484e+02
20 6.25952578e+01 1.45510187e+02
20 6.25952578e+01 1.78163111e+02
20 1.33978548e+02 1.08946484e+02
20 1.33978548e+02 1.45510187e+02
20 1.33978548e+02 1.78163111e+02
21 0.00000000e+00 1.08487626e+02
21 0.00000000e+00 1.44529774e+02
21 0.00000000e+00 1.84817769e+02
21 4.49326522e+01 1.08487626e+02
21 4.49326522e+01 1.44529774e+02
21 4.49326522e+01 1.84817769e+02
21 6.27458027e+01 1.08487626e+02
21 6.27458027e+01 1.44529774e+02
21 6.27458027e+01 1.84817769e+02
21 1.32182780e+02 1.08487626e+02
21 1.32182780e+02 1.44529774e+02
21 1.32182780e+02 1.84817769e+02
22 0.00000000e+00 1.12098332e+02
22 0.00000000e+00 1.43617067e+02
22 0.00000000e+00 1.75980267e+02
22 4.90987093e+01 1.12098332e+02
22 4.90987093e+01 1.43617067e+02
22 4.90987093e+01 1.75980267e+02
22 5.82139318e+01 1.12098332e+02
22 5.82139318e+01 1.43617067e+02
22 5.82139318e+01 1.75980267e+02
22 1.19530544e+02 1.12098332e+02
22 1.19530544e+02 1.43617067e+02
22 1.19530544e+02 1.75980267e+02
23 0.00000000e+00 1.09333211e+02
23 0.00000000e+00 1.43236187e+02
23 0.00000000e+00 1.79615653e+02
23 4.05060721e+01 1.09333211e+02
23 4.05060721e+01 1.43236187e+02
23 4.05060721e+01 1.79615653e+02
23 6.26167257e+01 1.09333211e+02
23 6.26167257e+01 1.43236187e+02
23 6.26167257e+01 1.79615653e+02
23 1.19759820e+02 1.09333211e+02
23 1.19759820e+02 1.43236187e+02
23 1.19759820e+02 1.79615653e+02
24 0.00000000e+00 1.08374402e+02
24 0.00000000e+00 1.44164242e+02
24 0.00000000e+00 1.84218098e+02
24 4.26065505e+01 1.08374402e+02
24 4.26065505e+01 1.44164242e+02
24 4.26065505e+01 1.84218098e+02
24 6.51192834e+01 1.08374402e+02
24 6.51192834e+01 1.44164242e+02
24 6.51192834e+01 1.84218098e+02
24 1.30734839e+02 1.08374402e+02
24 1.30734839e+02 1.44164242e+02
24 1.30734839e+02 1.84218098e+02
25 0.00000000e+00 1.13394061e+02
25 0.00000000e+00 1.43687574e+02
25 0.00000000e+00 1.78418652e+02
25 4.76622877e+01 1.13394061e+02
25 4.76622877e+01 1.43687574e+02
25 4.76622877e+01 1.78418652e+02
25 6.77504740e+01 1.13394061e+02
25 6.77504740e+01 1.43687574e+02
25 6.77504740e+01 1.78418652e+02
25 1.32336131e+02 1.13394061e+02
25 1.32336131e+02 1.43687574e+02
25 1.32336131e+02 1.78418652e+02
26 0.00000000e+00 1.10145422e+02
26 0.00000000e+00 1.42775964e+02
26 0.00000000e+00 1.82593453e+02
26 4.24066782e+01 1.10145422e+02
26 4.24066782e+01 1.42775964e+02
26 4.24066782e+01 1.82593453e+02
26 6.43395433e+01 1.10145422e+02
26 6.43395433e+01 1.42775964e+02
26 6.43395433e+01 1.82593453e+02
26 1.20177592e+02 1.10145422e+02
26 1.20177592e+02 1.42775964e+02
26 1.20177592e+02 1.82593453e+02
27 0.00000000e+00 1.10145422e+02
27 0.00000000e+00 1.42775964e+02
27 0.00000000e+00 1.82593453e+02
27 4.24066782e+01 1.10145422e+02
27 4.24066782e+01 1.42775964e+02
27 4.24066782e+01 1.82593453e+02
27 6.43395433e+01 1.10145422e+02
27 6.43395433e+01 1.42775964e+02
27 6.43395433e+01 1.82593453e+02
27 1.20177592e+02 1.10145422e+02
27 1.20177592e+02 1.42775964e+02
27 1.20177592e+02 1.82593453e+02
28 0.00000000e+00 1.10145422e+02
28 0.00000000e+00 1.42775964e+02
28 0.00000000e+00 1.82593453e+02
28 4.24066782e+01 1.10145422e+02
28 4.24066782e+01 1.42775964e+02
28 4.24066782e+01 1.82593453e+02
28 6.43395433e+01 1.10145422e+02
28 6.43395433e+01 1.42775964e+02
28 6.43395433e+01 1.82593453e+02
28 1.20177592e+02 1.10145422e+02
28 1.20177592e+02 1.42775964e+02
28 1.20177592e+02 1.82593453e+02
29 0.00000000e+00 1.10145422e+02
29 0.00000000e+00 1.42775964e+02
29 0.00000000e+00 1.82593453e+02
29 4.24066782e+01 1.10145422e+02
29 4.24066782e+01 1.42775964e+02
29 4.24066782e+01 1.82593453e+02
29 6.43395433e+01 1.10145422e+02
29 6.43395433e+01 1.42775964e+02
29 6.43395433e+01 1.82593453e+02
29 1.20177592e+02 1.10145422e+02
29 1.20177592e+02 1.42775964e+02
29 1.20177592e+02 1.82593453e+02
30 0.00000000e+00 1.10145422e+02
30 0.00000000e+00 1.42775964e+02
30 0.00000000e+00 1.82593453e+02
30 4.24066782e+01 1.10145422e+02
30 4.24066782e+01 1.42775964e+02
30 4.24066782e+01 1.82593453e+02
30 6.43395433e+01 1.10145422e+02
30 6.43395433e+01 1.42775964e+02
30 6.43395433e+01 1.82593453e+02
30 1.20177592e+02 1.10145422e+02
30 1.20177592e+02 1.42775964e+02
30 1.20177592e+02 1.82593453e+02
31 0.00000000e+00 1.06745199e+02
31 0.00000000e+00 1.44158907e+02
31 0.00000000e+00 1.78554706e+02
31 3.83058031e+01 1.06745199e+02
31 3.83058031e+01 1.44158907e+02
31 3.83058031e+01 1.78554706e+02
31 6.31495360e+01 1.06745199e+02
31 6.31495360e+01 1.44158907e+02
31 6.31495360e+01 1.78554706e+02
31 1.29398215e+02 1.06745199e+02
31 1.29398215e+02 1.44158907e+02
31 1.29398215e+02 1.78554706e+02
32 0.00000000e+00 1.05273624e+02
32 0.00000000e+00 1.42371667e+02
32 0.00000000e+00 1.74452113e+02
32 3.69359565e+01 1.05273624e+02
32 3.69359565e+01 1.42371667e+02
32 3.69359565e+01 1.74452113e+02
32 6.50134292e+01 1.05273624e+02
32 6.50134292e+01 1.42371667e+02
32 6.50134292e+01 1.74452113e+02
32 1.24722990e+02 1.05273624e+02
32 1.24722990e+02 1.42371667e+02
32 1.24722990e+02 1.74452113e+02
33 0.00000000e+00 1.07216896e+02
33 0.00000000e+00 1.44940146e+02
33 0.00000000e+00 1.79325097e+02
33 4.32107941e+01 1.07216896e+02
33 4.32107941e+01 1.44940146e+02
33 4.32107941e+01 1.79325097e+02
33 6.48568020e+01 1.07216896e+02
33 6.48568020e+01 1.44940146e+02
33 6.48568020e+01 1.79325097e+02
33 1.28094172e+02 1.07216896e+02
33 1.28094172e+02 1.44940146e+02
33 1.28094172e+02 1.79325097e+02
34 0.00000000e+00 1.09556099e+02
34 0.00000000e+00 1.42536143e+02
34 0.00000000e+00 1.76060887e+02
34 4.83035709e+01 1.09556099e+02
34 4.83035709e+01 1.42536143e+02
34 4.83035709e+01 1.76060887e+02
34 5.75627882e+01 1.09556099e+02
34 5.75627882e+01 1.42536143e+02
34 5.75627882e+01 1.76060887e+02
34 1.19841071e+02 1.09556099e+02
34 1.19841071e+02 1.42536143e+02
34 1.19841071e+02 1.76060887e+02
35 0.00000000e+00 1.07254359e+02
35 0.00000000e+00 1.45362441e+02
35 0.00000000e+00 1.84292428e+02
35 4.92538397e+01 1.07254359e+02
35 4.92538397e+01 1.45362441e+02
35 4.92538397e+01 1.84292428e+02
35 6.51446348e+01 1.07254359e+02
35 6.51446348e+01 1.45362441e+02
35 6.51446348e+01 1.84292428e+02
35 1.33955996e+02 1.07254359e+02
35 1.33955996e+02 1.45362441e+02
35 1.33955996e+02 1.84292428e+02
36 0.00000000e+00 1.11480305e+02
36 0.00000000e+00 1.42955684e+02
36 0.00000000e+00 1.78524917e+02
36 4.88311787e+01 1.11480305e+02
36 4.88311787e+01 1.42955684e+02
36 4.88311787e+01 1.78524917e+02
36 6.53562739e+01 1.11480305e+02
36 6.53562739e+01 1.42955684e+02
36 6.53562739e+01 1.78524917e+02
36 1.22606138e+02 1.11480305e+02
36 1.22606138e+02 1.42955684e+02
36 1.22606138e+02 1.78524917e+02
37 0.00000000e+00 1.10225590e+02
37 0.00000000e+00 1.45589734e+02
37 0.00000000e+00 1.80495335e+02
37 4.66407908e+01 1.10225590e+02
37 4.66407908e+01 1.45589734e+02
37 4.66407908e+01 1.80495335e+02
37 6.25836815e+01 1.10225590e+02
37 6.25836815e+01 1.45589734e+02
37 6.25836815e+01 1.80495335e+02
37 1.22549053e+02 1.10225590e+02
37 1.22549053e+02 1.45589734e+02
37 1.22549053e+02 1.80495335e+02
38 0.00000000e+00 1.06306891e+02
38 0.00000000e+00 1.44601590e+02
38 0.00000000e+00 1.74506062e+02
38 4.85475589e+01 1.06306891e+02
38 4.85475589e+01 1.44601590e+02
38 4.85475589e+01 1.74506062e+02
38 6.17794953e+01 1.06306891e+02
38 6.17794953e+01 1.44601590e+02
38 6.17794953e+01 1.74506062e+02
38 1.22700518e+02 1.06306891e+02
38 1.22700518e+02 1.44601590e+02
38 1.22700518e+02 1.74506062e+02
39 0.00000000e+00 1.09561047e+02
39 0.00000000e+00 1.43770837e+02
39 0.00000000e+00 1.82021803e+02
39 4.74529838e+01 1.09561047e+02
39 4.74529838e+01 1.43770837e+02
39 4.74529838e+01 1.82021803e+02
39 5.93572924e+01 1.09561047e+02
39 5.93572924e+01 1.43770837e+02
39 5.93572924e+01 1.82021803e+02
39 1.30876770e+02 1.09561047e+02
39 1.30876770e+02 1.43770837e+02
39 1.30876770e+02 1.82021803e+02
40 0.00000000e+00 1.13018913e+02
40 0.00000000e+00 1.45198641e+02
40 0.00000000e+00 1.78449021e+02
40 4.84749309e+01 1.13018913e+02
40 4.84749309e+01 1.45198641e+02
40 4.84749309e+01 1.78449021e+02
40 6.23149183e+01 1.13018913e+02
40 6.23149183e+01 1.45198641e+02
40 6.23149183e+01 1.78449021e+02
40 1.32426662e+02 1.13018913e+02
40 1.32426662e+02 1.45198641e+02
40 1.32426662e+02 1.78449021e+02
41 0.00000000e+00 1.05671592e+02
41 0.00000000e+00 1.46163905e+02
41 0.00000000e+00 1.82446746e+02
41 4.78042408e+01 1.05671592e+02
41 4.78042408e+01 1.46163905e+02
41 4.78042408e+01 1.82446746e+02
41 6.45295218e+01 1.05671592e+02
41 6.45295218e+01 1.46163905e+02
41 6.45295218e+01 1.82446746e+02
41 1.26576992e+02 1.05671592e+02
41 1.26576992e+02 1.46163905e+02
41 1.26576992e+02 1.82446746e+02
42 0.00000000e+00 1.13373086e+02
42 0.00000000e+00 1.45343244e+02
42 0.00000000e+00 1.74825747e+02
42 4.13378173e+01 1.13373086e+02
42 4.13378173e+01 1.45343244e+02
42 4.13378173e+01 1.74825747e+02
42 6.38825195e+01 1.13373086e+02
42 6.38825195e+01 1.45343244e+02
42 6.38825195e+01 1.74825747e+02
42 1.22223911e+02 1.13373086e+02
42 1.22223911e+02 1.45343244e+02
42 1.22223911e+02 1.74825747e+02
43 0.00000000e+00 1.12747122e+02
43 0.00000000e+00 1.44151151e+02
43 0.00000000e+00 1.74749460e+02
43 4.04692913e+01 1.12747122e+02
43 4.04692913e+01 1.44151151e+02
43 4.04692913e+01 1.74749460e+02
43 6.45952814e+01 1.12747122e+02
43 6.45952814e+01 1.44151151e+02
43 6.45952814e+01 1.74749460e+02
43 1.22338914e+02 1.12747122e+02
43 1.22338914e+02 1.44151151e+02
43 1.22338914e+02 1.74749460e+02
44 0.00000000e+00 1.12896817e+02
44 0.00000000e+00 1.42869210e+02
44 0.00000000e+00 1.79729720e+02
44 4.58952048e+01 1.12896817e+02
44 4.58952048e+01 1.42869210e+02
44 4.58952048e+01 1.79729720e+02
44 6.26440792e+01 1.12896817e+02
44 6.26440792e+01 1.42869210e+02
44 6.26440792e+01 1.79729720e+02
44 1.28859811e+02 1.12896817e+02
44 1.28859811e+02 1.42869210e+02
44 1.28859811e+02 1.79729720e+02
45 0.00000000e+00 1.09902583e+02
45 0.00000000e+00 1.43547592e+02
45 0.00000000e+00 1.77475941e+02
45 4.98346506e+01 1.09902583e+02
45 4.98346506e+01 1.43547592e+02
45 4.98346506e+01 1.77475941e+02
45 5.67962161e+01 1.09902583e+02
45 5.67962161e+01 1.43547592e+02
45 5.67962161e+01 1.77475941e+02
45 1.23893614e+02 1.09902583e+02
45 1.23893614e+02 1.43547592e+02
45 1.23893614e+02 1.77475941e+02
46 0.00000000e+00 1.12773662e+02
46 0.00000000e+00 1.44311876e+02
46 0.00000000e+00 1.83951509e+02
46 4.01103897e+01 1.12773662e+02
46 4.01103897e+01 1.44311876e+02
46 4.01103897e+01 1.83951509e+02
46 6.75657159e+01 1.12773662e+02
46 6.75657159e+01 1.44311876e+02
46 6.75657159e+01 1.83951509e+02
46 1.26099626e+02 1.12773662e+02
46 1.26099626e+02 1.44311876e+02
46 1.26099626e+02 1.83951509e+02
47 0.00000000e+00 1.11771505e+02
47 0.00000000e+00 1.44227849e+02
47 0.00000000e+00 1.74072931e+02
47 3.61633394e+01 1.11771505e+02
47 3.61633394e+01 1.44227849e+02
47 3.61633394e+01 1.74072931e+02
47 6.69179251e+01 1.11771505e+02
47 6.69179251e+01 1.44227849e+02
47 6.69179251e+01 1.74072931e+02
47 1.26976933e+02 1.11771505e+02
47 1.26976933e+02 1.44227849e+02
47 1.26976933e+02 1.74072931e+02
48 0.00000000e+00 1.09002714e+02
48 0.00000000e+00 1.44336623e+02
48 0.00000000e+00 1.83283892e+02
48 4.67058796e+01 1.09002714e+02
48 4.67058796e+01 1.44336623e+02
48 4.67058796e+01 1.83283892e+02
48 6.35160497e+01 1.09002714e+02
48 6.35160497e+01 1.44336623e+02
48 6.35160497e+01 1.83283892e+02
48 1.32755962e+02 1.09002714e+02
48 1.32755962e+02 1.44336623e+02
48 1.32755962e+02 1.83283892e+02
49 0.00000000e+00 1.08322238e+02
49 0.00000000e+00 1.42281603e+02
49 0.00000000e+00 1.79295131e+02
49 3.81959926e+01 1.08322238e+02
49 3.81959926e+01 1.42281603e+02
49 3.81959926e+01 1.79295131e+02
49 6.22907484e+01 1.08322238e+02
49 6.22907484e+01 1.42281603e+02
49 6.22907484e+01 1.79295131e+02
49 1.32846265e+02 1.08322238e+02
49 1.32846265e+02 1.42281603e+02
49 1.32846265e+02 1.79295131e+02
50 0.00000000e+00 1.07065317e+02
50 0.00000000e+00 1.43185727e+02
50 0.00000000e+00 1.81996018e+02
50 3.98850069e+01 1.07065317e+02
50 3.98850069e+01 1.43185727e+02
50 3.98850069e+01 1.81996018e+02
50 6.20232796e+01 1.07065317e+02
50 6.20232796e+01 1.43185727e+02
50 6.20232796e+01 1.81996018e+02
50 1.32199078e+02 1.07065317e+02
50 1.32199078e+02 1.43185727e+02
50 1.32199078e+02 1.81996018e+02
51 0.00000000e+00 1.11382036e+02
51 0.00000000e+00 1.46089168e+02
51 0.00000000e+00 1.76945657e+02
51 5.08220319e+01 1.11382036e+02
51 5.08220319e+01 1.46089168e+02
51 5.08220319e+01 1.76945657e+02
51 5.80132721e+01 1.11382036e+02
51 5.80132721e+01 1.46089168e+02
51 5.80132721e+01 1.76945657e+02
51 1.23408551e+02 1.11382036e+02
51 1.23408551e+02 1.46089168e+02
51 1.23408551e+02 1.76945657e+02
52 0.00000000e+00 1.07933216e+02
52 0.00000000e+00 1.45247176e+02
52 0.00000000e+00 1.77860672e+02
52 4.39835873e+01 1.07933216e+02
52 4.39835873e+01 1.45247176e+02
52 4.39835873e+01 1.77860672e+02
52 6.33643069e+01 1.07933216e+02
52 6.33643069e+01 1.45247176e+02
52 6.33643069e+01 1.77860672e+02
52 1.25524480e+02 1.07933216e+02
52 1.25524480e+02 1.45247176e+02
52 1.25524480e+02 1.77860672e+02
53 0.00000000e+00 1.11059010e+02
53 0.00000000e+00 1.46798820e+02
53 0.00000000e+00 1.81216432e+02
53 4.46991698e+01 1.11059010e+02
53 4.46991698e+01 1.46798820e+02
53 4.46991698e+01 1.81216432e+02
53 6.75416027e+01 1.11059010e+02
53 6.75416027e+01 1.46798820e+02
53 6.75416027e+01 1.81216432e+02
53 1.34250394e+02 1.11059010e+02
53 1.34250394e+02 1.46798820e+02
53 1.34250394e+02 1.81216432e+02
54 0.00000000e+00 1.12693649e+02
54 0.00000000e+00 1.46026563e+02
54 0.00000000e+00 1.80291685e+02
54 5.06260845e+01 1.12693649e+02
54 5.06260845e+01 1.46026563e+02
54 5.06260845e+01 1.80291685e+02
54 6.26654748e+01 1.12693649e+02
54 6.26654748e+01 1.46026563e+02
54 6.26654748e+01 1.80291685e+02
54 1.29565461e+02 1.12693649e+02
54 1.29565461e+02 1.46026563e+02
54 1.29565461e+02 1.80291685e+02
55 0.00000000e+00 1.13228945e+02
55 0.00000000e+00 1.46489182e+02
55 0.00000000e+00 1.75291664e+02
55 4.88919252e+01 1.13228945e+02
55 4.88919252e+01 1.46489182e+02
55 4.88919252e+01 1.75291664e+02
55 6.13135543e+01 1.13228945e+02
55 6.13135543e+01 1.46489182e+02
55 6.13135543e+01 1.75291664e+02
55 1.19070450e+02 1.13228945e+02
55 1.19070450e+02 1.46489182e+02
55 1.19070450e+02 1.75291664e+02
56 0.00000000e+00 1.08417110e+02
56 0.00000000e+00 1.45457213e+02
56 0.00000000e+00 1.82891113e+02
56 4.92133351e+01 1.08417110e+02
56 4.92133351e+01 1.45457213e+02
56 4.92133351e+01 1.82891113e+02
56 5.86280307e+01 1.08417110e+02
56 5.86280307e+01 1.45457213e+02
56 5.86280307e+01 1.82891113e+02
56 1.30757997e+02 1.08417110e+02
56 1.30757997e+02 1.45457213e+02
56 1.30757997e+02 1.82891113e+02
57 0.00000000e+00 1.10395576e+02
57 0.00000000e+00 1.46513519e+02
57 0.00000000e+00 1.84838319e+02
57 3.84213740e+01 1.10395576e+02
57 3.84213740e+01 1.46513519e+02
57 3.84213740e+01 1.84838319e+02
57 6.12775219e+01 1.10395576e+02
57 6.12775219e+01 1.46513519e+02
57 6.12775219e+01 1.84838319e+02
57 1.25622843e+02 1.10395576e+02
57 1.25622843e+02 1.46513519e+02
57 1.25622843e+02 1.84838319e+02
58 0.00000000e+00 1.06757921e+02
58 0.00000000e+00 1.45974400e+02
58 0.00000000e+00 1.77192063e+02
58 4.33735887e+01 1.06757921e+02
58 4.33735887e+01 1.45974400e+02
58 4.33735887e+01 1.77192063e+02
58 6.06671873e+01 1.06757921e+02
58 6.06671873e+01 1.45974400e+02
58 6.06671873e+01 1.77192063e+02
58 1.24902914e+02 1.06757921e+02
58 1.24902914e+02 1.45974400e+02
58 1.24902914e+02 1.77192063e+02
59 0.00000000e+00 1.10186498e+02
59 0.00000000e+00 1.46346175e+02
59 0.00000000e+00 1.75028850e+02
59 4.54319847e+01 1.10186498e+02
59 4.54319847e+01 1.46346175e+02
59 4.54319847e+01 1.75028850e+02
59 6.11994054e+01 1.10186498e+02
59 6.11994054e+01 1.46346175e+02
59 6.11994054e+01 1.75028850e+02
59 1.34282329e+02 1.10186498e+02
59 1.34282329e+02 1.46346175e+02
59 1.34282329e+02 1.75028850e+02
60 0.00000000e+00 1.08708019e+02
60 0.00000000e+00 1.46484769e+02
60 0.00000000e+00 1.82544487e+02
60 4.09701818e+01 1.08708019e+02
60 4.09701818e+01 1.46484769e+02
60 4.09701818e+01 1.82544487e+02
60 6.44615206e+01 1.08708019e+02
60 6.44615206e+01 1.46484769e+02
60 6.44615206e+01 1.82544487e+02
60 1.19155591e+02 1.08708019e+02
60 1.19155591e+02 1.46484769e+02
60 1.19155591e+02 1.82544487e+02
61 0.00000000e+00 1.12457421e+02
61 0.00000000e+00 1.44770072e+02
61 0.00000000e+00 1.76857007e+02
61 4.24573219e+01 1.12457421e+02
61 4.24573219e+01 1.44770072e+02
61 4.24573219e+01 1.76857007e+02
61 6.31838196e+01 1.12457421e+02
61 6.31838196e+01 1.44770072e+02
61 6.31838196e+01 1.76857007e+02
61 1.24079844e+02 1.12457421e+02
61 1.24079844e+02 1.44770072e+02
61 1.24079844e+02 1.76857007e+02
62 0.00000000e+00 1.10989960e+02
62 0.00000000e+00 1.43694872e+02
62 0.00000000e+00 1.80145774e+02
62 4.31378773e+01 1.10989960e+02
62 4.31378773e+01 1.43694872e+02
62 4.31378773e+01 1.80145774e+02
62 6.51978338e+01 1.10989960e+02
62 6.51978338e+01 1.43694872e+02
62 6.51978338e+01 1.80145774e+02
62 1.30922204e+02 1.10989960e+02
62 1.30922204e+02 1.43694872e+02
62 1.30922204e+02 1.80145774e+02
63 0.00000000e+00 1.07347532e+02
63 0.00000000e+00 1.42025755e+02
63 0.00000000e+00 1.74309831e+02
63 4.66133843e+01 1.07347532e+02
63 4.66133843e+01 1.42025755e+02
63 4.66133843e+01 1.74309831e+02
63 6.67903070e+01 1.07347532e+02
63 6.67903070e+01 1.42025755e+02
63 6.67903070e+01 1.74309831e+02
63 1.19920071e+02 1.07347532e+02
63 1.19920071e+02 1.42025755e+02
63 1.19920071e+02 1.74309831e+02
64 0.00000000e+00 1.12183002e+02
64 0.00000000e+00 1.42264783e+02
64 0.00000000e+00 1.77127337e+02
64 4.55218023e+01 1.12183002e+02
64 4.55218023e+01 1.42264783e+02
64 4.55218023e+01 1.77127337e+02
64 6.43405171e+01 1.12183002e+02
64 6.43405171e+01 1.42264783e+02
64 6.43405171e+01 1.77127337e+02
64 1.31598870e+02 1.12183002e+02
64 1.31598870e+02 1.42264783e+02
64 1.31598870e+02 1.77127337e+02
65 0.00000000e+00 1.06446549e+02
65 0.00000000e+00 1.44466255e+02
65 0.00000000e+00 1.75724048e+02
65 3.73530763e+01 1.06446549e+02
65 3.73530763e+01 1.44466255e+02
65 3.73530763e+01 1.75724048e+02
65 6.62167561e+01 1.06446549e+02
65 6.62167561e+01 1.44466255e+02
65 6.62167561e+01 1.75724048e+02
65 1.33271281e+02 1.06446549e+02
65 1.33271281e+02 1.44466255e+02
65 1.33271281e+02 1.75724048e+02
66 0.00000000e+00 1.11919879e+02
66 0.00000000e+00 1.44903408e+02
66 0.00000000e+00 1.82721466e+02
66 4.99646468e+01 1.11919879e+02
66 4.99646468e+01 1.44903408e+02
66 4.99646468e+01 1.82721466e+02
66 6.15357013e+01 1.11919879e+02
66 6.15357013e+01 1.44903408e+02
66 6.15357013e+01 1.82721466e+02
66 1.26173931e+02 1.11919879e+02
66 1.26173931e+02 1.44903408e+02
66 1.26173931e+02 1.82721466e+02
67 0.00000000e+00 1.11919879e+02
67 0.00000000e+00 1.44903408e+02
67 0.00000000e+00 1.82721466e+02
67 4.99646468e+01 1.11919879e+02
67 4.99646468e+01 1.44903408e+02
67 4.99646468e+01 1.82721466e+02
67 6.15357013e+01 1.11919879e+02
67 6.15357013e+01 1.44903408e+02
67 6.15357013e+01 1.82721466e+02
67 1.26173931e+02 1.11919879e+02
67 1.26173931e+02 1.44903408e+02
67 1.26173931e+02 1.82721466e+02
68 0.00000000e+00 1.11919879e+02
68 0.00000000e+00 1.44903408e+02
68 0.00000000e+00 1.82721466e+02
68 4.99646468e+01 1.11919879e+02
68 4.99646468e+01 1.44903408e+02
68 4.99646468e+01 1.82721466e+02
68 6.15357013e+01 1.11919879e+02
68 6.15357013e+01 1.44903408e+02
68 6.15357013e+01 1.82721466e+02
68 1.26173931e+02 1.11919879e+02
68 1.26173931e+02 1.44903408e+02
68 1.26173931e+02 1.82721466e+02
69 0.00000000e+00 1.11919879e+02
69 0.00000000e+00 1.44903408e+02
69 0.00000000e+00 1.82721466e+02
69 4.99646468e+01 1.11919879e+02
69 4.99646468e+01 1.44903408e+02
69 4.99646468e+01 1.82721466e+02
69 6.15357013e+01 1.11919879e+02
69 6.15357013e+01 1.44903408e+02
69 6.15357013e+01 1.82721466e+02
69 1.26173931e+02 1.11919879e+02
69 1.26173931e+02 1.44903408e+02
69 1.26173931e+02 1.82721466e+02
70 0.00000000e+00 1.11919879e+02
70 0.00000000e+00 1.44903408e+02
70 0.00000000e+00 1.82721466e+02
70 4.99646468e+01 1.11919879e+02
70 4.99646468e+01 1.44903408e+02
70 4.99646468e+01 1.82721466e+02
70 6.15357013e+01 1.11919879e+02
70 6.15357013e+01 1.44903408e+02
70 6.15357013e+01 1.82721466e+02
70 1.26173931e+02 1.11919879e+02
70 1.26173931e+02 1.44903408e+02
70 1.26173931e+02 1.82721466e+02
71 0.00000000e+00 1.08092544e+02
71 0.00000000e+00 1.44641171e+02
71 0.00000000e+00 1.80084962e+02
71 5.01777572e+01 1.08092544e+02
71 5.01777572e+01 1.44641171e+02
71 5.01777572e+01 1.80084962e+02
71 6.47495792e+01 1.08092544e+02
71 6.47495792e+01 1.44641171e+02
71 6.47495792e+01 1.80084962e+02
71 1.26585275e+02 1.08092544e+02
71 1.26585275e+02 1.44641171e+02
71 1.26585275e+02 1.80084962e+02
72 0.00000000e+00 1.10604006e+02
72 0.00000000e+00 1.44348347e+02
72 0.00000000e+00 1.78616689e+02
72 4.90238756e+01 1.10604006e+02
72 4.90238756e+01 1.44348347e+02
72 4.90238756e+01 1.78616689e+02
72 6.55755680e+01 1.10604006e+02
72 6.55755680e+01 1.44348347e+02
72 6.55755680e+01 1.78616689e+02
72 1.28544113e+02 1.10604006e+02
72 1.28544113e+02 1.44348347e+02
72 1.28544113e+02 1.78616689e+02
73 0.00000000e+00 1.12054172e+02
73 0.00000000e+00 1.45124046e+02
73 0.00000000e+00 1.82014541e+02
73 4.62770460e+01 1.12054172e+02
73 4.62770460e+01 1.45124046e+02
73 4.62770460e+01 1.82014541e+02
73 6.25900797e+01 1.12054172e+02
73 6.25900797e+01 1.45124046e+02
73 6.25900797e+01 1.82014541e+02
73 1.24169590e+02 1.12054172e+02
73 1.24169590e+02 1.45124046e+02
73 1.24169590e+02 1.82014541e+02
74 0.00000000e+00 1.11375223e+02
74 0.00000000e+00 1.46512850e+02
74 0.00000000e+00 1.76641945e+02
74 4.68131915e+01 1.11375223e+02
74 4.68131915e+01 1.46512850e+02
74 4.68131915e+01 1.76641945e+02
74 6.70311284e+01 1.11375223e+02
74 6.70311284e+01 1.46512850e+02
74 6.70311284e+01 1.76641945e+02
74 1.19968341e+02 1.11375223e+02
74 1.19968341e+02 1.46512850e+02
74 1.19968341e+02 1.76641945e+02
75 0.00000000e+00 1.05259402e+02
75 0.00000000e+00 1.45435442e+02
75 0.00000000e+00 1.79636377e+02
75 4.98774608e+01 1.05259402e+02
75 4.98774608e+01 1.45435442e+02
75 4.98774608e+01 1.79636377e+02
75 6.50778101e+01 1.05259402e+02
75 6.50778101e+01 1.45435442e+02
75 6.50778101e+01 1.79636377e+02
75 1.27017144e+02 1.05259402e+02
75 1.27017144e+02 1.45435442e+02
75 1.27017144e+02 1.79636377e+02
76 0.00000000e+00 1.12058338e+02
76 0.00000000e+00 1.45506013e+02
76 0.00000000e+00 1.75008660e+02
76 4.95712823e+01 1.12058338e+02
76 4.95712823e+01 1.45506013e+02
76 4.95712823e+01 1.75008660e+02
76 6.38343719e+01 1.12058338e+02
76 6.38343719e+01 1.45506013e+02
76 6.38343719e+01 1.75008660e+02
76 1.31811072e+02 1.12058338e+02
76 1.31811072e+02 1.45506013e+02
76 1.31811072e+02 1.75008660e+02
77 0.00000000e+00 1.13387850e+02
77 0.00000000e+00 1.42675751e+02
77 0.00000000e+00 1.74627828e+02
77 4.68280600e+01 1.13387850e+02
77 4.68280600e+01 1.42675751e+02
77 4.68280600e+01 1.74627828e+02
77 5.93286268e+01 1.13387850e+02
77 5.93286268e+01 1.42675751e+02
77 5.93286268e+01 1.74627828e+02
77 1.23984535e+02 1.13387850e+02
77 1.23984535e+02 1.42675751e+02
77 1.23984535e+02 1.74627828e+02
78 0.00000000e+00 1.12014158e+02
78 0.00000000e+00 1.45307554e+02
78 0.00000000e+00 1.76981067e+02
78 4.25044641e+01 1.12014158e+02
78 4.25044641e+01 1.45307554e+02
78 4.25044641e+01 1.76981067e+02
78 6.19540137e+01 1.12014158e+02
78 6.19540137e+01 1.45307554e+02
78 6.19540137e+01 1.76981067e+02
78 1.33677677e+02 1.12014158e+02
78 1.33677677e+02 1.45307554e+02
78 1.33677677e+02 1.76981067e+02
79 0.00000000e+00 1.08698976e+02
79 0.00000000e+00 1.45452718e+02
79 0.00000000e+00 1.81015644e+02
79 3.68155146e+01 1.08698976e+02
79 3.68155146e+01 1.45452718e+02
79 3.68155146e+01 1.81015644e+02
79 6.54914624e+01 1.08698976e+02
79 6.54914624e+01 1.45452718e+02
79 6.54914624e+01 1.81015644e+02
79 1.29874189e+02 1.08698976e+02
79 1.29874189e+02 1.45452718e+02
79 1.29874189e+02 1.81015644e+02
80 0.00000000e+00 1.05766999e+02
80 0.00000000e+00 1.46157464e+02
80 0.00000000e+00 1.79658508e+02
80 3.83913550e+01 1.05766999e+02
80 3.83913550e+01 1.46157464e+02
80 3.83913550e+01 1.79658508e+02
80 6.66940703e+01 1.05766999e+02
80 6.66940703e+01 1.46157464e+02
80 6.66940703e+01 1.79658508e+02
80 1.33106863e+02 1.05766999e+02
80 1.33106863e+02 1.46157464e+02
80 1.33106863e+02 1.79658508e+02
81 0.00000000e+00 1.11361683e+02
81 0.00000000e+00 1.42702052e+02
81 0.00000000e+00 1.81677044e+02
81 3.56725543e+01 1.11361683e+02
81 3.56725543e+01 1.42702052e+02
81 3.56725543e+01 1.81677044e+02
81 6.73929016e+01 1.11361683e+02
81 6.73929016e+01 1.42702052e+02
81 6.73929016e+01 1.81677044e+02
81 1.32484522e+02 1.11361683e+02
81 1.32484522e+02 1.42702052e+02
81 1.32484522e+02 1.81677044e+02
82 0.00000000e+00 1.11529665e+02
82 0.00000000e+00 1.42379312e+02
82 0.00000000e+00 1.81655736e+02
82 3.51249068e+01 1.11529665e+02
82 3.51249068e+01 1.42379312e+02
82 3.51249068e+01 1.81655736e+02
82 6.68263899e+01 1.11529665e+02
82 6.68263899e+01 1.42379312e+02
82 6.68263899e+01 1.81655736e+02
82 1.22770000e+02 1.11529665e+02
82 1.22770000e+02 1.42379312e+02
82 1.22770000e+02 1.81655736e+02
83 0.00000000e+00 1.10017341e+02
83 0.00000000e+00 1.43552744e+02
83 0.00000000e+00 1.82521370e+02
83 4.54441274e+01 1.10017341e+02
83 4.54441274e+01 1.43552744e+02
83 4.54441274e+01 1.82521370e+02
83 6.55589848e+01 1.10017341e+02
83 6.55589848e+01 1.43552744e+02
83 6.55589848e+01 1.82521370e+02
83 1.30365450e+02 1.10017341e+02
83 1.30365450e+02 1.43552744e+02
83 1.30365450e+02 1.82521370e+02
84 0.00000000e+00 1.06595530e+02
84 0.00000000e+00 1.42748438e+02
84 0.00000000e+00 1.75439458e+02
84 4.93465350e+01 1.06595530e+02
84 4.93465350e+01 1.42748438e+02
84 4.93465350e+01 1.75439458e+02
84 6.49026693e+01 1.06595530e+02
84 6.49026693e+01 1.42748438e+02
84 6.49026693e+01 1.75439458e+02
84 1.24664259e+02 1.06595530e+02
84 1.24664259e+02 1.42748438e+02
84 1.24664259e+02 1.75439458e+02
85 0.00000000e+00 1.07843818e+02
85 0.00000000e+00 1.45666715e+02
85 0.00000000e+00 1.80052621e+02
85 4.95567872e+01 1.07843818e+02
85 4.95567872e+01 1.45666715e+02
85 4.95567872e+01 1.80052621e+02
85 5.89980066e+01 1.07843818e+02
85 5.89980066e+01 1.45666715e+02
85 5.89980066e+01 1.80052621e+02
85 1.23115224e+02 1.07843818e+02
85 1.23115224e+02 1.45666715e+02
85 1.23115224e+02 1.80052621e+02
86 0.00000000e+00 1.09269106e+02
86 0.00000000e+00 1.43309541e+02
86 0.00000000e+00 1.77168815e+02
86 3.61109606e+01 1.09269106e+02
86 3.61109606e+01 1.43309541e+02
86 3.61109606e+01 1.77168815e+02
86 6.21335124e+01 1.09269106e+02
86 6.21335124e+01 1.43309541e+02
86 6.21335124e+01 1.77168815e+02
86 1.23163931e+02 1.09269106e+02
86 1.23163931e+02 1.43309541e+02
86 1.23163931e+02 1.77168815e+02
87 0.00000000e+00 1.12296396e+02
87 0.00000000e+00 1.46848832e+02
87 0.00000000e+00 1.81530494e+02
87 4.95081212e+01 1.12296396e+02
87 4.95081212e+01 1.46848832e+02
87 4.95081212e+01 1.81530494e+02
87 5.82988295e+01 1.12296396e+02
87 5.82988295e+01 1.46848832e+02
87 5.82988295e+01 1.81530494e+02
87 1.25000678e+02 1.12296396e+02
87 1.25000678e+02 1.46848832e+02
87 1.25000678e+02 1.81530494e+02
88 0.00000000e+00 1.08597606e+02
88 0.00000000e+00 1.45916441e+02
88 0.00000000e+00 1.76881790e+02
88 4.88964649e+01 1.08597606e+02
88 4.88964649e+01 1.45916441e+02
88 4.88964649e+01 1.76881790e+02
88 6.69920225e+01 1.08597606e+02
88 6.69920225e+01 1.45916441e+02
88 6.69920225e+01 1.76881790e+02
88 1.29315674e+02 1.08597606e+02
88 1.29315674e+02 1.45916441e+02
88 1.29315674e+02 1.76881790e+02
89 0.00000000e+00 1.05417460e+02
89 0.00000000e+00 1.43156106e+02
89 0.00000000e+00 1.76918512e+02
89 4.19336198e+01 1.05417460e+02
89 4.19336198e+01 1.43156106e+02
89 4.19336198e+01 1.76918512e+02
89 6.53742465e+01 1.05417460e+02
89 6.53742465e+01 1.43156106e+02
89 6.53742465e+01 1.76918512e+02
89 1.21980856e+02 1.05417460e+02
89 1.21980856e+02 1.43156106e+02
89 1.21980856e+02 1.76918512e+02
90 0.00000000e+00 1.06373816e+02
90 0.00000000e+00 1.43478193e+02
90 0.00000000e+00 1.79160751e+02
90 3.84498711e+01 1.06373816e+02
90 3.84498711e+01 1.43478193e+02
90 3.84498711e+01 1.79160751e+02
90 6.66153389e+01 1.06373816e+02
90 6.66153389e+01 1.43478193e+02
90 6.66153389e+01 1.79160751e+02
90 1.20439650e+02 1.06373816e+02
90 1.20439650e+02 1.43478193e+02
90 1.20439650e+02 1.79160751e+02
91 0.00000000e+00 1.09025977e+02
91 0.00000000e+00 1.45580337e+02
91 0.00000000e+00 1.80260173e+02
91 3.99105603e+01 1.09025977e+02
91 3.99105603e+01 1.45580337e+02
91 3.99105603e+01 1.80260173e+02
91 6.46386505e+01 1.09025977e+02
91 6.46386505e+01 1.45580337e+02
91 6.46386505e+01 1.80260173e+02
91 1.34415555e+02 1.09025977e+02
91 1.34415555e+02 1.45580337e+02
91 1.34415555e+02 1.80260173e+02
92 0.00000000e+00 1.07582295e+02
92 0.00000000e+00 1.43066067e+02
92 0.00000000e+00 1.77210290e+02
92 4.20349283e+01 1.07582295e+02
92 4.20349283e+01 1.43066067e+02
92 4.20349283e+01 1.77210290e+02
92 6.60022873e+01 1.07582295e+02
92 6.60022873e+01 1.43066067e+02
92 6.60022873e+01 1.77210290e+02
92 1.31151640e+02 1.07582295e+02
92 1.31151640e+02 1.43066067e+02
92 1.31151640e+02 1.77210290e+02
93 0.00000000e+00 1.10949660e+02
93 0.00000000e+00 1.44512136e+02
93 0.00000000e+00 1.74867022e+02
93 4.33542677e+01 1.10949660e+02
93 4.33542677e+01 1.44512136e+02
93 4.33542677e+01 1.74867022e+02
93 6.29251593e+01 1.10949660e+02
93 6.29251593e+01 1.44512136e+02
93 6.29251593e+01 1.74867022e+02
93 1.30487078e+02 1.10949660e+02
93 1.30487078e+02 1.44512136e+02
93 1.30487078e+02 1.74867022e+02
94 0.00000000e+00 1.12846091e+02
94 0.00000000e+00 1.44365214e+02
94 0.00000000e+00 1.75152201e+02
94 4.31606879e+01 1.12846091e+02
94 4.31606879e+01 1.44365214e+02
94 4.31606879e+01 1.75152201e+02
94 6.70568185e+01 1.12846091e+02
94 6.70568185e+01 1.44365214e+02
94 6.70568185e+01 1.75152201e+02
94 1.21525132e+02 1.12846091e+02
94 1.21525132e+02 1.44365214e+02
94 1.21525132e+02 1.75152201e+02
95 0.00000000e+00 1.09978573e+02
95 0.00000000e+00 1.45680620e+02
95 0.00000000e+00 1.75547584e+02
95 4.44440000e+01 1.09978573e+02
95 4.44440000e+01 1.45680620e+02
95 4.44440000e+01 1.75547584e+02
95 6.36760876e+01 1.09978573e+02
95 6.36760876e+01 1.45680620e+02
95 6.36760876e+01 1.75547584e+02
95 1.29922071e+02 1.09978573e+02
95 1.29922071e+02 1.45680620e+02
95 1.29922071e+02 1.75547584e+02
96 0.00000000e+00 1.13949244e+02
96 0.00000000e+00 1.42412081e+02
96 0.00000000e+00 1.77631400e+02
96 4.78181018e+01 1.13949244e+02
96 4.78181018e+01 1.42412081e+02
96 4.78181018e+01 1.77631400e+02
96 6.01500865e+01 1.13949244e+02
96 6.01500865e+01 1.42412081e+02
96 6.01500865e+01 1.77631400e+02
96 1.31627043e+02 1.13949244e+02
96 1.31627043e+02 1.42412081e+02
96 1.31627043e+02 1.77631400e+02
97 0.00000000e+00 1.13062483e+02
97 0.00000000e+00 1.45908836e+02
97 0.00000000e+00 1.79694610e+02
97 4.49234370e+01 1.13062483e+02
97 4.49234370e+01 1.45908836e+02
97 4.49234370e+01 1.79694610e+02
97 6.45966079e+01 1.13062483e+02
97 6.45966079e+01 1.45908836e+02
97 6.45966079e+01 1.79694610e+02
97 1.19534506e+02 1.13062483e+02
97 1.19534506e+02 1.45908836e+02
97 1.19534506e+02 1.79694610e+02
98 0.00000000e+00 1.13963431e+02
98 0.00000000e+00 1.44612217e+02
98 0.00000000e+00 1.78926000e+02
98 4.31018861e+01 1.13963431e+02
98 4.31018861e+01 1.44612217e+02
98 4.31018861e+01 1.78926000e+02
98 6.71716744e+01 1.13963431e+02
98 6.71716744e+01 1.44612217e+02
98 6.71716744e+01 1.78926000e+02
98 1.33345162e+02 1.13963431e+02
98 1.33345162e+02 1.44612217e+02
98 1.33345162e+02 1.78926000e+02
99 0.00000000e+00 1.11209582e+02
99 0.00000000e+00 1.44043936e+02
99 0.00000000e+00 1.83197179e+02
99 3.72248742e+01 1.11209582e+02
99 3.72248742e+01 1.44043936e+02
99 3.72248742e+01 1.83197179e+02
99 6.40135737e+01 1.11209582e+02
99 6.40135737e+01 1.44043936e+02
99 6.40135737e+01 1.83197179e+02
99 1.21752791e+02 1.11209582e+02
99 1.21752791e+02 1.44043936e+02
99 1.21752791e+02 1.83197179e+02
100 0.00000000e+00 1.06316459e+02
100 0.00000000e+00 1.42163049e+02
100 0.00000000e+00 1.83930048e+02
100 4.48933388e+01 1.06316459e+02
100 4.48933388e+01 1.42163049e+02
100 4.48933388e+01 1.83930048e+02
100 6.52157080e+01 1.06316459e+02
100 6.52157080e+01 1.42163049e+02
100 6.52157080e+01 1.83930048e+02
100 1.21451520e+02 1.06316459e+02
100 1.21451520e+02 1.42163049e+02
100 1.21451520e+02 1.83930048e+02


==> anc/data/fig17_middle_splnodes_nt10.txt <==
1 0.00000000e+00 1.07128460e+02
1 0.00000000e+00 1.65972127e+02
1 0.00000000e+00 1.83396744e+02
1 5.64756136e+01 1.07128460e+02
1 5.64756136e+01 1.65972127e+02
1 5.64756136e+01 1.83396744e+02
1 7.13856305e+01 1.07128460e+02
1 7.13856305e+01 1.65972127e+02
1 7.13856305e+01 1.83396744e+02
1 1.23797246e+02 1.07128460e+02
1 1.23797246e+02 1.65972127e+02
1 1.23797246e+02 1.83396744e+02
2 0.00000000e+00 1.10468715e+02
2 0.00000000e+00 1.59386206e+02
2 0.00000000e+00 1.86960276e+02
2 5.86098699e+01 1.10468715e+02
2 5.86098699e+01 1.59386206e+02
2 5.86098699e+01 1.86960276e+02
2 7.18859570e+01 1.10468715e+02
2 7.18859570e+01 1.59386206e+02
2 7.18859570e+01 1.86960276e+02
2 1.33484345e+02 1.10468715e+02
2 1.33484345e+02 1.59386206e+02
2 1.33484345e+02 1.86960276e+02
3 0.00000000e+00 1.07238264e+02
3 0.00000000e+00 1.66088201e+02
3 0.00000000e+00 1.87061178e+02
3 5.68102090e+01 1.07238264e+02
3 5.68102090e+01 1.66088201e+02
3 5.68102090e+01 1.87061178e+02
3 6.99275748e+01 1.07238264e+02
3 6.99275748e+01 1.66088201e+02
3 6.99275748e+01 1.87061178e+02
3 1.27868016e+02 1.07238264e+02
3 1.27868016e+02 1.66088201e+02
3 1.27868016e+02 1.87061178e+02
4 0.00000000e+00 1.07238264e+02
4 0.00000000e+00 1.66088201e+02
4 0.00000000e+00 1.87061178e+02
4 5.51828830e+01 1.07238264e+02
4 5.51828830e+01 1.66088201e+02
4 5.51828830e+01 1.87061178e+02
4 6.91463906e+01 1.07238264e+02
4 6.91463906e+01 1.66088201e+02
4 6.91463906e+01 1.87061178e+02
4 1.23528474e+02 1.07238264e+02
4 1.23528474e+02 1.66088201e+02
4 1.23528474e+02 1.87061178e+02
5 0.00000000e+00 1.06213062e+02
5 0.00000000e+00 1.63844223e+02
5 0.00000000e+00 1.82829332e+02
5 5.41576287e+01 1.06213062e+02
5 5.41576287e+01 1.63844223e+02
5 5.41576287e+01 1.82829332e+02
5 6.90805116e+01 1.06213062e+02
5 6.90805116e+01 1.63844223e+02
5 6.90805116e+01 1.82829332e+02
5 1.29325724e+02 1.06213062e+02
5 1.29325724e+02 1.63844223e+02
5 1.29325724e+02 1.82829332e+02
6 0.00000000e+00 1.09839945e+02
6 0.00000000e+00 1.58979352e+02
6 0.00000000e+00 1.89518799e+02
6 6.37203403e+01 1.09839945e+02
6 6.37203403e+01 1.58979352e+02
6 6.37203403e+01 1.89518799e+02
6 6.83615971e+01 1.09839945e+02
6 6.83615971e+01 1.58979352e+02
6 6.83615971e+01 1.89518799e+02
6 1.32005527e+02 1.09839945e+02
6 1.32005527e+02 1.58979352e+02
6 1.32005527e+02 1.89518799e+02
7 0.00000000e+00 1.06195260e+02
7 0.00000000e+00 1.58617062e+02
7 0.00000000e+00 1.79991291e+02
7 6.07493318e+01 1.06195260e+02
7 6.07493318e+01 1.58617062e+02
7 6.07493318e+01 1.79991291e+02
7 7.13561745e+01 1.06195260e+02
7 7.13561745e+01 1.58617062e+02
7 7.13561745e+01 1.79991291e+02
7 1.34648040e+02 1.06195260e+02
7 1.34648040e+02 1.58617062e+02
7 1.34648040e+02 1.79991291e+02
8 0.00000000e+00 1.07095905e+02
8 0.00000000e+00 1.58718207e+02
8 0.00000000e+00 1.79325547e+02
8 6.23047862e+01 1.07095905e+02
8 6.23047862e+01 1.58718207e+02
8 6.23047862e+01 1.79325547e+02
8 7.33930239e+01 1.07095905e+02
8 7.33930239e+01 1.58718207e+02
8 7.33930239e+01 1.79325547e+02
8 1.29466894e+02 1.07095905e+02
8 1.29466894e+02 1.58718207e+02
8 1.29466894e+02 1.79325547e+02
9 0.00000000e+00 1.08246575e+02
9 0.00000000e+00 1.62215577e+02
9 0.00000000e+00 1.83748617e+02
9 5.91014662e+01 1.08246575e+02
9 5.91014662e+01 1.62215577e+02
9 5.91014662e+01 1.83748617e+02
9 6.86549523e+01 1.08246575e+02
9 6.86549523e+01 1.62215577e+02
9 6.86549523e+01 1.83748617e+02
9 1.33281509e+02 1.08246575e+02
9 1.33281509e+02 1.62215577e+02
9 1.33281509e+02 1.83748617e+02
10 0.00000000e+00 1.06317429e+02
10 0.00000000e+00 1.61016203e+02
10 0.00000000e+00 1.89458837e+02
10 5.24712162e+01 1.06317429e+02
10 5.24712162e+01 1.61016203e+02
10 5.24712162e+01 1.89458837e+02
10 6.95355637e+01 1.06317429e+02
10 6.95355637e+01 1.61016203e+02
10 6.95355637e+01 1.89458837e+02
10 1.33665222e+02 1.06317429e+02
10 1.33665222e+02 1.61016203e+02
10 1.33665222e+02 1.89458837e+02
11 0.00000000e+00 1.06589612e+02
11 0.00000000e+00 1.58089533e+02
11 0.00000000e+00 1.88592686e+02
11 5.92025801e+01 1.06589612e+02
11 5.92025801e+01 1.58089533e+02
11 5.92025801e+01 1.88592686e+02
11 7.15652859e+01 1.06589612e+02
11 7.15652859e+01 1.58089533e+02
11 7.15652859e+01 1.88592686e+02
11 1.21720788e+02 1.06589612e+02
11 1.21720788e+02 1.58089533e+02
11 1.21720788e+02 1.88592686e+02
12 0.00000000e+00 1.08215718e+02
12 0.00000000e+00 1.59109016e+02
12 0.00000000e+00 1.82122285e+02
12 6.09279285e+01 1.08215718e+02
12 6.09279285e+01 1.59109016e+02
12 6.09279285e+01 1.82122285e+02
12 7.03568542e+01 1.08215718e+02
12 7.03568542e+01 1.59109016e+02
12 7.03568542e+01 1.82122285e+02
12 1.27297233e+02 1.08215718e+02
12 1.27297233e+02 1.59109016e+02
12 1.27297233e+02 1.82122285e+02
13 0.00000000e+00 1.08215718e+02
13 0.00000000e+00 1.59109016e+02
13 0.00000000e+00 1.82122285e+02
13 5.96489867e+01 1.08215718e+02
13 5.96489867e+01 1.59109016e+02
13 5.96489867e+01 1.82122285e+02
13 6.83939225e+01 1.08215718e+02
13 6.83939225e+01 1.59109016e+02
13 6.83939225e+01 1.82122285e+02
13 1.32250045e+02 1.08215718e+02
13 1.32250045e+02 1.59109016e+02
13 1.32250045e+02 1.82122285e+02
14 0.00000000e+00 1.07656076e+02
14 0.00000000e+00 1.59000854e+02
14 0.00000000e+00 1.87672860e+02
14 5.46681831e+01 1.07656076e+02
14 5.46681831e+01 1.59000854e+02
14 5.46681831e+01 1.87672860e+02
14 6.93347835e+01 1.07656076e+02
14 6.93347835e+01 1.59000854e+02
14 6.93347835e+01 1.87672860e+02
14 1.28399460e+02 1.07656076e+02
14 1.28399460e+02 1.59000854e+02
14 1.28399460e+02 1.87672860e+02
15 0.00000000e+00 1.08946786e+02
15 0.00000000e+00 1.61119064e+02
15 0.00000000e+00 1.89713714e+02
15 5.39726443e+01 1.08946786e+02
15 5.39726443e+01 1.61119064e+02
15 5.39726443e+01 1.89713714e+02
15 6.93240030e+01 1.08946786e+02
15 6.93240030e+01 1.61119064e+02
15 6.93240030e+01 1.89713714e+02
15 1.30307237e+02 1.08946786e+02
15 1.30307237e+02 1.61119064e+02
15 1.30307237e+02 1.89713714e+02
16 0.00000000e+00 1.06790835e+02
16 0.00000000e+00 1.59650218e+02
16 0.00000000e+00 1.80862041e+02
16 6.67436528e+01 1.06790835e+02
16 6.67436528e+01 1.59650218e+02
16 6.67436528e+01 1.80862041e+02
16 6.93880272e+01 1.06790835e+02
16 6.93880272e+01 1.59650218e+02
16 6.93880272e+01 1.80862041e+02
16 1.23893139e+02 1.06790835e+02
16 1.23893139e+02 1.59650218e+02
16 1.23893139e+02 1.80862041e+02
17 0.00000000e+00 1.07625520e+02
17 0.00000000e+00 1.62692932e+02
17 0.00000000e+00 1.79661927e+02
17 6.30602428e+01 1.07625520e+02
17 6.30602428e+01 1.62692932e+02
17 6.30602428e+01 1.79661927e+02
17 6.89759465e+01 1.07625520e+02
17 6.89759465e+01 1.62692932e+02
17 6.89759465e+01 1.79661927e+02
17 1.19404301e+02 1.07625520e+02
17 1.19404301e+02 1.62692932e+02
17 1.19404301e+02 1.79661927e+02
18 0.00000000e+00 1.13913235e+02
18 0.00000000e+00 1.66274081e+02
18 0.00000000e+00 1.88120144e+02
18 6.63615498e+01 1.13913235e+02
18 6.63615498e+01 1.66274081e+02
18 6.63615498e+01 1.88120144e+02
18 7.01899153e+01 1.13913235e+02
18 7.01899153e+01 1.66274081e+02
18 7.01899153e+01 1.88120144e+02
18 1.20629639e+02 1.13913235e+02
18 1.20629639e+02 1.66274081e+02
18 1.20629639e+02 1.88120144e+02
19 0.00000000e+00 1.06330565e+02
19 0.00000000e+00 1.66622581e+02
19 0.00000000e+00 1.88123544e+02
19 5.90582017e+01 1.06330565e+02
19 5.90582017e+01 1.66622581e+02
19 5.90582017e+01 1.88123544e+02
19 6.80059141e+01 1.06330565e+02
19 6.80059141e+01 1.66622581e+02
19 6.80059141e+01 1.88123544e+02
19 1.21845967e+02 1.06330565e+02
19 1.21845967e+02 1.66622581e+02
19 1.21845967e+02 1.88123544e+02
20 0.00000000e+00 1.08401809e+02
20 0.00000000e+00 1.66268978e+02
20 0.00000000e+00 1.89331444e+02
20 5.78642461e+01 1.08401809e+02
20 5.78642461e+01 1.66268978e+02
20 5.78642461e+01 1.89331444e+02
20 6.86733099e+01 1.08401809e+02
20 6.86733099e+01 1.66268978e+02
20 6.86733099e+01 1.89331444e+02
20 1.25727711e+02 1.08401809e+02
20 1.25727711e+02 1.66268978e+02
20 1.25727711e+02 1.89331444e+02
21 0.00000000e+00 1.07557610e+02
21 0.00000000e+00 1.65220289e+02
21 0.00000000e+00 1.81261447e+02
21 5.83002708e+01 1.07557610e+02
21 5.83002708e+01 1.65220289e+02
21 5.83002708e+01 1.81261447e+02
21 6.87056420e+01 1.07557610e+02
21 6.87056420e+01 1.65220289e+02
21 6.87056420e+01 1.81261447e+02
21 1.24445144e+02 1.07557610e+02
21 1.24445144e+02 1.65220289e+02
21 1.24445144e+02 1.81261447e+02
22 0.00000000e+00 1.07557610e+02
22 0.00000000e+00 1.65220289e+02
22 0.00000000e+00 1.81261447e+02
22 5.48188050e+01 1.07557610e+02
22 5.48188050e+01 1.65220289e+02
22 5.48188050e+01 1.81261447e+02
22 6.96121086e+01 1.07557610e+02
22 6.96121086e+01 1.65220289e+02
22 6.96121086e+01 1.81261447e+02
22 1.24247469e+02 1.07557610e+02
22 1.24247469e+02 1.65220289e+02
22 1.24247469e+02 1.81261447e+02
23 0.00000000e+00 1.07363907e+02
23 0.00000000e+00 1.62775943e+02
23 0.00000000e+00 1.79941390e+02
23 5.73089541e+01 1.07363907e+02
23 5.73089541e+01 1.62775943e+02
23 5.73089541e+01 1.79941390e+02
23 7.31977948e+01 1.07363907e+02
23 7.31977948e+01 1.62775943e+02
23 7.31977948e+01 1.79941390e+02
23 1.24660905e+02 1.07363907e+02
23 1.24660905e+02 1.62775943e+02
23 1.24660905e+02 1.79941390e+02
24 0.00000000e+00 1.08242723e+02
24 0.00000000e+00 1.63341800e+02
24 0.00000000e+00 1.82766671e+02
24 5.86517112e+01 1.08242723e+02
24 5.86517112e+01 1.63341800e+02
24 5.86517112e+01 1.82766671e+02
24 7.03443816e+01 1.08242723e+02
24 7.03443816e+01 1.63341800e+02
24 7.03443816e+01 1.82766671e+02
24 1.28877777e+02 1.08242723e+02
24 1.28877777e+02 1.63341800e+02
24 1.28877777e+02 1.82766671e+02
25 0.00000000e+00 1.08242723e+02
25 0.00000000e+00 1.63341800e+02
25 0.00000000e+00 1.82766671e+02
25 5.94039744e+01 1.08242723e+02
25 5.94039744e+01 1.63341800e+02
25 5.94039744e+01 1.82766671e+02
25 6.85090033e+01 1.08242723e+02
25 6.85090033e+01 1.63341800e+02
25 6.85090033e+01 1.82766671e+02
25 1.33023411e+02 1.08242723e+02
25 1.33023411e+02 1.63341800e+02
25 1.33023411e+02 1.82766671e+02
26 0.00000000e+00 1.09745409e+02
26 0.00000000e+00 1.65958641e+02
26 0.00000000e+00 1.84186669e+02
26 5.97441741e+01 1.09745409e+02
26 5.97441741e+01 1.65958641e+02
26 5.97441741e+01 1.84186669e+02
26 7.00815617e+01 1.09745409e+02
26 7.00815617e+01 1.65958641e+02
26 7.00815617e+01 1.84186669e+02
26 1.19260059e+02 1.09745409e+02
26 1.19260059e+02 1.65958641e+02
26 1.19260059e+02 1.84186669e+02
27 0.00000000e+00 1.07577024e+02
27 0.00000000e+00 1.64312691e+02
27 0.00000000e+00 1.88486566e+02
27 5.32627344e+01 1.07577024e+02
27 5.32627344e+01 1.64312691e+02
27 5.32627344e+01 1.88486566e+02
27 6.98845061e+01 1.07577024e+02
27 6.98845061e+01 1.64312691e+02
27 6.98845061e+01 1.88486566e+02
27 1.24316463e+02 1.07577024e+02
27 1.24316463e+02 1.64312691e+02
27 1.24316463e+02 1.88486566e+02
28 0.00000000e+00 1.07230188e+02
28 0.00000000e+00 1.66107764e+02
28 0.00000000e+00 1.85366773e+02
28 5.52269274e+01 1.07230188e+02
28 5.52269274e+01 1.66107764e+02
28 5.52269274e+01 1.85366773e+02
28 7.12639215e+01 1.07230188e+02
28 7.12639215e+01 1.66107764e+02
28 7.12639215e+01 1.85366773e+02
28 1.32820880e+02 1.07230188e+02
28 1.32820880e+02 1.66107764e+02
28 1.32820880e+02 1.85366773e+02
29 0.00000000e+00 1.09869128e+02
29 0.00000000e+00 1.66776282e+02
29 0.00000000e+00 1.88797073e+02
29 5.88462938e+01 1.09869128e+02
29 5.88462938e+01 1.66776282e+02
29 5.88462938e+01 1.88797073e+02
29 7.19092738e+01 1.09869128e+02
29 7.19092738e+01 1.66776282e+02
29 7.19092738e+01 1.88797073e+02
29 1.26876022e+02 1.09869128e+02
29 1.26876022e+02 1.66776282e+02
29 1.26876022e+02 1.88797073e+02
30 0.00000000e+00 1.08430520e+02
30 0.00000000e+00 1.63542997e+02
30 0.00000000e+00 1.82025830e+02
30 6.06917561e+01 1.08430520e+02
30 6.06917561e+01 1.63542997e+02
30 6.06917561e+01 1.82025830e+02
30 7.25807122e+01 1.08430520e+02
30 7.25807122e+01 1.63542997e+02
30 7.25807122e+01 1.82025830e+02
30 1.31429122e+02 1.08430520e+02
30 1.31429122e+02 1.63542997e+02
30 1.31429122e+02 1.82025830e+02
31 0.00000000e+00 1.12815086e+02
31 0.00000000e+00 1.62648955e+02
31 0.00000000e+00 1.81508465e+02
31 6.11497827e+01 1.12815086e+02
31 6.11497827e+01 1.62648955e+02
31 6.11497827e+01 1.81508465e+02
31 6.91885282e+01 1.12815086e+02
31 6.91885282e+01 1.62648955e+02
31 6.91885282e+01 1.81508465e+02
31 1.31044924e+02 1.12815086e+02
31 1.31044924e+02 1.62648955e+02
31 1.31044924e+02 1.81508465e+02
32 0.00000000e+00 1.08545686e+02
32 0.00000000e+00 1.63114807e+02
32 0.00000000e+00 1.89757555e+02
32 6.10233591e+01 1.08545686e+02
32 6.10233591e+01 1.63114807e+02
32 6.10233591e+01 1.89757555e+02
32 6.82633009e+01 1.08545686e+02
32 6.82633009e+01 1.63114807e+02
32 6.82633009e+01 1.89757555e+02
32 1.34469010e+02 1.08545686e+02
32 1.34469010e+02 1.63114807e+02
32 1.34469010e+02 1.89757555e+02
33 0.00000000e+00 1.08717220e+02
33 0.00000000e+00 1.63831702e+02
33 0.00000000e+00 1.88157836e+02
33 6.19847323e+01 1.08717220e+02
33 6.19847323e+01 1.63831702e+02
33 6.19847323e+01 1.88157836e+02
33 7.01920995e+01 1.08717220e+02
33 7.01920995e+01 1.63831702e+02
33 7.01920995e+01 1.88157836e+02
33 1.23977801e+02 1.08717220e+02
33 1.23977801e+02 1.63831702e+02
33 1.23977801e+02 1.88157836e+02
34 0.00000000e+00 1.11356655e+02
34 0.00000000e+00 1.62366712e+02
34 0.00000000e+00 1.85093798e+02
34 6.42718472e+01 1.11356655e+02
34 6.42718472e+01 1.62366712e+02
34 6.42718472e+01 1.85093798e+02
34 6.85719640e+01 1.11356655e+02
34 6.85719640e+01 1.62366712e+02
34 6.85719640e+01 1.85093798e+02
34 1.19596006e+02 1.11356655e+02
34 1.19596006e+02 1.62366712e+02
34 1.19596006e+02 1.85093798e+02
35 0.00000000e+00 1.07531731e+02
35 0.00000000e+00 1.63872506e+02
35 0.00000000e+00 1.86621821e+02
35 6.75557518e+01 1.07531731e+02
35 6.75557518e+01 1.63872506e+02
35 6.75557518e+01 1.86621821e+02
35 6.83546460e+01 1.07531731e+02
35 6.83546460e+01 1.63872506e+02
35 6.83546460e+01 1.86621821e+02
35 1.28347627e+02 1.07531731e+02
35 1.28347627e+02 1.63872506e+02
35 1.28347627e+02 1.86621821e+02
36 0.00000000e+00 1.06109862e+02
36 0.00000000e+00 1.66638370e+02
36 0.00000000e+00 1.88035490e+02
36 5.82023453e+01 1.06109862e+02
36 5.82023453e+01 1.66638370e+02
36 5.82023453e+01 1.88035490e+02
36 6.83148849e+01 1.06109862e+02
36 6.83148849e+01 1.66638370e+02
36 6.83148849e+01 1.88035490e+02
36 1.33954334e+02 1.06109862e+02
36 1.33954334e+02 1.66638370e+02
36 1.33954334e+02 1.88035490e+02
37 0.00000000e+00 1.06805699e+02
37 0.00000000e+00 1.64647820e+02
37 0.00000000e+00 1.86392514e+02
37 6.18989848e+01 1.06805699e+02
37 6.18989848e+01 1.64647820e+02
37 6.18989848e+01 1.86392514e+02
37 6.82851361e+01 1.06805699e+02
37 6.82851361e+01 1.64647820e+02
37 6.82851361e+01 1.86392514e+02
37 1.26004516e+02 1.06805699e+02
37 1.26004516e+02 1.64647820e+02
37 1.26004516e+02 1.86392514e+02
38 0.00000000e+00 1.06805699e+02
38 0.00000000e+00 1.64647820e+02
38 0.00000000e+00 1.86392514e+02
38 6.31227218e+01 1.06805699e+02
38 6.31227218e+01 1.64647820e+02
38 6.31227218e+01 1.86392514e+02
38 6.92050805e+01 1.06805699e+02
38 6.92050805e+01 1.64647820e+02
38 6.92050805e+01 1.86392514e+02
38 1.30586009e+02 1.06805699e+02
38 1.30586009e+02 1.64647820e+02
38 1.30586009e+02 1.86392514e+02
39 0.00000000e+00 1.06805699e+02
39 0.00000000e+00 1.64647820e+02
39 0.00000000e+00 1.86392514e+02
39 6.35349038e+01 1.06805699e+02
39 6.35349038e+01 1.64647820e+02
39 6.35349038e+01 1.86392514e+02
39 7.00441304e+01 1.06805699e+02
39 7.00441304e+01 1.64647820e+02
39 7.00441304e+01 1.86392514e+02
39 1.24104599e+02 1.06805699e+02
39 1.24104599e+02 1.64647820e+02
39 1.24104599e+02 1.86392514e+02
40 0.00000000e+00 1.07178708e+02
40 0.00000000e+00 1.66554689e+02
40 0.00000000e+00 1.79222512e+02
40 6.00538392e+01 1.07178708e+02
40 6.00538392e+01 1.66554689e+02
40 6.00538392e+01 1.79222512e+02
40 7.22718591e+01 1.07178708e+02
40 7.22718591e+01 1.66554689e+02
40 7.22718591e+01 1.79222512e+02
40 1.23989411e+02 1.07178708e+02
40 1.23989411e+02 1.66554689e+02
40 1.23989411e+02 1.79222512e+02
41 0.00000000e+00 1.07032105e+02
41 0.00000000e+00 1.64326146e+02
41 0.00000000e+00 1.80658395e+02
41 5.87896596e+01 1.07032105e+02
41 5.87896596e+01 1.64326146e+02
41 5.87896596e+01 1.80658395e+02
41 7.12286894e+01 1.07032105e+02
41 7.12286894e+01 1.64326146e+02
41 7.12286894e+01 1.80658395e+02
41 1.20187026e+02 1.07032105e+02
41 1.20187026e+02 1.64326146e+02
41 1.20187026e+02 1.80658395e+02
42 0.00000000e+00 1.07587993e+02
42 0.00000000e+00 1.58331753e+02
42 0.00000000e+00 1.83500098e+02
42 6.56231021e+01 1.07587993e+02
42 6.56231021e+01 1.58331753e+02
42 6.56231021e+01 1.83500098e+02
42 7.45877474e+01 1.07587993e+02
42 7.45877474e+01 1.58331753e+02
42 7.45877474e+01 1.83500098e+02
42 1.32908005e+02 1.07587993e+02
42 1.32908005e+02 1.58331753e+02
42 1.32908005e+02 1.83500098e+02
43 0.00000000e+00 1.08025237e+02
43 0.00000000e+00 1.61643893e+02
43 0.00000000e+00 1.86736834e+02
43 6.28711599e+01 1.08025237e+02
43 6.28711599e+01 1.61643893e+02
43 6.28711599e+01 1.86736834e+02
43 6.91222046e+01 1.08025237e+02
43 6.91222046e+01 1.61643893e+02
43 6.91222046e+01 1.86736834e+02
43 1.34521696e+02 1.08025237e+02
43 1.34521696e+02 1.61643893e+02
43 1.34521696e+02 1.86736834e+02
44 0.00000000e+00 1.11578325e+02
44 0.00000000e+00 1.60326680e+02
44 0.00000000e+00 1.89672519e+02
44 5.22316610e+01 1.11578325e+02
44 5.22316610e+01 1.60326680e+02
44 5.22316610e+01 1.89672519e+02
44 7.68190064e+01 1.11578325e+02
44 7.68190064e+01 1.60326680e+02
44 7.68190064e+01 1.89672519e+02
44 1.22025852e+02 1.11578325e+02
44 1.22025852e+02 1.60326680e+02
44 1.22025852e+02 1.89672519e+02
45 0.00000000e+00 1.09778119e+02
45 0.00000000e+00 1.59908679e+02
45 0.00000000e+00 1.81226686e+02
45 5.61083735e+01 1.09778119e+02
45 5.61083735e+01 1.59908679e+02
45 5.61083735e+01 1.81226686e+02
45 7.67305398e+01 1.09778119e+02
45 7.67305398e+01 1.59908679e+02
45 7.67305398e+01 1.81226686e+02
45 1.22585797e+02 1.09778119e+02
45 1.22585797e+02 1.59908679e+02
45 1.22585797e+02 1.81226686e+02
46 0.00000000e+00 1.07618685e+02
46 0.00000000e+00 1.65333772e+02
46 0.00000000e+00 1.80424315e+02
46 5.38831568e+01 1.07618685e+02
46 5.38831568e+01 1.65333772e+02
46 5.38831568e+01 1.80424315e+02
46 7.25924844e+01 1.07618685e+02
46 7.25924844e+01 1.65333772e+02
46 7.25924844e+01 1.80424315e+02
46 1.32583407e+02 1.07618685e+02
46 1.32583407e+02 1.65333772e+02
46 1.32583407e+02 1.80424315e+02
47 0.00000000e+00 1.12659489e+02
47 0.00000000e+00 1.66763482e+02
47 0.00000000e+00 1.88684965e+02
47 5.52733109e+01 1.12659489e+02
47 5.52733109e+01 1.66763482e+02
47 5.52733109e+01 1.88684965e+02
47 6.84718259e+01 1.12659489e+02
47 6.84718259e+01 1.66763482e+02
47 6.84718259e+01 1.88684965e+02
47 1.20161800e+02 1.12659489e+02
47 1.20161800e+02 1.66763482e+02
47 1.20161800e+02 1.88684965e+02
48 0.00000000e+00 1.10801399e+02
48 0.00000000e+00 1.63187654e+02
48 0.00000000e+00 1.85313944e+02
48 5.90236519e+01 1.10801399e+02
48 5.90236519e+01 1.63187654e+02
48 5.90236519e+01 1.85313944e+02
48 7.28401345e+01 1.10801399e+02
48 7.28401345e+01 1.63187654e+02
48 7.28401345e+01 1.85313944e+02
48 1.30726285e+02 1.10801399e+02
48 1.30726285e+02 1.63187654e+02
48 1.30726285e+02 1.85313944e+02
49 0.00000000e+00 1.10242118e+02
49 0.00000000e+00 1.62417098e+02
49 0.00000000e+00 1.80984226e+02
49 5.69821059e+01 1.10242118e+02
49 5.69821059e+01 1.62417098e+02
49 5.69821059e+01 1.80984226e+02
49 7.01527292e+01 1.10242118e+02
49 7.01527292e+01 1.62417098e+02
49 7.01527292e+01 1.80984226e+02
49 1.20618206e+02 1.10242118e+02
49 1.20618206e+02 1.62417098e+02
49 1.20618206e+02 1.80984226e+02
50 0.00000000e+00 1.06222024e+02
50 0.00000000e+00 1.61778600e+02
50 0.00000000e+00 1.82587913e+02
50 5.41267389e+01 1.06222024e+02
50 5.41267389e+01 1.61778600e+02
50 5.41267389e+01 1.82587913e+02
50 6.88458559e+01 1.06222024e+02
50 6.88458559e+01 1.61778600e+02
50 6.88458559e+01 1.82587913e+02
50 1.26622787e+02 1.06222024e+02
50 1.26622787e+02 1.61778600e+02
50 1.26622787e+02 1.82587913e+02
51 0.00000000e+00 1.08019452e+02
51 0.00000000e+00 1.67223944e+02
51 0.00000000e+00 1.83666675e+02
51 5.74641027e+01 1.08019452e+02
51 5.74641027e+01 1.67223944e+02
51 5.74641027e+01 1.83666675e+02
51 7.68151245e+01 1.08019452e+02
51 7.68151245e+01 1.67223944e+02
51 7.68151245e+01 1.83666675e+02
51 1.19221782e+02 1.08019452e+02
51 1.19221782e+02 1.67223944e+02
51 1.19221782e+02 1.83666675e+02
52 0.00000000e+00 1.06083721e+02
52 0.00000000e+00 1.60240181e+02
52 0.00000000e+00 1.86696130e+02
52 5.17878941e+01 1.06083721e+02
52 5.17878941e+01 1.60240181e+02
52 5.17878941e+01 1.86696130e+02
52 6.82827109e+01 1.06083721e+02
52 6.82827109e+01 1.60240181e+02
52 6.82827109e+01 1.86696130e+02
52 1.33706854e+02 1.06083721e+02
52 1.33706854e+02 1.60240181e+02
52 1.33706854e+02 1.86696130e+02
53 0.00000000e+00 1.09301697e+02
53 0.00000000e+00 1.59994113e+02
53 0.00000000e+00 1.84004800e+02
53 5.95202072e+01 1.09301697e+02
53 5.95202072e+01 1.59994113e+02
53 5.95202072e+01 1.84004800e+02
53 7.13763258e+01 1.09301697e+02
53 7.13763258e+01 1.59994113e+02
53 7.13763258e+01 1.84004800e+02
53 1.23976495e+02 1.09301697e+02
53 1.23976495e+02 1.59994113e+02
53 1.23976495e+02 1.84004800e+02
54 0.00000000e+00 1.06881579e+02
54 0.00000000e+00 1.60855505e+02
54 0.00000000e+00 1.86642847e+02
54 5.92478372e+01 1.06881579e+02
54 5.92478372e+01 1.60855505e+02
54 5.92478372e+01 1.86642847e+02
54 7.09499728e+01 1.06881579e+02
54 7.09499728e+01 1.60855505e+02
54 7.09499728e+01 1.86642847e+02
54 1.20351702e+02 1.06881579e+02
54 1.20351702e+02 1.60855505e+02
54 1.20351702e+02 1.86642847e+02
55 0.00000000e+00 1.07827816e+02
55 0.00000000e+00 1.64830830e+02
55 0.00000000e+00 1.80010433e+02
55 5.76234128e+01 1.07827816e+02
55 5.76234128e+01 1.64830830e+02
55 5.76234128e+01 1.80010433e+02
55 6.98193304e+01 1.07827816e+02
55 6.98193304e+01 1.64830830e+02
55 6.98193304e+01 1.80010433e+02
55 1.21571630e+02 1.07827816e+02
55 1.21571630e+02 1.64830830e+02
55 1.21571630e+02 1.80010433e+02
56 0.00000000e+00 1.12272199e+02
56 0.00000000e+00 1.63267380e+02
56 0.00000000e+00 1.88234473e+02
56 6.78792848e+01 1.12272199e+02
56 6.78792848e+01 1.63267380e+02
56 6.78792848e+01 1.88234473e+02
56 6.91650611e+01 1.12272199e+02
56 6.91650611e+01 1.63267380e+02
56 6.91650611e+01 1.88234473e+02
56 1.22250660e+02 1.12272199e+02
56 1.22250660e+02 1.63267380e+02
56 1.22250660e+02 1.88234473e+02
57 0.00000000e+00 1.06392847e+02
57 0.00000000e+00 1.63189320e+02
57 0.00000000e+00 1.82967151e+02
57 6.19095227e+01 1.06392847e+02
57 6.19095227e+01 1.63189320e+02
57 6.19095227e+01 1.82967151e+02
57 7.06125280e+01 1.06392847e+02
57 7.06125280e+01 1.63189320e+02
57 7.06125280e+01 1.82967151e+02
57 1.25888902e+02 1.06392847e+02
57 1.25888902e+02 1.63189320e+02
57 1.25888902e+02 1.82967151e+02
58 0.00000000e+00 1.06397726e+02
58 0.00000000e+00 1.65926830e+02
58 0.00000000e+00 1.83968000e+02
58 6.06298267e+01 1.06397726e+02
58 6.06298267e+01 1.65926830e+02
58 6.06298267e+01 1.83968000e+02
58 6.85477113e+01 1.06397726e+02
58 6.85477113e+01 1.65926830e+02
58 6.85477113e+01 1.83968000e+02
58 1.31418582e+02 1.06397726e+02
58 1.31418582e+02 1.65926830e+02
58 1.31418582e+02 1.83968000e+02
59 0.00000000e+00 1.08705776e+02
59 0.00000000e+00 1.67118382e+02
59 0.00000000e+00 1.86986526e+02
59 6.35079597e+01 1.08705776e+02
59 6.35079597e+01 1.67118382e+02
59 6.35079597e+01 1.86986526e+02
59 6.96229728e+01 1.08705776e+02
59 6.96229728e+01 1.67118382e+02
59 6.96229728e+01 1.86986526e+02
59 1.23434276e+02 1.08705776e+02
59 1.23434276e+02 1.67118382e+02
59 1.23434276e+02 1.86986526e+02
60 0.00000000e+00 1.08188894e+02
60 0.00000000e+00 1.64601337e+02
60 0.00000000e+00 1.86821605e+02
60 5.34453336e+01 1.08188894e+02
60 5.34453336e+01 1.64601337e+02
60 5.34453336e+01 1.86821605e+02
60 6.81030371e+01 1.08188894e+02
60 6.81030371e+01 1.64601337e+02
60 6.81030371e+01 1.86821605e+02
60 1.34410948e+02 1.08188894e+02
60 1.34410948e+02 1.64601337e+02
60 1.34410948e+02 1.86821605e+02
61 0.00000000e+00 1.07569477e+02
61 0.00000000e+00 1.64031401e+02
61 0.00000000e+00 1.84126878e+02
61 6.53279629e+01 1.07569477e+02
61 6.53279629e+01 1.64031401e+02
61 6.53279629e+01 1.84126878e+02
61 7.00850472e+01 1.07569477e+02
61 7.00850472e+01 1.64031401e+02
61 7.00850472e+01 1.84126878e+02
61 1.24180634e+02 1.07569477e+02
61 1.24180634e+02 1.64031401e+02
61 1.24180634e+02 1.84126878e+02
62 0.00000000e+00 1.06117559e+02
62 0.00000000e+00 1.59579161e+02
62 0.00000000e+00 1.83292280e+02
62 6.35325384e+01 1.06117559e+02
62 6.35325384e+01 1.59579161e+02
62 6.35325384e+01 1.83292280e+02
62 7.19373052e+01 1.06117559e+02
62 7.19373052e+01 1.59579161e+02
62 7.19373052e+01 1.83292280e+02
62 1.29760182e+02 1.06117559e+02
62 1.29760182e+02 1.59579161e+02
62 1.29760182e+02 1.83292280e+02
63 0.00000000e+00 1.08166077e+02
63 0.00000000e+00 1.59454662e+02
63 0.00000000e+00 1.80884409e+02
63 5.56352799e+01 1.08166077e+02
63 5.56352799e+01 1.59454662e+02
63 5.56352799e+01 1.80884409e+02
63 7.14651212e+01 1.08166077e+02
63 7.14651212e+01 1.59454662e+02
63 7.14651212e+01 1.80884409e+02
63 1.33092845e+02 1.08166077e+02
63 1.33092845e+02 1.59454662e+02
63 1.33092845e+02 1.80884409e+02
64 0.00000000e+00 1.07334936e+02
64 0.00000000e+00 1.59596282e+02
64 0.00000000e+00 1.81482545e+02
64 6.04184557e+01 1.07334936e+02
64 6.04184557e+01 1.59596282e+02
64 6.04184557e+01 1.81482545e+02
64 7.02231857e+01 1.07334936e+02
64 7.02231857e+01 1.59596282e+02
64 7.02231857e+01 1.81482545e+02
64 1.29943787e+02 1.07334936e+02
64 1.29943787e+02 1.59596282e+02
64 1.29943787e+02 1.81482545e+02
65 0.00000000e+00 1.07334936e+02
65 0.00000000e+00 1.59596282e+02
65 0.00000000e+00 1.81482545e+02
65 6.06468674e+01 1.07334936e+02
65 6.06468674e+01 1.59596282e+02
65 6.06468674e+01 1.81482545e+02
65 7.25957573e+01 1.07334936e+02
65 7.25957573e+01 1.59596282e+02
65 7.25957573e+01 1.81482545e+02
65 1.27553946e+02 1.07334936e+02
65 1.27553946e+02 1.59596282e+02
65 1.27553946e+02 1.81482545e+02
66 0.00000000e+00 1.06567118e+02
66 0.00000000e+00 1.64342494e+02
66 0.00000000e+00 1.84030715e+02
66 5.24585989e+01 1.06567118e+02
66 5.24585989e+01 1.64342494e+02
66 5.24585989e+01 1.84030715e+02
66 7.00318474e+01 1.06567118e+02
66 7.00318474e+01 1.64342494e+02
66 7.00318474e+01 1.84030715e+02
66 1.27548290e+02 1.06567118e+02
66 1.27548290e+02 1.64342494e+02
66 1.27548290e+02 1.84030715e+02
67 0.00000000e+00 1.07306784e+02
67 0.00000000e+00 1.65935022e+02
67 0.00000000e+00 1.87080210e+02
67 5.54547403e+01 1.07306784e+02
67 5.54547403e+01 1.65935022e+02
67 5.54547403e+01 1.87080210e+02
67 7.02858284e+01 1.07306784e+02
67 7.02858284e+01 1.65935022e+02
67 7.02858284e+01 1.87080210e+02
67 1.25837430e+02 1.07306784e+02
67 1.25837430e+02 1.65935022e+02
67 1.25837430e+02 1.87080210e+02
68 0.00000000e+00 1.06236688e+02
68 0.00000000e+00 1.66179953e+02
68 0.00000000e+00 1.79456946e+02
68 5.78411555e+01 1.06236688e+02
68 5.78411555e+01 1.66179953e+02
68 5.78411555e+01 1.79456946e+02
68 6.82796066e+01 1.06236688e+02
68 6.82796066e+01 1.66179953e+02
68 6.82796066e+01 1.79456946e+02
68 1.30365020e+02 1.06236688e+02
68 1.30365020e+02 1.66179953e+02
68 1.30365020e+02 1.79456946e+02
69 0.00000000e+00 1.06236688e+02
69 0.00000000e+00 1.66179953e+02
69 0.00000000e+00 1.79456946e+02
69 5.58172155e+01 1.06236688e+02
69 5.58172155e+01 1.66179953e+02
69 5.58172155e+01 1.79456946e+02
69 7.08565671e+01 1.06236688e+02
69 7.08565671e+01 1.66179953e+02
69 7.08565671e+01 1.79456946e+02
69 1.30365020e+02 1.06236688e+02
69 1.30365020e+02 1.66179953e+02
69 1.30365020e+02 1.79456946e+02
70 0.00000000e+00 1.07096095e+02
70 0.00000000e+00 1.64385377e+02
70 0.00000000e+00 1.79017697e+02
70 5.81471400e+01 1.07096095e+02
70 5.81471400e+01 1.64385377e+02
70 5.81471400e+01 1.79017697e+02
70 7.26212356e+01 1.07096095e+02
70 7.26212356e+01 1.64385377e+02
70 7.26212356e+01 1.79017697e+02
70 1.34800464e+02 1.07096095e+02
70 1.34800464e+02 1.64385377e+02
70 1.34800464e+02 1.79017697e+02
71 0.00000000e+00 1.07939103e+02
71 0.00000000e+00 1.63791520e+02
71 0.00000000e+00 1.79675957e+02
71 5.24730160e+01 1.07939103e+02
71 5.24730160e+01 1.63791520e+02
71 5.24730160e+01 1.79675957e+02
71 8.05550299e+01 1.07939103e+02
71 8.05550299e+01 1.63791520e+02
71 8.05550299e+01 1.79675957e+02
71 1.23132068e+02 1.07939103e+02
71 1.23132068e+02 1.63791520e+02
71 1.23132068e+02 1.79675957e+02
72 0.00000000e+00 1.06768169e+02
72 0.00000000e+00 1.63626897e+02
72 0.00000000e+00 1.84213975e+02
72 5.22363987e+01 1.06768169e+02
72 5.22363987e+01 1.63626897e+02
72 5.22363987e+01 1.84213975e+02
72 7.89234810e+01 1.06768169e+02
72 7.89234810e+01 1.63626897e+02
72 7.89234810e+01 1.84213975e+02
72 1.23355685e+02 1.06768169e+02
72 1.23355685e+02 1.63626897e+02
72 1.23355685e+02 1.84213975e+02
73 0.00000000e+00 1.12370420e+02
73 0.00000000e+00 1.64536531e+02
73 0.00000000e+00 1.81918001e+02
73 5.10736905e+01 1.12370420e+02
73 5.10736905e+01 1.64536531e+02
73 5.10736905e+01 1.81918001e+02
73 7.85025910e+01 1.12370420e+02
73 7.85025910e+01 1.64536531e+02
73 7.85025910e+01 1.81918001e+02
73 1.26562807e+02 1.12370420e+02
73 1.26562807e+02 1.64536531e+02
73 1.26562807e+02 1.81918001e+02
74 0.00000000e+00 1.07696579e+02
74 0.00000000e+00 1.65529991e+02
74 0.00000000e+00 1.80909671e+02
74 5.26639023e+01 1.07696579e+02
74 5.26639023e+01 1.65529991e+02
74 5.26639023e+01 1.80909671e+02
74 7.53707650e+01 1.07696579e+02
74 7.53707650e+01 1.65529991e+02
74 7.53707650e+01 1.80909671e+02
74 1.22154843e+02 1.07696579e+02
74 1.22154843e+02 1.65529991e+02
74 1.22154843e+02 1.80909671e+02
75 0.00000000e+00 1.06558767e+02
75 0.00000000e+00 1.67112600e+02
75 0.00000000e+00 1.86014447e+02
75 5.26697646e+01 1.06558767e+02
75 5.26697646e+01 1.67112600e+02
75 5.26697646e+01 1.86014447e+02
75 6.99652104e+01 1.06558767e+02
75 6.99652104e+01 1.67112600e+02
75 6.99652104e+01 1.86014447e+02
75 1.34581841e+02 1.06558767e+02
75 1.34581841e+02 1.67112600e+02
75 1.34581841e+02 1.86014447e+02
76 0.00000000e+00 1.08688369e+02
76 0.00000000e+00 1.64006593e+02
76 0.00000000e+00 1.89676699e+02
76 5.11172021e+01 1.08688369e+02
76 5.11172021e+01 1.64006593e+02
76 5.11172021e+01 1.89676699e+02
76 7.08527128e+01 1.08688369e+02
76 7.08527128e+01 1.64006593e+02
76 7.08527128e+01 1.89676699e+02
76 1.19810802e+02 1.08688369e+02
76 1.19810802e+02 1.64006593e+02
76 1.19810802e+02 1.89676699e+02
77 0.00000000e+00 1.09772721e+02
77 0.00000000e+00 1.64186622e+02
77 0.00000000e+00 1.86386474e+02
77 5.35067739e+01 1.09772721e+02
77 5.35067739e+01 1.64186622e+02
77 5.35067739e+01 1.86386474e+02
77 6.92367520e+01 1.09772721e+02
77 6.92367520e+01 1.64186622e+02
77 6.92367520e+01 1.86386474e+02
77 1.27792174e+02 1.09772721e+02
77 1.27792174e+02 1.64186622e+02
77 1.27792174e+02 1.86386474e+02
78 0.00000000e+00 1.09645814e+02
78 0.00000000e+00 1.64349262e+02
78 0.00000000e+00 1.79965158e+02
78 5.15975973e+01 1.09645814e+02
78 5.15975973e+01 1.64349262e+02
78 5.15975973e+01 1.79965158e+02
78 7.03498243e+01 1.09645814e+02
78 7.03498243e+01 1.64349262e+02
78 7.03498243e+01 1.79965158e+02
78 1.31522893e+02 1.09645814e+02
78 1.31522893e+02 1.64349262e+02
78 1.31522893e+02 1.79965158e+02
79 0.00000000e+00 1.08361004e+02
79 0.00000000e+00 1.64661077e+02
79 0.00000000e+00 1.86680170e+02
79 5.18196732e+01 1.08361004e+02
79 5.18196732e+01 1.64661077e+02
79 5.18196732e+01 1.86680170e+02
79 7.22684127e+01 1.08361004e+02
79 7.22684127e+01 1.64661077e+02
79 7.22684127e+01 1.86680170e+02
79 1.19424323e+02 1.08361004e+02
79 1.19424323e+02 1.64661077e+02
79 1.19424323e+02 1.86680170e+02
80 0.00000000e+00 1.09851409e+02
80 0.00000000e+00 1.63097672e+02
80 0.00000000e+00 1.86981214e+02
80 5.55567544e+01 1.09851409e+02
80 5.55567544e+01 1.63097672e+02
80 5.55567544e+01 1.86981214e+02
80 6.80653423e+01 1.09851409e+02
80 6.80653423e+01 1.63097672e+02
80 6.80653423e+01 1.86981214e+02
80 1.20408209e+02 1.09851409e+02
80 1.20408209e+02 1.63097672e+02
80 1.20408209e+02 1.86981214e+02
81 0.00000000e+00 1.13759260e+02
81 0.00000000e+00 1.64564574e+02
81 0.00000000e+00 1.80483681e+02
81 5.15967915e+01 1.13759260e+02
81 5.15967915e+01 1.64564574e+02
81 5.15967915e+01 1.80483681e+02
81 7.03303606e+01 1.13759260e+02
81 7.03303606e+01 1.64564574e+02
81 7.03303606e+01 1.80483681e+02
81 1.34116655e+02 1.13759260e+02
81 1.34116655e+02 1.64564574e+02
81 1.34116655e+02 1.80483681e+02
82 0.00000000e+00 1.10247108e+02
82 0.00000000e+00 1.62570446e+02
82 0.00000000e+00 1.84699515e+02
82 5.16655723e+01 1.10247108e+02
82 5.16655723e+01 1.62570446e+02
82 5.16655723e+01 1.84699515e+02
82 7.08692001e+01 1.10247108e+02
82 7.08692001e+01 1.62570446e+02
82 7.08692001e+01 1.84699515e+02
82 1.29737683e+02 1.10247108e+02
82 1.29737683e+02 1.62570446e+02
82 1.29737683e+02 1.84699515e+02
83 0.00000000e+00 1.08469489e+02
83 0.00000000e+00 1.65391602e+02
83 0.00000000e+00 1.86279718e+02
83 5.41240079e+01 1.08469489e+02
83 5.41240079e+01 1.65391602e+02
83 5.41240079e+01 1.86279718e+02
83 7.08810784e+01 1.08469489e+02
83 7.08810784e+01 1.65391602e+02
83 7.08810784e+01 1.86279718e+02
83 1.27624194e+02 1.08469489e+02
83 1.27624194e+02 1.65391602e+02
83 1.27624194e+02 1.86279718e+02
84 0.00000000e+00 1.06714023e+02
84 0.00000000e+00 1.65098629e+02
84 0.00000000e+00 1.80432149e+02
84 5.15070154e+01 1.06714023e+02
84 5.15070154e+01 1.65098629e+02
84 5.15070154e+01 1.80432149e+02
84 7.14650231e+01 1.06714023e+02
84 7.14650231e+01 1.65098629e+02
84 7.14650231e+01 1.80432149e+02
84 1.28359089e+02 1.06714023e+02
84 1.28359089e+02 1.65098629e+02
84 1.28359089e+02 1.80432149e+02
85 0.00000000e+00 1.11341394e+02
85 0.00000000e+00 1.64604291e+02
85 0.00000000e+00 1.86714026e+02
85 5.47979015e+01 1.11341394e+02
85 5.47979015e+01 1.64604291e+02
85 5.47979015e+01 1.86714026e+02
85 6.96203711e+01 1.11341394e+02
85 6.96203711e+01 1.64604291e+02
85 6.96203711e+01 1.86714026e+02
85 1.29636228e+02 1.11341394e+02
85 1.29636228e+02 1.64604291e+02
85 1.29636228e+02 1.86714026e+02
86 0.00000000e+00 1.06810675e+02
86 0.00000000e+00 1.60459433e+02
86 0.00000000e+00 1.87892461e+02
86 6.32434878e+01 1.06810675e+02
86 6.32434878e+01 1.60459433e+02
86 6.32434878e+01 1.87892461e+02
86 7.24709791e+01 1.06810675e+02
86 7.24709791e+01 1.60459433e+02
86 7.24709791e+01 1.87892461e+02
86 1.21700715e+02 1.06810675e+02
86 1.21700715e+02 1.60459433e+02
86 1.21700715e+02 1.87892461e+02
87 0.00000000e+00 1.06986114e+02
87 0.00000000e+00 1.66720256e+02
87 0.00000000e+00 1.89924759e+02
87 6.36009327e+01 1.06986114e+02
87 6.36009327e+01 1.66720256e+02
87 6.36009327e+01 1.89924759e+02
87 7.07593552e+01 1.06986114e+02
87 7.07593552e+01 1.66720256e+02
87 7.07593552e+01 1.89924759e+02
87 1.22837240e+02 1.06986114e+02
87 1.22837240e+02 1.66720256e+02
87 1.22837240e+02 1.89924759e+02
88 0.00000000e+00 1.07556808e+02
88 0.00000000e+00 1.64775316e+02
88 0.00000000e+00 1.88251493e+02
88 5.38610920e+01 1.07556808e+02
88 5.38610920e+01 1.64775316e+02
88 5.38610920e+01 1.88251493e+02
88 7.06079638e+01 1.07556808e+02
88 7.06079638e+01 1.64775316e+02
88 7.06079638e+01 1.88251493e+02
88 1.24690556e+02 1.07556808e+02
88 1.24690556e+02 1.64775316e+02
88 1.24690556e+02 1.88251493e+02
89 0.00000000e+00 1.06802838e+02
89 0.00000000e+00 1.65902246e+02
89 0.00000000e+00 1.80073140e+02
89 5.58451952e+01 1.06802838e+02
89 5.58451952e+01 1.65902246e+02
89 5.58451952e+01 1.80073140e+02
89 6.84197433e+01 1.06802838e+02
89 6.84197433e+01 1.65902246e+02
89 6.84197433e+01 1.80073140e+02
89 1.30875726e+02 1.06802838e+02
89 1.30875726e+02 1.65902246e+02
89 1.30875726e+02 1.80073140e+02
90 0.00000000e+00 1.12892920e+02
90 0.00000000e+00 1.66554966e+02
90 0.00000000e+00 1.84057997e+02
90 5.85896653e+01 1.12892920e+02
90 5.85896653e+01 1.66554966e+02
90 5.85896653e+01 1.84057997e+02
90 7.13523504e+01 1.12892920e+02
90 7.13523504e+01 1.66554966e+02
90 7.13523504e+01 1.84057997e+02
90 1.28414455e+02 1.12892920e+02
90 1.28414455e+02 1.66554966e+02
90 1.28414455e+02 1.84057997e+02
91 0.00000000e+00 1.07028934e+02
91 0.00000000e+00 1.63433989e+02
91 0.00000000e+00 1.89611996e+02
91 5.36200334e+01 1.07028934e+02
91 5.36200334e+01 1.63433989e+02
91 5.36200334e+01 1.89611996e+02
91 6.97033531e+01 1.07028934e+02
91 6.97033531e+01 1.63433989e+02
91 6.97033531e+01 1.89611996e+02
91 1.22497978e+02 1.07028934e+02
91 1.22497978e+02 1.63433989e+02
91 1.22497978e+02 1.89611996e+02
92 0.00000000e+00 1.08517464e+02
92 0.00000000e+00 1.64115691e+02
92 0.00000000e+00 1.88280570e+02
92 5.56083362e+01 1.08517464e+02
92 5.56083362e+01 1.64115691e+02
92 5.56083362e+01 1.88280570e+02
92 7.08836120e+01 1.08517464e+02
92 7.08836120e+01 1.64115691e+02
92 7.08836120e+01 1.88280570e+02
92 1.30066276e+02 1.08517464e+02
92 1.30066276e+02 1.64115691e+02
92 1.30066276e+02 1.88280570e+02
93 0.00000000e+00 1.07833477e+02
93 0.00000000e+00 1.67095613e+02
93 0.00000000e+00 1.84557320e+02
93 6.00706364e+01 1.07833477e+02
93 6.00706364e+01 1.67095613e+02
93 6.00706364e+01 1.84557320e+02
93 7.12149039e+01 1.07833477e+02
93 7.12149039e+01 1.67095613e+02
93 7.12149039e+01 1.84557320e+02
93 1.19592774e+02 1.07833477e+02
93 1.19592774e+02 1.67095613e+02
93 1.19592774e+02 1.84557320e+02
94 0.00000000e+00 1.11576526e+02
94 0.00000000e+00 1.64789093e+02
94 0.00000000e+00 1.87972772e+02
94 5.17330413e+01 1.11576526e+02
94 5.17330413e+01 1.64789093e+02
94 5.17330413e+01 1.87972772e+02
94 7.16899046e+01 1.11576526e+02
94 7.16899046e+01 1.64789093e+02
94 7.16899046e+01 1.87972772e+02
94 1.19137754e+02 1.11576526e+02
94 1.19137754e+02 1.64789093e+02
94 1.19137754e+02 1.87972772e+02
95 0.00000000e+00 1.08706893e+02
95 0.00000000e+00 1.65644275e+02
95 0.00000000e+00 1.84533558e+02
95 5.15827714e+01 1.08706893e+02
95 5.15827714e+01 1.65644275e+02
95 5.15827714e+01 1.84533558e+02
95 7.39464004e+01 1.08706893e+02
95 7.39464004e+01 1.65644275e+02
95 7.39464004e+01 1.84533558e+02
95 1.29898176e+02 1.08706893e+02
95 1.29898176e+02 1.65644275e+02
95 1.29898176e+02 1.84533558e+02
96 0.00000000e+00 1.06347869e+02
96 0.00000000e+00 1.62068957e+02
96 0.00000000e+00 1.85118688e+02
96 6.69324306e+01 1.06347869e+02
96 6.69324306e+01 1.62068957e+02
96 6.69324306e+01 1.85118688e+02
96 7.03028742e+01 1.06347869e+02
96 7.03028742e+01 1.62068957e+02
96 7.03028742e+01 1.85118688e+02
96 1.28428329e+02 1.06347869e+02
96 1.28428329e+02 1.62068957e+02
96 1.28428329e+02 1.85118688e+02
97 0.00000000e+00 1.09923422e+02
97 0.00000000e+00 1.62761124e+02
97 0.00000000e+00 1.81665313e+02
97 6.20539883e+01 1.09923422e+02
97 6.20539883e+01 1.62761124e+02
97 6.20539883e+01 1.81665313e+02
97 7.01280094e+01 1.09923422e+02
97 7.01280094e+01 1.62761124e+02
97 7.01280094e+01 1.81665313e+02
97 1.31048836e+02 1.09923422e+02
97 1.31048836e+02 1.62761124e+02
97 1.31048836e+02 1.81665313e+02
98 0.00000000e+00 1.06752638e+02
98 0.00000000e+00 1.60318616e+02
98 0.00000000e+00 1.80869556e+02
98 5.67507908e+01 1.06752638e+02
98 5.67507908e+01 1.60318616e+02
98 5.67507908e+01 1.80869556e+02
98 6.81522166e+01 1.06752638e+02
98 6.81522166e+01 1.60318616e+02
98 6.81522166e+01 1.80869556e+02
98 1.34208659e+02 1.06752638e+02
98 1.34208659e+02 1.60318616e+02
98 1.34208659e+02 1.80869556e+02
99 0.00000000e+00 1.08026182e+02
99 0.00000000e+00 1.59442100e+02
99 0.00000000e+00 1.82938092e+02
99 5.74451941e+01 1.08026182e+02
99 5.74451941e+01 1.59442100e+02
99 5.74451941e+01 1.82938092e+02
99 6.87332796e+01 1.08026182e+02
99 6.87332796e+01 1.59442100e+02
99 6.87332796e+01 1.82938092e+02
99 1.24010563e+02 1.08026182e+02
99 1.24010563e+02 1.59442100e+02
99 1.24010563e+02 1.82938092e+02
100 0.00000000e+00 1.08026182e+02
100 0.00000000e+00 1.59442100e+02
100 0.00000000e+00 1.82938092e+02
100 6.01814417e+01 1.08026182e+02
100 6.01814417e+01 1.59442100e+02
100 6.01814417e+01 1.82938092e+02
100 6.95579648e+01 1.08026182e+02
100 6.95579648e+01 1.59442100e+02
100 6.95579648e+01 1.82938092e+02
100 1.31880626e+02 1.08026182e+02
100 1.31880626e+02 1.59442100e+02
100 1.31880626e+02 1.82938092e+02


==> anc/data/fig17_right_splnodes_nt12.txt <==
1 0.00000000e+00 1.13374073e+02
1 0.00000000e+00 1.45214580e+02
1 0.00000000e+00 1.87899508e+02
1 3.69314041e+01 1.13374073e+02
1 3.69314041e+01 1.45214580e+02
1 3.69314041e+01 1.87899508e+02
1 1.33169465e+02 1.13374073e+02
1 1.33169465e+02 1.45214580e+02
1 1.33169465e+02 1.87899508e+02
2 0.00000000e+00 1.10325200e+02
2 0.00000000e+00 1.48300879e+02
2 0.00000000e+00 1.85207381e+02
2 4.07672415e+01 1.10325200e+02
2 4.07672415e+01 1.48300879e+02
2 4.07672415e+01 1.85207381e+02
2 1.29251914e+02 1.10325200e+02
2 1.29251914e+02 1.48300879e+02
2 1.29251914e+02 1.85207381e+02
3 0.00000000e+00 1.11586875e+02
3 0.00000000e+00 1.46514817e+02
3 0.00000000e+00 1.86857723e+02
3 4.25212183e+01 1.11586875e+02
3 4.25212183e+01 1.46514817e+02
3 4.25212183e+01 1.86857723e+02
3 1.28576847e+02 1.11586875e+02
3 1.28576847e+02 1.46514817e+02
3 1.28576847e+02 1.86857723e+02
4 0.00000000e+00 1.09677262e+02
4 0.00000000e+00 1.44923419e+02
4 0.00000000e+00 1.89774823e+02
4 4.74400717e+01 1.09677262e+02
4 4.74400717e+01 1.44923419e+02
4 4.74400717e+01 1.89774823e+02
4 1.29099406e+02 1.09677262e+02
4 1.29099406e+02 1.44923419e+02
4 1.29099406e+02 1.89774823e+02
5 0.00000000e+00 1.06170018e+02
5 0.00000000e+00 1.44604931e+02
5 0.00000000e+00 1.85134325e+02
5 4.70035785e+01 1.06170018e+02
5 4.70035785e+01 1.44604931e+02
5 4.70035785e+01 1.85134325e+02
5 1.32620316e+02 1.06170018e+02
5 1.32620316e+02 1.44604931e+02
5 1.32620316e+02 1.85134325e+02
6 0.00000000e+00 1.13039718e+02
6 0.00000000e+00 1.44178711e+02
6 0.00000000e+00 1.81358060e+02
6 4.44310596e+01 1.13039718e+02
6 4.44310596e+01 1.44178711e+02
6 4.44310596e+01 1.81358060e+02
6 1.28660981e+02 1.13039718e+02
6 1.28660981e+02 1.44178711e+02
6 1.28660981e+02 1.81358060e+02
7 0.00000000e+00 1.06065821e+02
7 0.00000000e+00 1.42995262e+02
7 0.00000000e+00 1.83955571e+02
7 4.01192899e+01 1.06065821e+02
7 4.01192899e+01 1.42995262e+02
7 4.01192899e+01 1.83955571e+02
7 1.29257974e+02 1.06065821e+02
7 1.29257974e+02 1.42995262e+02
7 1.29257974e+02 1.83955571e+02
8 0.00000000e+00 1.10725871e+02
8 0.00000000e+00 1.43320146e+02
8 0.00000000e+00 1.81078127e+02
8 3.61255755e+01 1.10725871e+02
8 3.61255755e+01 1.43320146e+02
8 3.61255755e+01 1.81078127e+02
8 1.20365703e+02 1.10725871e+02
8 1.20365703e+02 1.43320146e+02
8 1.20365703e+02 1.81078127e+02
9 0.00000000e+00 1.09579812e+02
9 0.00000000e+00 1.46121579e+02
9 0.00000000e+00 1.80347873e+02
9 4.15183291e+01 1.09579812e+02
9 4.15183291e+01 1.46121579e+02
9 4.15183291e+01 1.80347873e+02
9 1.19907289e+02 1.09579812e+02
9 1.19907289e+02 1.46121579e+02
9 1.19907289e+02 1.80347873e+02
10 0.00000000e+00 1.12057576e+02
10 0.00000000e+00 1.45215259e+02
10 0.00000000e+00 1.84274273e+02
10 4.41327264e+01 1.12057576e+02
10 4.41327264e+01 1.45215259e+02
10 4.41327264e+01 1.84274273e+02
10 1.27354403e+02 1.12057576e+02
10 1.27354403e+02 1.45215259e+02
10 1.27354403e+02 1.84274273e+02
11 0.00000000e+00 1.07565812e+02
11 0.00000000e+00 1.43432367e+02
11 0.00000000e+00 1.85978135e+02
11 3.59119228e+01 1.07565812e+02
11 3.59119228e+01 1.43432367e+02
11 3.59119228e+01 1.85978135e+02
11 1.29662850e+02 1.07565812e+02
11 1.29662850e+02 1.43432367e+02
11 1.29662850e+02 1.85978135e+02
12 0.00000000e+00 1.11066258e+02
12 0.00000000e+00 1.47828603e+02
12 0.00000000e+00 1.88149966e+02
12 3.99047137e+01 1.11066258e+02
12 3.99047137e+01 1.47828603e+02
12 3.99047137e+01 1.88149966e+02
12 1.33640844e+02 1.11066258e+02
12 1.33640844e+02 1.47828603e+02
12 1.33640844e+02 1.88149966e+02
13 0.00000000e+00 1.06137681e+02
13 0.00000000e+00 1.46995388e+02
13 0.00000000e+00 1.82682207e+02
13 4.17783340e+01 1.06137681e+02
13 4.17783340e+01 1.46995388e+02
13 4.17783340e+01 1.82682207e+02
13 1.28496078e+02 1.06137681e+02
13 1.28496078e+02 1.46995388e+02
13 1.28496078e+02 1.82682207e+02
14 0.00000000e+00 1.06536406e+02
14 0.00000000e+00 1.43830304e+02
14 0.00000000e+00 1.80025067e+02
14 3.59049245e+01 1.06536406e+02
14 3.59049245e+01 1.43830304e+02
14 3.59049245e+01 1.80025067e+02
14 1.20815212e+02 1.06536406e+02
14 1.20815212e+02 1.43830304e+02
14 1.20815212e+02 1.80025067e+02
15 0.00000000e+00 1.12576343e+02
15 0.00000000e+00 1.46651636e+02
15 0.00000000e+00 1.81029677e+02
15 3.69652883e+01 1.12576343e+02
15 3.69652883e+01 1.46651636e+02
15 3.69652883e+01 1.81029677e+02
15 1.20106632e+02 1.12576343e+02
15 1.20106632e+02 1.46651636e+02
15 1.20106632e+02 1.81029677e+02
16 0.00000000e+00 1.06332778e+02
16 0.00000000e+00 1.46377676e+02
16 0.00000000e+00 1.85160454e+02
16 4.98945356e+01 1.06332778e+02
16 4.98945356e+01 1.46377676e+02
16 4.98945356e+01 1.85160454e+02
16 1.22121628e+02 1.06332778e+02
16 1.22121628e+02 1.46377676e+02
16 1.22121628e+02 1.85160454e+02
17 0.00000000e+00 1.10956397e+02
17 0.00000000e+00 1.47380969e+02
17 0.00000000e+00 1.83920579e+02
17 4.06647293e+01 1.10956397e+02
17 4.06647293e+01 1.47380969e+02
17 4.06647293e+01 1.83920579e+02
17 1.32951834e+02 1.10956397e+02
17 1.32951834e+02 1.47380969e+02
17 1.32951834e+02 1.83920579e+02
18 0.00000000e+00 1.09406641e+02
18 0.00000000e+00 1.45153507e+02
18 0.00000000e+00 1.84282249e+02
18 4.73538518e+01 1.09406641e+02
18 4.73538518e+01 1.45153507e+02
18 4.73538518e+01 1.84282249e+02
18 1.25251469e+02 1.09406641e+02
18 1.25251469e+02 1.45153507e+02
18 1.25251469e+02 1.84282249e+02
19 0.00000000e+00 1.08629982e+02
19 0.00000000e+00 1.47545069e+02
19 0.00000000e+00 1.81576233e+02
19 4.83088786e+01 1.08629982e+02
19 4.83088786e+01 1.47545069e+02
19 4.83088786e+01 1.81576233e+02
19 1.31157912e+02 1.08629982e+02
19 1.31157912e+02 1.47545069e+02
19 1.31157912e+02 1.81576233e+02
20 0.00000000e+00 1.06497836e+02
20 0.00000000e+00 1.47899038e+02
20 0.00000000e+00 1.85986364e+02
20 3.72623090e+01 1.06497836e+02
20 3.72623090e+01 1.47899038e+02
20 3.72623090e+01 1.85986364e+02
20 1.23672668e+02 1.06497836e+02
20 1.23672668e+02 1.47899038e+02
20 1.23672668e+02 1.85986364e+02
21 0.00000000e+00 1.08931631e+02
21 0.00000000e+00 1.40725859e+02
21 0.00000000e+00 1.87283636e+02
21 4.34714765e+01 1.08931631e+02
21 4.34714765e+01 1.40725859e+02
21 4.34714765e+01 1.87283636e+02
21 1.29790977e+02 1.08931631e+02
21 1.29790977e+02 1.40725859e+02
21 1.29790977e+02 1.87283636e+02
22 0.00000000e+00 1.08557282e+02
22 0.00000000e+00 1.44617169e+02
22 0.00000000e+00 1.79084789e+02
22 4.24835812e+01 1.08557282e+02
22 4.24835812e+01 1.44617169e+02
22 4.24835812e+01 1.79084789e+02
22 1.22021731e+02 1.08557282e+02
22 1.22021731e+02 1.44617169e+02
22 1.22021731e+02 1.79084789e+02
23 0.00000000e+00 1.12526855e+02
23 0.00000000e+00 1.45482956e+02
23 0.00000000e+00 1.82564600e+02
23 3.73673430e+01 1.12526855e+02
23 3.73673430e+01 1.45482956e+02
23 3.73673430e+01 1.82564600e+02
23 1.28188462e+02 1.12526855e+02
23 1.28188462e+02 1.45482956e+02
23 1.28188462e+02 1.82564600e+02
24 0.00000000e+00 1.11098656e+02
24 0.00000000e+00 1.41379514e+02
24 0.00000000e+00 1.80872451e+02
24 4.25622230e+01 1.11098656e+02
24 4.25622230e+01 1.41379514e+02
24 4.25622230e+01 1.80872451e+02
24 1.31753712e+02 1.11098656e+02
24 1.31753712e+02 1.41379514e+02
24 1.31753712e+02 1.80872451e+02
25 0.00000000e+00 1.13462976e+02
25 0.00000000e+00 1.44455320e+02
25 0.00000000e+00 1.85235067e+02
25 4.17467548e+01 1.13462976e+02
25 4.17467548e+01 1.44455320e+02
25 4.17467548e+01 1.85235067e+02
25 1.28260068e+02 1.13462976e+02
25 1.28260068e+02 1.44455320e+02
25 1.28260068e+02 1.85235067e+02
26 0.00000000e+00 1.09545905e+02
26 0.00000000e+00 1.47148285e+02
26 0.00000000e+00 1.85967098e+02
26 4.21786761e+01 1.09545905e+02
26 4.21786761e+01 1.47148285e+02
26 4.21786761e+01 1.85967098e+02
26 1.29605815e+02 1.09545905e+02
26 1.29605815e+02 1.47148285e+02
26 1.29605815e+02 1.85967098e+02
27 0.00000000e+00 1.12037062e+02
27 0.00000000e+00 1.42839914e+02
27 0.00000000e+00 1.87200605e+02
27 3.52950301e+01 1.12037062e+02
27 3.52950301e+01 1.42839914e+02
27 3.52950301e+01 1.87200605e+02
27 1.34770226e+02 1.12037062e+02
27 1.34770226e+02 1.42839914e+02
27 1.34770226e+02 1.87200605e+02
28 0.00000000e+00 1.06814981e+02
28 0.00000000e+00 1.47158692e+02
28 0.00000000e+00 1.85686134e+02
28 4.61248782e+01 1.06814981e+02
28 4.61248782e+01 1.47158692e+02
28 4.61248782e+01 1.85686134e+02
28 1.24358966e+02 1.06814981e+02
28 1.24358966e+02 1.47158692e+02
28 1.24358966e+02 1.85686134e+02
29 0.00000000e+00 1.07671642e+02
29 0.00000000e+00 1.43043094e+02
29 0.00000000e+00 1.79355398e+02
29 4.44570673e+01 1.07671642e+02
29 4.44570673e+01 1.43043094e+02
29 4.44570673e+01 1.79355398e+02
29 1.23697803e+02 1.07671642e+02
29 1.23697803e+02 1.43043094e+02
29 1.23697803e+02 1.79355398e+02
30 0.00000000e+00 1.12017962e+02
30 0.00000000e+00 1.44899562e+02
30 0.00000000e+00 1.81225623e+02
30 4.09888657e+01 1.12017962e+02
30 4.09888657e+01 1.44899562e+02
30 4.09888657e+01 1.81225623e+02
30 1.28867326e+02 1.12017962e+02
30 1.28867326e+02 1.44899562e+02
30 1.28867326e+02 1.81225623e+02
31 0.00000000e+00 1.09091842e+02
31 0.00000000e+00 1.45634441e+02
31 0.00000000e+00 1.84505359e+02
31 3.53620563e+01 1.09091842e+02
31 3.53620563e+01 1.45634441e+02
31 3.53620563e+01 1.84505359e+02
31 1.26496346e+02 1.09091842e+02
31 1.26496346e+02 1.45634441e+02
31 1.26496346e+02 1.84505359e+02
32 0.00000000e+00 1.09753232e+02
32 0.00000000e+00 1.48158457e+02
32 0.00000000e+00 1.89143172e+02
32 3.72404665e+01 1.09753232e+02
32 3.72404665e+01 1.48158457e+02
32 3.72404665e+01 1.89143172e+02
32 1.23934316e+02 1.09753232e+02
32 1.23934316e+02 1.48158457e+02
32 1.23934316e+02 1.89143172e+02
33 0.00000000e+00 1.12341314e+02
33 0.00000000e+00 1.47043848e+02
33 0.00000000e+00 1.88233358e+02
33 3.47914155e+01 1.12341314e+02
33 3.47914155e+01 1.47043848e+02
33 3.47914155e+01 1.88233358e+02
33 1.33804083e+02 1.12341314e+02
33 1.33804083e+02 1.47043848e+02
33 1.33804083e+02 1.88233358e+02
34 0.00000000e+00 1.07312605e+02
34 0.00000000e+00 1.45090446e+02
34 0.00000000e+00 1.86807477e+02
34 4.54113176e+01 1.07312605e+02
34 4.54113176e+01 1.45090446e+02
34 4.54113176e+01 1.86807477e+02
34 1.27448551e+02 1.07312605e+02
34 1.27448551e+02 1.45090446e+02
34 1.27448551e+02 1.86807477e+02
35 0.00000000e+00 1.12952133e+02
35 0.00000000e+00 1.44357145e+02
35 0.00000000e+00 1.83400736e+02
35 4.95082219e+01 1.12952133e+02
35 4.95082219e+01 1.44357145e+02
35 4.95082219e+01 1.83400736e+02
35 1.25667619e+02 1.12952133e+02
35 1.25667619e+02 1.44357145e+02
35 1.25667619e+02 1.83400736e+02
36 0.00000000e+00 1.09328502e+02
36 0.00000000e+00 1.48091529e+02
36 0.00000000e+00 1.83577288e+02
36 4.35024944e+01 1.09328502e+02
36 4.35024944e+01 1.48091529e+02
36 4.35024944e+01 1.83577288e+02
36 1.31588935e+02 1.09328502e+02
36 1.31588935e+02 1.48091529e+02
36 1.31588935e+02 1.83577288e+02
37 0.00000000e+00 1.09325542e+02
37 0.00000000e+00 1.44095303e+02
37 0.00000000e+00 1.80696956e+02
37 3.59737008e+01 1.09325542e+02
37 3.59737008e+01 1.44095303e+02
37 3.59737008e+01 1.80696956e+02
37 1.32218700e+02 1.09325542e+02
37 1.32218700e+02 1.44095303e+02
37 1.32218700e+02 1.80696956e+02
38 0.00000000e+00 1.10787235e+02
38 0.00000000e+00 1.46021999e+02
38 0.00000000e+00 1.80847861e+02
38 4.78396018e+01 1.10787235e+02
38 4.78396018e+01 1.46021999e+02
38 4.78396018e+01 1.80847861e+02
38 1.19853747e+02 1.10787235e+02
38 1.19853747e+02 1.46021999e+02
38 1.19853747e+02 1.80847861e+02
39 0.00000000e+00 1.07264109e+02
39 0.00000000e+00 1.46332535e+02
39 0.00000000e+00 1.86971561e+02
39 3.81875382e+01 1.07264109e+02
39 3.81875382e+01 1.46332535e+02
39 3.81875382e+01 1.86971561e+02
39 1.28937551e+02 1.07264109e+02
39 1.28937551e+02 1.46332535e+02
39 1.28937551e+02 1.86971561e+02
40 0.00000000e+00 1.07997537e+02
40 0.00000000e+00 1.46156554e+02
40 0.00000000e+00 1.82097150e+02
40 4.10183963e+01 1.07997537e+02
40 4.10183963e+01 1.46156554e+02
40 4.10183963e+01 1.82097150e+02
40 1.22644825e+02 1.07997537e+02
40 1.22644825e+02 1.46156554e+02
40 1.22644825e+02 1.82097150e+02
41 0.00000000e+00 1.06396988e+02
41 0.00000000e+00 1.46879794e+02
41 0.00000000e+00 1.82833182e+02
41 4.39859286e+01 1.06396988e+02
41 4.39859286e+01 1.46879794e+02
41 4.39859286e+01 1.82833182e+02
41 1.26578877e+02 1.06396988e+02
41 1.26578877e+02 1.46879794e+02
41 1.26578877e+02 1.82833182e+02
42 0.00000000e+00 1.08979334e+02
42 0.00000000e+00 1.43500454e+02
42 0.00000000e+00 1.87485872e+02
42 4.15386163e+01 1.08979334e+02
42 4.15386163e+01 1.43500454e+02
42 4.15386163e+01 1.87485872e+02
42 1.22865017e+02 1.08979334e+02
42 1.22865017e+02 1.43500454e+02
42 1.22865017e+02 1.87485872e+02
43 0.00000000e+00 1.12217630e+02
43 0.00000000e+00 1.46127683e+02
43 0.00000000e+00 1.83759000e+02
43 3.66851005e+01 1.12217630e+02
43 3.66851005e+01 1.46127683e+02
43 3.66851005e+01 1.83759000e+02
43 1.30054148e+02 1.12217630e+02
43 1.30054148e+02 1.46127683e+02
43 1.30054148e+02 1.83759000e+02
44 0.00000000e+00 1.09583640e+02
44 0.00000000e+00 1.46683668e+02
44 0.00000000e+00 1.82896627e+02
44 3.62330729e+01 1.09583640e+02
44 3.62330729e+01 1.46683668e+02
44 3.62330729e+01 1.82896627e+02
44 1.26097629e+02 1.09583640e+02
44 1.26097629e+02 1.46683668e+02
44 1.26097629e+02 1.82896627e+02
45 0.00000000e+00 1.08766099e+02
45 0.00000000e+00 1.48636056e+02
45 0.00000000e+00 1.87670839e+02
45 4.65175635e+01 1.08766099e+02
45 4.65175635e+01 1.48636056e+02
45 4.65175635e+01 1.87670839e+02
45 1.24097496e+02 1.08766099e+02
45 1.24097496e+02 1.48636056e+02
45 1.24097496e+02 1.87670839e+02
46 0.00000000e+00 1.12452868e+02
46 0.00000000e+00 1.48702298e+02
46 0.00000000e+00 1.80374104e+02
46 4.05964073e+01 1.12452868e+02
46 4.05964073e+01 1.48702298e+02
46 4.05964073e+01 1.80374104e+02
46 1.32916091e+02 1.12452868e+02
46 1.32916091e+02 1.48702298e+02
46 1.32916091e+02 1.80374104e+02
47 0.00000000e+00 1.10957989e+02
47 0.00000000e+00 1.48275090e+02
47 0.00000000e+00 1.84869366e+02
47 4.23696003e+01 1.10957989e+02
47 4.23696003e+01 1.48275090e+02
47 4.23696003e+01 1.84869366e+02
47 1.20257376e+02 1.10957989e+02
47 1.20257376e+02 1.48275090e+02
47 1.20257376e+02 1.84869366e+02
48 0.00000000e+00 1.07489761e+02
48 0.00000000e+00 1.41309607e+02
48 0.00000000e+00 1.84311207e+02
48 3.84029020e+01 1.07489761e+02
48 3.84029020e+01 1.41309607e+02
48 3.84029020e+01 1.84311207e+02
48 1.23066698e+02 1.07489761e+02
48 1.23066698e+02 1.41309607e+02
48 1.23066698e+02 1.84311207e+02
49 0.00000000e+00 1.10475281e+02
49 0.00000000e+00 1.45204112e+02
49 0.00000000e+00 1.82838765e+02
49 3.91699098e+01 1.10475281e+02
49 3.91699098e+01 1.45204112e+02
49 3.91699098e+01 1.82838765e+02
49 1.29323913e+02 1.10475281e+02
49 1.29323913e+02 1.45204112e+02
49 1.29323913e+02 1.82838765e+02
50 0.00000000e+00 1.06366828e+02
50 0.00000000e+00 1.43641573e+02
50 0.00000000e+00 1.86834750e+02
50 3.89924104e+01 1.06366828e+02
50 3.89924104e+01 1.43641573e+02
50 3.89924104e+01 1.86834750e+02
50 1.20768670e+02 1.06366828e+02
50 1.20768670e+02 1.43641573e+02
50 1.20768670e+02 1.86834750e+02
51 0.00000000e+00 1.06780622e+02
51 0.00000000e+00 1.41681547e+02
51 0.00000000e+00 1.89499168e+02
51 4.03324332e+01 1.06780622e+02
51 4.03324332e+01 1.41681547e+02
51 4.03324332e+01 1.89499168e+02
51 1.25021409e+02 1.06780622e+02
51 1.25021409e+02 1.41681547e+02
51 1.25021409e+02 1.89499168e+02
52 0.00000000e+00 1.08729623e+02
52 0.00000000e+00 1.44418056e+02
52 0.00000000e+00 1.87561787e+02
52 4.29929470e+01 1.08729623e+02
52 4.29929470e+01 1.44418056e+02
52 4.29929470e+01 1.87561787e+02
52 1.19216782e+02 1.08729623e+02
52 1.19216782e+02 1.44418056e+02
52 1.19216782e+02 1.87561787e+02
53 0.00000000e+00 1.06994767e+02
53 0.00000000e+00 1.46764708e+02
53 0.00000000e+00 1.80769773e+02
53 4.29123257e+01 1.06994767e+02
53 4.29123257e+01 1.46764708e+02
53 4.29123257e+01 1.80769773e+02
53 1.25402542e+02 1.06994767e+02
53 1.25402542e+02 1.46764708e+02
53 1.25402542e+02 1.80769773e+02
54 0.00000000e+00 1.11412812e+02
54 0.00000000e+00 1.47790502e+02
54 0.00000000e+00 1.86535820e+02
54 3.83230896e+01 1.11412812e+02
54 3.83230896e+01 1.47790502e+02
54 3.83230896e+01 1.86535820e+02
54 1.27307012e+02 1.11412812e+02
54 1.27307012e+02 1.47790502e+02
54 1.27307012e+02 1.86535820e+02
55 0.00000000e+00 1.10886884e+02
55 0.00000000e+00 1.45388869e+02
55 0.00000000e+00 1.83363092e+02
55 4.65512226e+01 1.10886884e+02
55 4.65512226e+01 1.45388869e+02
55 4.65512226e+01 1.83363092e+02
55 1.25061172e+02 1.10886884e+02
55 1.25061172e+02 1.45388869e+02
55 1.25061172e+02 1.83363092e+02
56 0.00000000e+00 1.12273960e+02
56 0.00000000e+00 1.43762255e+02
56 0.00000000e+00 1.87022589e+02
56 4.68271038e+01 1.12273960e+02
56 4.68271038e+01 1.43762255e+02
56 4.68271038e+01 1.87022589e+02
56 1.22548056e+02 1.12273960e+02
56 1.22548056e+02 1.43762255e+02
56 1.22548056e+02 1.87022589e+02
57 0.00000000e+00 1.06874999e+02
57 0.00000000e+00 1.44730058e+02
57 0.00000000e+00 1.88069189e+02
57 3.74573954e+01 1.06874999e+02
57 3.74573954e+01 1.44730058e+02
57 3.74573954e+01 1.88069189e+02
57 1.34354891e+02 1.06874999e+02
57 1.34354891e+02 1.44730058e+02
57 1.34354891e+02 1.88069189e+02
58 0.00000000e+00 1.11923903e+02
58 0.00000000e+00 1.43188989e+02
58 0.00000000e+00 1.84128932e+02
58 4.34654175e+01 1.11923903e+02
58 4.34654175e+01 1.43188989e+02
58 4.34654175e+01 1.84128932e+02
58 1.20889116e+02 1.11923903e+02
58 1.20889116e+02 1.43188989e+02
58 1.20889116e+02 1.84128932e+02
59 0.00000000e+00 1.13393263e+02
59 0.00000000e+00 1.44880280e+02
59 0.00000000e+00 1.81154966e+02
59 4.17337692e+01 1.13393263e+02
59 4.17337692e+01 1.44880280e+02
59 4.17337692e+01 1.81154966e+02
59 1.24159543e+02 1.13393263e+02
59 1.24159543e+02 1.44880280e+02
59 1.24159543e+02 1.81154966e+02
60 0.00000000e+00 1.08087042e+02
60 0.00000000e+00 1.46829024e+02
60 0.00000000e+00 1.88316557e+02
60 3.97190999e+01 1.08087042e+02
60 3.97190999e+01 1.46829024e+02
60 3.97190999e+01 1.88316557e+02
60 1.31204098e+02 1.08087042e+02
60 1.31204098e+02 1.46829024e+02
60 1.31204098e+02 1.88316557e+02
61 0.00000000e+00 1.11034434e+02
61 0.00000000e+00 1.47289065e+02
61 0.00000000e+00 1.86323945e+02
61 4.75496739e+01 1.11034434e+02
61 4.75496739e+01 1.47289065e+02
61 4.75496739e+01 1.86323945e+02
61 1.30666346e+02 1.11034434e+02
61 1.30666346e+02 1.47289065e+02
61 1.30666346e+02 1.86323945e+02
62 0.00000000e+00 1.07125221e+02
62 0.00000000e+00 1.43788564e+02
62 0.00000000e+00 1.82957452e+02
62 3.46595903e+01 1.07125221e+02
62 3.46595903e+01 1.43788564e+02
62 3.46595903e+01 1.82957452e+02
62 1.21925980e+02 1.07125221e+02
62 1.21925980e+02 1.43788564e+02
62 1.21925980e+02 1.82957452e+02
63 0.00000000e+00 1.07917732e+02
63 0.00000000e+00 1.45423243e+02
63 0.00000000e+00 1.83130524e+02
63 4.79801144e+01 1.07917732e+02
63 4.79801144e+01 1.45423243e+02
63 4.79801144e+01 1.83130524e+02
63 1.26720786e+02 1.07917732e+02
63 1.26720786e+02 1.45423243e+02
63 1.26720786e+02 1.83130524e+02
64 0.00000000e+00 1.10732816e+02
64 0.00000000e+00 1.48780914e+02
64 0.00000000e+00 1.84922577e+02
64 4.68915668e+01 1.10732816e+02
64 4.68915668e+01 1.48780914e+02
64 4.68915668e+01 1.84922577e+02
64 1.32526840e+02 1.10732816e+02
64 1.32526840e+02 1.48780914e+02
64 1.32526840e+02 1.84922577e+02
65 0.00000000e+00 1.06393780e+02
65 0.00000000e+00 1.45667245e+02
65 0.00000000e+00 1.89392110e+02
65 4.32431963e+01 1.06393780e+02
65 4.32431963e+01 1.45667245e+02
65 4.32431963e+01 1.89392110e+02
65 1.31416580e+02 1.06393780e+02
65 1.31416580e+02 1.45667245e+02
65 1.31416580e+02 1.89392110e+02
66 0.00000000e+00 1.06679700e+02
66 0.00000000e+00 1.48168648e+02
66 0.00000000e+00 1.83175816e+02
66 4.72591419e+01 1.06679700e+02
66 4.72591419e+01 1.48168648e+02
66 4.72591419e+01 1.83175816e+02
66 1.30107698e+02 1.06679700e+02
66 1.30107698e+02 1.48168648e+02
66 1.30107698e+02 1.83175816e+02
67 0.00000000e+00 1.11246335e+02
67 0.00000000e+00 1.45269933e+02
67 0.00000000e+00 1.86670804e+02
67 4.14021895e+01 1.11246335e+02
67 4.14021895e+01 1.45269933e+02
67 4.14021895e+01 1.86670804e+02
67 1.25963204e+02 1.11246335e+02
67 1.25963204e+02 1.45269933e+02
67 1.25963204e+02 1.86670804e+02
68 0.00000000e+00 1.10193147e+02
68 0.00000000e+00 1.46399621e+02
68 0.00000000e+00 1.85380281e+02
68 4.02474478e+01 1.10193147e+02
68 4.02474478e+01 1.46399621e+02
68 4.02474478e+01 1.85380281e+02
68 1.21518804e+02 1.10193147e+02
68 1.21518804e+02 1.46399621e+02
68 1.21518804e+02 1.85380281e+02
69 0.00000000e+00 1.09572987e+02
69 0.00000000e+00 1.44996489e+02
69 0.00000000e+00 1.79857495e+02
69 4.24178549e+01 1.09572987e+02
69 4.24178549e+01 1.44996489e+02
69 4.24178549e+01 1.79857495e+02
69 1.20584579e+02 1.09572987e+02
69 1.20584579e+02 1.44996489e+02
69 1.20584579e+02 1.79857495e+02
70 0.00000000e+00 1.13165727e+02
70 0.00000000e+00 1.40862998e+02
70 0.00000000e+00 1.86873816e+02
70 4.17329282e+01 1.13165727e+02
70 4.17329282e+01 1.40862998e+02
70 4.17329282e+01 1.86873816e+02
70 1.30160441e+02 1.13165727e+02
70 1.30160441e+02 1.40862998e+02
70 1.30160441e+02 1.86873816e+02
71 0.00000000e+00 1.07754990e+02
71 0.00000000e+00 1.45130767e+02
71 0.00000000e+00 1.81562294e+02
71 3.45089800e+01 1.07754990e+02
71 3.45089800e+01 1.45130767e+02
71 3.45089800e+01 1.81562294e+02
71 1.26761417e+02 1.07754990e+02
71 1.26761417e+02 1.45130767e+02
71 1.26761417e+02 1.81562294e+02
72 0.00000000e+00 1.08022844e+02
72 0.00000000e+00 1.43149333e+02
72 0.00000000e+00 1.81247012e+02
72 3.93939097e+01 1.08022844e+02
72 3.93939097e+01 1.43149333e+02
72 3.93939097e+01 1.81247012e+02
72 1.31148546e+02 1.08022844e+02
72 1.31148546e+02 1.43149333e+02
72 1.31148546e+02 1.81247012e+02
73 0.00000000e+00 1.07101800e+02
73 0.00000000e+00 1.47100767e+02
73 0.00000000e+00 1.81979295e+02
73 3.55843407e+01 1.07101800e+02
73 3.55843407e+01 1.47100767e+02
73 3.55843407e+01 1.81979295e+02
73 1.19026150e+02 1.07101800e+02
73 1.19026150e+02 1.47100767e+02
73 1.19026150e+02 1.81979295e+02
74 0.00000000e+00 1.12046746e+02
74 0.00000000e+00 1.43711196e+02
74 0.00000000e+00 1.87944265e+02
74 3.88886671e+01 1.12046746e+02
74 3.88886671e+01 1.43711196e+02
74 3.88886671e+01 1.87944265e+02
74 1.25220168e+02 1.12046746e+02
74 1.25220168e+02 1.43711196e+02
74 1.25220168e+02 1.87944265e+02
75 0.00000000e+00 1.11148046e+02
75 0.00000000e+00 1.46882321e+02
75 0.00000000e+00 1.81151512e+02
75 3.86537029e+01 1.11148046e+02
75 3.86537029e+01 1.46882321e+02
75 3.86537029e+01 1.81151512e+02
75 1.24751921e+02 1.11148046e+02
75 1.24751921e+02 1.46882321e+02
75 1.24751921e+02 1.81151512e+02
76 0.00000000e+00 1.06599401e+02
76 0.00000000e+00 1.47247922e+02
76 0.00000000e+00 1.89700542e+02
76 4.40143985e+01 1.06599401e+02
76 4.40143985e+01 1.47247922e+02
76 4.40143985e+01 1.89700542e+02
76 1.33085892e+02 1.06599401e+02
76 1.33085892e+02 1.47247922e+02
76 1.33085892e+02 1.89700542e+02
77 0.00000000e+00 1.13007878e+02
77 0.00000000e+00 1.45062225e+02
77 0.00000000e+00 1.81227176e+02
77 4.97019189e+01 1.13007878e+02
77 4.97019189e+01 1.45062225e+02
77 4.97019189e+01 1.81227176e+02
77 1.25135533e+02 1.13007878e+02
77 1.25135533e+02 1.45062225e+02
77 1.25135533e+02 1.81227176e+02
78 0.00000000e+00 1.11185170e+02
78 0.00000000e+00 1.43684258e+02
78 0.00000000e+00 1.86451323e+02
78 3.45541469e+01 1.11185170e+02
78 3.45541469e+01 1.43684258e+02
78 3.45541469e+01 1.86451323e+02
78 1.30983829e+02 1.11185170e+02
78 1.30983829e+02 1.43684258e+02
78 1.30983829e+02 1.86451323e+02
79 0.00000000e+00 1.06981915e+02
79 0.00000000e+00 1.46417299e+02
79 0.00000000e+00 1.81931093e+02
79 3.78824535e+01 1.06981915e+02
79 3.78824535e+01 1.46417299e+02
79 3.78824535e+01 1.81931093e+02
79 1.27556800e+02 1.06981915e+02
79 1.27556800e+02 1.46417299e+02
79 1.27556800e+02 1.81931093e+02
80 0.00000000e+00 1.07689825e+02
80 0.00000000e+00 1.43542131e+02
80 0.00000000e+00 1.85298251e+02
80 3.90027976e+01 1.07689825e+02
80 3.90027976e+01 1.43542131e+02
80 3.90027976e+01 1.85298251e+02
80 1.25241826e+02 1.07689825e+02
80 1.25241826e+02 1.43542131e+02
80 1.25241826e+02 1.85298251e+02
81 0.00000000e+00 1.06057302e+02
81 0.00000000e+00 1.43532566e+02
81 0.00000000e+00 1.82467908e+02
81 3.93214458e+01 1.06057302e+02
81 3.93214458e+01 1.43532566e+02
81 3.93214458e+01 1.82467908e+02
81 1.28530777e+02 1.06057302e+02
81 1.28530777e+02 1.43532566e+02
81 1.28530777e+02 1.82467908e+02
82 0.00000000e+00 1.07851190e+02
82 0.00000000e+00 1.47351340e+02
82 0.00000000e+00 1.80257348e+02
82 4.44170371e+01 1.07851190e+02
82 4.44170371e+01 1.47351340e+02
82 4.44170371e+01 1.80257348e+02
82 1.22780671e+02 1.07851190e+02
82 1.22780671e+02 1.47351340e+02
82 1.22780671e+02 1.80257348e+02
83 0.00000000e+00 1.06932766e+02
83 0.00000000e+00 1.47508193e+02
83 0.00000000e+00 1.84903662e+02
83 5.04907503e+01 1.06932766e+02
83 5.04907503e+01 1.47508193e+02
83 5.04907503e+01 1.84903662e+02
83 1.21903230e+02 1.06932766e+02
83 1.21903230e+02 1.47508193e+02
83 1.21903230e+02 1.84903662e+02
84 0.00000000e+00 1.13320122e+02
84 0.00000000e+00 1.47115996e+02
84 0.00000000e+00 1.89266574e+02
84 4.74759378e+01 1.13320122e+02
84 4.74759378e+01 1.47115996e+02
84 4.74759378e+01 1.89266574e+02
84 1.25308093e+02 1.13320122e+02
84 1.25308093e+02 1.47115996e+02
84 1.25308093e+02 1.89266574e+02
85 0.00000000e+00 1.06059396e+02
85 0.00000000e+00 1.48230518e+02
85 0.00000000e+00 1.85298546e+02
85 3.66892612e+01 1.06059396e+02
85 3.66892612e+01 1.48230518e+02
85 3.66892612e+01 1.85298546e+02
85 1.31979691e+02 1.06059396e+02
85 1.31979691e+02 1.48230518e+02
85 1.31979691e+02 1.85298546e+02
86 0.00000000e+00 1.10343142e+02
86 0.00000000e+00 1.47271441e+02
86 0.00000000e+00 1.86483162e+02
86 3.92428444e+01 1.10343142e+02
86 3.92428444e+01 1.47271441e+02
86 3.92428444e+01 1.86483162e+02
86 1.33174167e+02 1.10343142e+02
86 1.33174167e+02 1.47271441e+02
86 1.33174167e+02 1.86483162e+02
87 0.00000000e+00 1.06830018e+02
87 0.00000000e+00 1.44013412e+02
87 0.00000000e+00 1.85974700e+02
87 4.00977263e+01 1.06830018e+02
87 4.00977263e+01 1.44013412e+02
87 4.00977263e+01 1.85974700e+02
87 1.19926671e+02 1.06830018e+02
87 1.19926671e+02 1.44013412e+02
87 1.19926671e+02 1.85974700e+02
88 0.00000000e+00 1.11271995e+02
88 0.00000000e+00 1.48086116e+02
88 0.00000000e+00 1.88269855e+02
88 4.79551705e+01 1.11271995e+02
88 4.79551705e+01 1.48086116e+02
88 4.79551705e+01 1.88269855e+02
88 1.30016286e+02 1.11271995e+02
88 1.30016286e+02 1.48086116e+02
88 1.30016286e+02 1.88269855e+02
89 0.00000000e+00 1.09325424e+02
89 0.00000000e+00 1.45486194e+02
89 0.00000000e+00 1.81553835e+02
89 4.64721376e+01 1.09325424e+02
89 4.64721376e+01 1.45486194e+02
89 4.64721376e+01 1.81553835e+02
89 1.27821321e+02 1.09325424e+02
89 1.27821321e+02 1.45486194e+02
89 1.27821321e+02 1.81553835e+02
90 0.00000000e+00 1.09416307e+02
90 0.00000000e+00 1.48105912e+02
90 0.00000000e+00 1.79563699e+02
90 3.82170703e+01 1.09416307e+02
90 3.82170703e+01 1.48105912e+02
90 3.82170703e+01 1.79563699e+02
90 1.19955490e+02 1.09416307e+02
90 1.19955490e+02 1.48105912e+02
90 1.19955490e+02 1.79563699e+02
91 0.00000000e+00 1.07182274e+02
91 0.00000000e+00 1.46680417e+02
91 0.00000000e+00 1.84920432e+02
91 4.51315941e+01 1.07182274e+02
91 4.51315941e+01 1.46680417e+02
91 4.51315941e+01 1.84920432e+02
91 1.21589057e+02 1.07182274e+02
91 1.21589057e+02 1.46680417e+02
91 1.21589057e+02 1.84920432e+02
92 0.00000000e+00 1.09000113e+02
92 0.00000000e+00 1.47442215e+02
92 0.00000000e+00 1.86213441e+02
92 4.60357926e+01 1.09000113e+02
92 4.60357926e+01 1.47442215e+02
92 4.60357926e+01 1.86213441e+02
92 1.29842139e+02 1.09000113e+02
92 1.29842139e+02 1.47442215e+02
92 1.29842139e+02 1.86213441e+02
93 0.00000000e+00 1.10382539e+02
93 0.00000000e+00 1.46862041e+02
93 0.00000000e+00 1.87928587e+02
93 3.41584594e+01 1.10382539e+02
93 3.41584594e+01 1.46862041e+02
93 3.41584594e+01 1.87928587e+02
93 1.25012709e+02 1.10382539e+02
93 1.25012709e+02 1.46862041e+02
93 1.25012709e+02 1.87928587e+02
94 0.00000000e+00 1.06260167e+02
94 0.00000000e+00 1.47495457e+02
94 0.00000000e+00 1.85047284e+02
94 4.05547322e+01 1.06260167e+02
94 4.05547322e+01 1.47495457e+02
94 4.05547322e+01 1.85047284e+02
94 1.28122651e+02 1.06260167e+02
94 1.28122651e+02 1.47495457e+02
94 1.28122651e+02 1.85047284e+02
95 0.00000000e+00 1.08396201e+02
95 0.00000000e+00 1.48351364e+02
95 0.00000000e+00 1.79775636e+02
95 3.71288056e+01 1.08396201e+02
95 3.71288056e+01 1.48351364e+02
95 3.71288056e+01 1.79775636e+02
95 1.21566701e+02 1.08396201e+02
95 1.21566701e+02 1.48351364e+02
95 1.21566701e+02 1.79775636e+02
96 0.00000000e+00 1.12816604e+02
96 0.00000000e+00 1.45667431e+02
96 0.00000000e+00 1.79592021e+02
96 4.41728257e+01 1.12816604e+02
96 4.41728257e+01 1.45667431e+02
96 4.41728257e+01 1.79592021e+02
96 1.24935452e+02 1.12816604e+02
96 1.24935452e+02 1.45667431e+02
96 1.24935452e+02 1.79592021e+02
97 0.00000000e+00 1.11215358e+02
97 0.00000000e+00 1.44621453e+02
97 0.00000000e+00 1.82820614e+02
97 4.72350706e+01 1.11215358e+02
97 4.72350706e+01 1.44621453e+02
97 4.72350706e+01 1.82820614e+02
97 1.27747535e+02 1.11215358e+02
97 1.27747535e+02 1.44621453e+02
97 1.27747535e+02 1.82820614e+02
98 0.00000000e+00 1.08204819e+02
98 0.00000000e+00 1.47580836e+02
98 0.00000000e+00 1.83194009e+02
98 3.55925106e+01 1.08204819e+02
98 3.55925106e+01 1.47580836e+02
98 3.55925106e+01 1.83194009e+02
98 1.29221775e+02 1.08204819e+02
98 1.29221775e+02 1.47580836e+02
98 1.29221775e+02 1.83194009e+02
99 0.00000000e+00 1.07265744e+02
99 0.00000000e+00 1.39840690e+02
99 0.00000000e+00 1.80851537e+02
99 4.05458737e+01 1.07265744e+02
99 4.05458737e+01 1.39840690e+02
99 4.05458737e+01 1.80851537e+02
99 1.28642705e+02 1.07265744e+02
99 1.28642705e+02 1.39840690e+02
99 1.28642705e+02 1.80851537e+02
100 0.00000000e+00 1.07911003e+02
100 0.00000000e+00 1.44348880e+02
100 0.00000000e+00 1.89189149e+02
100 3.72361479e+01 1.07911003e+02
100 3.72361479e+01 1.44348880e+02
100 3.72361479e+01 1.89189149e+02
100 1.28043333e+02 1.07911003e+02
100 1.28043333e+02 1.44348880e+02
100 1.28043333e+02 1.89189149e+02


==> anc/data/fig18_left_nI_24x8_MS_123.dat <==
0 1.39199e-18 8.72225e-20 1.3815e-17 1.3941e-17
0.00740741 0.00346593 0.000493421 0.000156318 0.000190784
0.0148148 0.00693126 0.000986029 0.000312188 0.000381324
0.0222222 0.0103954 0.0014766 0.000467002 0.000571458
0.0296296 0.0138578 0.00196515 0.000620637 0.00076086
0.037037 0.0173177 0.00244963 0.000772646 0.000949449
0.0444444 0.0207748 0.00293167 0.000922217 0.00113682
0.0518519 0.0242282 0.0034068 0.00106894 0.00132297
0.0592593 0.0276775 0.00387868 0.00121282 0.00150749
0.0666667 0.031122 0.00433674 0.00135305 0.00169039
0.0740741 0.0345612 0.00478789 0.0014888 0.00187126
0.0814815 0.0379944 0.00522685 0.00162048 0.00205009
0.0888889 0.0414211 0.00566174 0.00175827 0.00218991
0.0962963 0.0448406 0.0060885 0.00188589 0.00231306
0.103704 0.0482525 0.0065112 0.00198628 0.00242239
0.111111 0.051656 0.00690952 0.00209236 0.00251588
0.118519 0.0550506 0.00732002 0.0022147 0.00259351
0.125926 0.0584356 0.00771834 0.00234151 0.00265366
0.133333 0.0618106 0.00807194 0.00246629 0.00269512
0.140741 0.0651749 0.00844587 0.00258863 0.00271666
0.148148 0.0685278 0.00880354 0.00268374 0.00271788
0.155556 0.0718689 0.00912056 0.00282274 0.00273454
0.162963 0.0751975 0.00946197 0.0028199 0.00275365
0.17037 0.078513 0.00978306 0.00293532 0.00275771
0.177778 0.0818148 0.0100757 0.00295036 0.00274552
0.185185 0.0851024 0.0102952 0.00290484 0.00271666
0.192593 0.0883751 0.0105553 0.00283453 0.00266992
0.2 0.0916324 0.0107992 0.00274389 0.00260489
0.207407 0.0948735 0.011043 0.00273007 0.00252116
0.214815 0.0980981 0.0112422 0.00270325 0.00241752
0.222222 0.101305 0.0114251 0.00266342 0.00229355
0.22963 0.104495 0.011608 0.00262399 0.00224681
0.237037 0.107666 0.0118031 0.00254311 0.00216105
0.244444 0.110818 0.0119982 0.00242118 0.00227892
0.251852 0.11395 0.0121201 0.00226429 0.00231469
0.259259 0.117062 0.0121892 0.00214073 0.00237078
0.266667 0.120154 0.0121648 0.00212529 0.00231509
0.274074 0.123223 0.0120957 0.00198222 0.00231672
0.281481 0.126269 0.0121607 0.0018993 0.00202083
0.288889 0.129291 0.0121607 0.00196433 0.00163227
0.296296 0.132291 0.012051 0.0016721 0.00242118
0.303704 0.13527 0.0118884 0.00199888 0.00260286
0.311111 0.138233 0.0117949 0.00204847 0.00293248
0.318519 0.141185 0.0115226 0.00234111 0.0027195
0.325926 0.144133 0.0115348 0.0026874 0.00289996
0.333333 0.147089 0.0115714 0.00322674 0.00333364
0.340741 0.150066 0.0116039 0.00369131 0.00373358
0.348148 0.153081 0.0117096 0.00364579 0.00378276
0.355556 0.156154 0.0116852 0.00359376 0.00347061
0.362963 0.159308 0.011673 0.00355149 0.00368724
0.37037 0.16257 0.0114982 0.00361571 0.00372098
0.377778 0.165976 0.011547 0.0038043 0.00417822
0.385185 0.169569 0.0115308 0.00415384 0.00464157
0.392593 0.173393 0.0115999 0.00443428 0.00521059
0.4 0.177495 0.0117624 0.00461312 0.00590967
0.407407 0.181921 0.0117665 0.00486511 0.00678758
0.414815 0.186717 0.012112 0.00509272 0.00763705
0.422222 0.191927 0.0123152 0.00592186 0.00843774
0.42963 0.197604 0.012807 0.00641772 0.0091734
0.437037 0.203809 0.0130712 0.00707209 0.00964081
0.444444 0.210622 0.013311 0.0077224 0.0102058
0.451852 0.218111 0.0138109 0.00831174 0.0101773
0.459259 0.226336 0.0141523 0.00837677 0.0102586
0.466667 0.235397 0.0145791 0.00797033 0.00890108
0.474074 0.245403 0.0150709 0.00729564 0.00729564
0.481481 0.25642 0.0153269 0.00613321 0.00551542
0.488889 0.26854 0.0157009 0.00485292 0.00421074
0.496296 0.281824 0.0160626 0.00451964 0.00392298
0.503704 0.29629 0.0161927 0.00376487 0.00351938
0.511111 0.311946 0.0162821 0.00391201 0.00245654
0.518519 0.328752 0.0161886 0.00387705 0.00252929
0.525926 0.346665 0.0163756 0.00378032 0.00291663
0.533333 0.36564 0.0163308 0.004227 0.00300645
0.540741 0.385633 0.0165015 0.00467815 0.00355352
0.548148 0.406601 0.0164894 0.00539349 0.00408474
0.555556 0.428499 0.0165341 0.00602754 0.00420668
0.562963 0.451284 0.0164446 0.00644211 0.00438145
0.57037 0.474911 0.0162658 0.00655591 0.00480415
0.577778 0.499337 0.0161764 0.006751 0.00512523
0.585185 0.524518 0.0159203 0.00685261 0.00538129
0.592593 0.550409 0.0160788 0.00686074 0.00550729
0.6 0.576967 0.0159407 0.0068201 0.00575522
0.607407 0.604147 0.0162211 0.00688106 0.00605599
0.614815 0.631906 0.0163268 0.0065112 0.0060316
0.622222 0.6602 0.0163512 0.00642179 0.00582838
0.62963 0.688985 0.0164203 0.00621044 0.00556826
0.637037 0.718217 0.0165056 0.00572677 0.00573083
0.644444 0.747851 0.0167332 0.00519027 0.00573083
0.651852 0.777844 0.017099 0.00460499 0.00543007
0.659259 0.808152 0.0174039 0.00411726 0.0050724
0.666667 0.838731 0.0173429 0.00372138 0.00466596
0.674074 0.869537 0.0175055 0.00303409 0.00448306
0.681481 0.900526 0.0177168 0.00266911 0.00392379
0.688889 0.931654 0.0178631 0.00207042 0.00366448
0.696296 0.962877 0.0182614 0.00161154 0.00337713
0.703704 0.994151 0.0183183 0.00136483 0.00339582
0.711111 1.02543 0.0183102 0.00144409 0.00351572
0.718519 1.05668 0.0182371 0.00152538 0.00320805
0.725926 1.08784 0.0185378 0.00160788 0.003495
0.733333 1.11888 0.0187817 0.0016908 0.00340964
0.740741 1.14975 0.018867 0.00177371 0.00373602
0.748148 1.1804 0.0189361 0.00211878 0.00429203
0.755556 1.2108 0.0191841 0.00254148 0.00481227
0.762963 1.2409 0.0194035 0.00303653 0.00537723
0.77037 1.27066 0.0194848 0.00327552 0.00595438
0.777778 1.30002 0.0197287 0.00357628 0.0063974
0.785185 1.32896 0.0197002 0.00388965 0.00642991
0.792593 1.35741 0.0197572 0.00401849 0.00668597
0.8 1.38535 0.0200254 0.00414977 0.00679978
0.807407 1.41272 0.0204481 0.0042148 0.00689326
0.814815 1.43949 0.0201311 0.00420668 0.00696642
0.822222 1.4656 0.0204156 0.00411726 0.00700706
0.82963 1.49101 0.0205294 0.0039494 0.006877
0.837037 1.51568 0.0207773 0.00369131 0.00664939
0.844444 1.53957 0.0206635 0.00395143 0.00623482
0.851852 1.56263 0.0208708 0.00429609 0.00589747
0.859259 1.58482 0.0217121 0.00353239 0.00535691
0.866667 1.60609 0.0223828 0.00247442 0.00473099
0.874074 1.62641 0.023976 0.00235411 0.0048204
0.881481 1.64571 0.0259351 0.00224193 0.00477163


==> anc/data/fig18_left_nI_24x8_MS_123_data.dat <==
0.125926 0.049592 0.0134532 0.0141645 0.0127379
0.251852 0.103064 0.0472692 0.0451151 0.049464
0.377778 0.178502 0.0184769 0.0186313 0.0183265
0.503704 0.285394 0.03836 0.0372504 0.0394737
0.546846 0.369702 0.0280486 0.0289915 0.0271056
0.62963 0.714608 0.080882 0.0814916 0.0802317
0.762963 1.24607 0.0343525 0.0348687 0.0338363
0.881481 1.64166 0.0327592 0.0316578 0.0338607


==> anc/data/fig18_left_nI_24x8_MS_137.dat <==
0 2.44025e-18 5.31626e-20 2.73983e-17 2.79104e-17
0.00740741 0.00623255 0.000339501 0.000155627 0.000106935
0.0148148 0.0124654 0.000678758 0.00031101 0.000213382
0.0222222 0.0186988 0.00101692 0.000466189 0.000319016
0.0296296 0.0249329 0.00135345 0.000620231 0.000423106
0.037037 0.0311682 0.00168755 0.000773866 0.000525936
0.0444444 0.0374049 0.0020188 0.000926282 0.000626327
0.0518519 0.0436432 0.00234639 0.00107301 0.00072428
0.0592593 0.0498834 0.00266951 0.00121486 0.0008202
0.0666667 0.0561258 0.00299223 0.00135183 0.000913275
0.0740741 0.0623707 0.00330437 0.00148433 0.00100269
0.0814815 0.0686183 0.00361368 0.00161073 0.00108886
0.0888889 0.074869 0.00391648 0.00173104 0.00117015
0.0962963 0.0811229 0.0042148 0.00184443 0.00124737
0.103704 0.0873804 0.00451151 0.00195052 0.00131972
0.111111 0.0936417 0.00478789 0.00206066 0.00138637
0.118519 0.0999071 0.00505614 0.00215008 0.00144775
0.125926 0.106177 0.00529594 0.00221958 0.00150302
0.133333 0.112451 0.00554387 0.00228908 0.0015518
0.140741 0.118731 0.00577554 0.00234964 0.00159407
0.148148 0.125015 0.00600721 0.00239923 0.00162861
0.155556 0.131305 0.00621044 0.00243743 0.00165625
0.162963 0.137601 0.00641366 0.00246385 0.00167576
0.17037 0.143903 0.0065681 0.00247767 0.00168673
0.177778 0.150211 0.00672662 0.00247848 0.00174404
0.185185 0.156526 0.00686074 0.00246548 0.00181842
0.192593 0.162848 0.00701519 0.00243865 0.00178428
0.2 0.169176 0.00716557 0.00239638 0.00176558
0.207407 0.175512 0.00722248 0.00233907 0.00186841
0.214815 0.181856 0.00727531 0.00226591 0.00197531
0.222222 0.188208 0.00732815 0.00217609 0.00204034
0.22963 0.194568 0.00738912 0.0020692 0.00204725
0.237037 0.200936 0.00739725 0.00219316 0.00210496
0.244444 0.207313 0.00745008 0.00206391 0.00213748
0.251852 0.2137 0.00748666 0.00193832 0.00218178
0.259259 0.220095 0.00751511 0.00193751 0.0022269
0.266667 0.2265 0.00757608 0.00213504 0.00227526
0.274074 0.232916 0.00759234 0.00209927 0.00248092
0.281481 0.239341 0.00756389 0.00192735 0.00269796
0.288889 0.245779 0.00751918 0.00187654 0.00291907
0.296296 0.25223 0.00751918 0.00190987 0.00298085
0.303704 0.258697 0.00744195 0.00174486 0.00279185
0.311111 0.265183 0.00728751 0.00172616 0.0025679
0.318519 0.271692 0.00720215 0.00173266 0.00270365
0.325926 0.278231 0.00709648 0.0019493 0.00283128
0.333333 0.284807 0.0071168 0.00191109 0.00285932
0.340741 0.291428 0.00704771 0.00206432 0.00288899
0.348148 0.298103 0.00706396 0.00220698 0.00300889
0.355556 0.304843 0.00693797 0.00236712 0.00287842
0.362963 0.311662 0.00688513 0.0024797 0.00264838
0.37037 0.318573 0.00701926 0.0027886 0.00250775
0.377778 0.325597 0.00723061 0.00253417 0.00260204
0.385185 0.332754 0.00733222 0.00248743 0.00241061
0.392593 0.340065 0.00750699 0.00259188 0.00253742
0.4 0.347551 0.00765737 0.0028959 0.00291338
0.407407 0.355231 0.0081451 0.00290972 0.0030219
0.414815 0.363127 0.00828735 0.00329381 0.00336046
0.422222 0.371259 0.00879947 0.00385835 0.00348646
0.42963 0.379649 0.00901082 0.00412132 0.00364253
0.437037 0.388327 0.0093441 0.00435299 0.00383966
0.444444 0.397331 0.00975461 0.00443022 0.00383925
0.451852 0.406695 0.0102464 0.0046375 0.00408881
0.459259 0.416447 0.0105512 0.0047066 0.0048326
0.466667 0.42664 0.0109617 0.00459686 0.00485292
0.474074 0.437331 0.0113844 0.00454809 0.00520246
0.481481 0.448556 0.0116364 0.00423513 0.00535691
0.488889 0.460368 0.0118275 0.00453183 0.0050602
0.496296 0.472803 0.011925 0.0043977 0.00477976
0.503704 0.485877 0.0119209 0.00473911 0.00456028
0.511111 0.4996 0.0118844 0.00478382 0.00509272
0.518519 0.513958 0.0117624 0.00499924 0.00525936
0.525926 0.528934 0.0117543 0.00534471 0.00527562
0.533333 0.544511 0.0117421 0.00520246 0.0054382
0.540741 0.560671 0.0114698 0.00545445 0.00556826
0.548148 0.577397 0.0113885 0.00557232 0.00584464
0.555556 0.594672 0.011295 0.00566174 0.00572677
0.562963 0.612479 0.0112422 0.00569019 0.00564548
0.57037 0.6308 0.0110552 0.00566174 0.00562516
0.577778 0.649619 0.0108073 0.00553981 0.00556419
0.585185 0.668918 0.0106407 0.00540568 0.00556419
0.592593 0.68868 0.010726 0.00526343 0.00571864
0.6 0.708889 0.0105512 0.00511304 0.00562922
0.607407 0.729525 0.0104334 0.00495453 0.005552
0.614815 0.750574 0.0104293 0.00479195 0.0056089
0.622222 0.772017 0.010283 0.00462531 0.00573083
0.62963 0.793837 0.0104171 0.00445054 0.00568206
0.637037 0.816017 0.0105756 0.00426764 0.00549916
0.644444 0.838539 0.0106366 0.00408068 0.00531626
0.651852 0.861388 0.0108317 0.00356897 0.0051293
0.659259 0.884544 0.0110918 0.00352792 0.00499111
0.666667 0.907993 0.0113601 0.00348483 0.00557639
0.674074 0.931715 0.0115226 0.00327511 0.0058609
0.681481 0.955694 0.0117096 0.0030597 0.00540162
0.688889 0.979912 0.0119982 0.002839 0.00540974
0.696296 1.00435 0.0121933 0.00261342 0.00530407
0.703704 1.029 0.0123762 0.00238256 0.00545039
0.711111 1.05384 0.0125713 0.00214683 0.00558858
0.718519 1.07884 0.0129045 0.00256262 0.0057227
0.725926 1.104 0.0131281 0.00280973 0.0058487
0.733333 1.1293 0.0133882 0.00296784 0.00596251
0.740741 1.15471 0.0134573 0.00310359 0.00599096
0.748148 1.18023 0.0135345 0.00326658 0.00590967
0.755556 1.20583 0.0135548 0.00345882 0.00612102
0.762963 1.2315 0.0136686 0.00368358 0.00627953
0.77037 1.25723 0.0138353 0.00394249 0.00641772
0.777778 1.28298 0.0139206 0.00423919 0.00650714
0.785185 1.30875 0.0136402 0.00457654 0.00676726
0.792593 1.33452 0.0135955 0.00461312 0.00671442
0.8 1.36028 0.013693 0.00451557 0.00668191
0.807407 1.38599 0.0138028 0.0043408 0.00672662
0.814815 1.41166 0.0140873 0.00408474 0.00676726
0.822222 1.43725 0.0144368 0.00373845 0.00682416
0.82963 1.46276 0.0145059 0.0032999 0.00683229
0.837037 1.48817 0.0153513 0.00276381 0.00700706
0.844444 1.51345 0.0162617 0.00212488 0.00687294
0.851852 1.5386 0.0173144 0.00137784 0.00684042
0.859259 1.56359 0.0184931 0.00175583 0.00678352
0.866667 1.5884 0.0198141 0.00169324 0.00702332
0.874074 1.61303 0.0214642 0.00119819 0.00769395
0.881481 1.63745 0.0230818 0.00242077 0.00754763


==> anc/data/fig18_left_nI_24x8_MS_137_data.dat <==
0.125926 0.105312 0.0165341 0.0159366 0.0171315
0.251852 0.213796 0.016278 0.0181151 0.014445
0.377778 0.334058 0.0125631 0.013063 0.0120591
0.503704 0.498602 0.0370838 0.0368968 0.0372667
0.62963 0.787565 0.0414977 0.0428796 0.0401443
0.762963 1.24743 0.0366611 0.0363644 0.0369537
0.881481 1.64699 0.0411319 0.0419855 0.0402581


==> anc/data/fig18_left_nI_24x8_MS_147.dat <==
0 3.66e-18 7.33222e-20 4.25545e-17 4.36925e-17
0.00740741 0.00953231 0.000430016 0.000205863 0.000126444
0.0148148 0.0190655 0.000858812 0.000411319 0.000252604
0.0222222 0.0286006 0.00128598 0.000616573 0.000378113
0.0296296 0.0381384 0.00171031 0.000820607 0.000502769
0.037037 0.0476799 0.00213098 0.00102342 0.000625921
0.0444444 0.0572259 0.0025488 0.00122502 0.000747853
0.0518519 0.0667775 0.00295971 0.00142499 0.000867754
0.0592593 0.0763354 0.00336412 0.00162292 0.000985622
0.0666667 0.0859007 0.00375512 0.00181883 0.00110105
0.0740741 0.0954743 0.00414165 0.00201189 0.00121364
0.0814815 0.105057 0.00451557 0.0022021 0.00132297
0.0888889 0.11465 0.00487731 0.00238907 0.00142905
0.0962963 0.124254 0.00522278 0.00257278 0.00153147
0.103704 0.133869 0.00558045 0.00275283 0.00162983
0.111111 0.143498 0.00593405 0.00292923 0.00172372
0.118519 0.15314 0.00626734 0.00310075 0.00181314
0.125926 0.162797 0.00658436 0.0032682 0.00189727
0.133333 0.172469 0.00690139 0.00343078 0.00197653
0.140741 0.182158 0.00721435 0.00358807 0.00205009
0.148148 0.191865 0.00751918 0.00374008 0.00211797
0.155556 0.20159 0.00779556 0.0038864 0.00217934
0.162963 0.211334 0.0080313 0.00402662 0.00223462
0.17037 0.221098 0.00825484 0.00416197 0.00228258
0.177778 0.230883 0.00847025 0.00428796 0.00232404
0.185185 0.24069 0.00866941 0.0043977 0.00237606
0.192593 0.25052 0.0088645 0.00443022 0.00240411
0.2 0.260374 0.00906772 0.00444648 0.0024793
0.207407 0.270253 0.0092872 0.00444648 0.00249068
0.214815 0.280157 0.00939288 0.00443022 0.00254636
0.222222 0.290088 0.00946197 0.00438957 0.00259838
0.22963 0.300046 0.00954733 0.00433674 0.00264716
0.237037 0.310033 0.00963674 0.00425951 0.00270772
0.244444 0.320049 0.00968958 0.00416197 0.00273251
0.251852 0.330096 0.00967739 0.00404329 0.00275202
0.259259 0.340173 0.00973429 0.00390306 0.00276543
0.266667 0.350283 0.00974242 0.00419042 0.00276381
0.274074 0.360426 0.00970177 0.00450338 0.00275121
0.281481 0.370605 0.00964487 0.00444241 0.00273251
0.288889 0.380822 0.00958797 0.00452777 0.0027317
0.296296 0.391078 0.00950262 0.00430422 0.00275568
0.303704 0.401377 0.00954326 0.00406849 0.00266179
0.311111 0.411722 0.00937662 0.0038043 0.00261383
0.318519 0.422116 0.00921404 0.0035332 0.00248133
0.325926 0.432565 0.00912869 0.00364538 0.00234883
0.333333 0.443074 0.0089336 0.00357588 0.00225657
0.340741 0.453647 0.00897018 0.00365107 0.00206595
0.348148 0.46429 0.00884824 0.00396118 0.00184484
0.355556 0.475006 0.0086938 0.00328283 0.00183549
0.362963 0.485803 0.00865722 0.00236671 0.00155952
0.37037 0.496686 0.00872631 0.00207245 0.00131769
0.377778 0.507667 0.00876289 0.00213341 0.00116568
0.385185 0.518751 0.00882386 0.00157537 0.00105228
0.392593 0.529941 0.00874257 0.00185622 0.00111528
0.4 0.541242 0.00894986 0.00208017 0.00182858
0.407407 0.552655 0.00903521 0.00215049 0.00200539
0.414815 0.564184 0.00945791 0.00247848 0.00214845
0.422222 0.575834 0.00993345 0.00272235 0.00249027
0.42963 0.587607 0.010348 0.00294264 0.00341046
0.437037 0.599511 0.0108479 0.00316131 0.00389046
0.444444 0.611555 0.0114495 0.00337144 0.00390835
0.451852 0.62375 0.0119453 0.00358035 0.00393233
0.459259 0.636105 0.0123965 0.00386201 0.004227
0.466667 0.648638 0.0128883 0.00438551 0.00467815
0.474074 0.661371 0.0131281 0.00447086 0.00478789
0.481481 0.674319 0.0134736 0.00450744 0.00504395
0.488889 0.687506 0.013567 0.00456028 0.00526343
0.496296 0.700951 0.0138963 0.00462938 0.00539349
0.503704 0.714665 0.0140751 0.00469034 0.00535691
0.511111 0.728659 0.0143271 0.00474318 0.00541381
0.518519 0.742932 0.0142255 0.00477976 0.00559671
0.525926 0.757483 0.014132 0.00480008 0.00595031
0.533333 0.77231 0.0139532 0.00480821 0.00624702
0.540741 0.787412 0.0140304 0.00480415 0.00612915
0.548148 0.802787 0.0140588 0.00478789 0.00602347
0.555556 0.818433 0.0142742 0.00475944 0.0060316
0.562963 0.834349 0.013945 0.00471879 0.00600315
0.57037 0.850534 0.013945 0.00466596 0.00594218
0.577778 0.866986 0.0136849 0.00460499 0.0058487
0.585185 0.883703 0.0136077 0.00453183 0.00574303
0.592593 0.900684 0.0135305 0.00451151 0.00583651
0.6 0.917927 0.0135223 0.00457247 0.00592999
0.607407 0.935432 0.013185 0.00449119 0.00602347
0.614815 0.953195 0.0132825 0.00426358 0.00620637
0.622222 0.971217 0.0133963 0.00425138 0.00643804
0.62963 0.989494 0.0134207 0.00390184 0.00626327
0.637037 1.00803 0.0136402 0.00376853 0.00623482
0.644444 1.02681 0.013819 0.00362872 0.0059747
0.651852 1.04585 0.0137012 0.00356694 0.00584057
0.659259 1.06514 0.0138475 0.00360921 0.00560484
0.666667 1.08467 0.014006 0.00364375 0.00556826
0.674074 1.10446 0.0144937 0.00367017 0.00575522
0.681481 1.12448 0.0148189 0.00388762 0.00580399
0.688889 1.14476 0.0153147 0.00427577 0.00567393
0.696296 1.16527 0.015518 0.00413758 0.00554387
0.703704 1.18603 0.0159732 0.00397541 0.00568613
0.711111 1.20702 0.0163593 0.00379089 0.00597063
0.718519 1.22826 0.0167048 0.0040254 0.00582025
0.725926 1.24973 0.0172738 0.00455622 0.00614134
0.733333 1.27143 0.0170665 0.00466596 0.00645024
0.740741 1.29337 0.0171478 0.00456434 0.00674694
0.748148 1.31554 0.0172819 0.00444648 0.00674694
0.755556 1.33794 0.0175095 0.00467002 0.00675507
0.762963 1.36056 0.0176884 0.0047066 0.00687294
0.77037 1.38342 0.0176558 0.00458873 0.00686481
0.777778 1.4065 0.017981 0.00477163 0.00695829
0.785185 1.42981 0.0179078 0.00499517 0.00715338
0.792593 1.45333 0.0182452 0.00520652 0.00733222
0.8 1.47708 0.0187817 0.00541381 0.00717777
0.807407 1.50105 0.0191068 0.00560484 0.00750292
0.814815 1.52524 0.0194523 0.00578774 0.00782401
0.822222 1.54964 0.0197815 0.00677133 0.00779556
0.82963 1.57426 0.0207611 0.00823045 0.00773459
0.837037 1.59909 0.0217162 0.00877509 0.00790936
0.844444 1.62413 0.0227608 0.00932378 0.00767363
0.851852 1.64939 0.0240736 0.00988467 0.00827923
0.859259 1.67485 0.0263781 0.0104496 0.00854748
0.866667 1.70052 0.0281339 0.0110227 0.00939694
0.874074 1.72639 0.0308286 0.010535 0.00997815
0.881481 1.75247 0.0333689 0.00985622 0.0106488


==> anc/data/fig18_left_nI_24x8_MS_147_data.dat <==
0.125926 0.151069 0.0185012 0.0189199 0.0180785
0.251852 0.314513 0.0266504 0.0270325 0.0262643
0.377778 0.482424 0.0228624 0.0242239 0.0215008
0.503704 0.698481 0.0340273 0.0363684 0.0316862
0.62963 0.991464 0.0442209 0.046375 0.0421074
0.762963 1.39625 0.0462531 0.0484885 0.0440177
0.881481 1.68401 0.0584464 0.0585683 0.0583244


==> anc/data/fig18_left_nI_24x8_MS_163.dat <==
0 6.53363e-18 2.51263e-19 7.91749e-17 8.08007e-17
0.00740741 0.0175639 0.00105919 0.000399451 0.000267561
0.0148148 0.0351287 0.00211675 0.000798252 0.000534878
0.0222222 0.0526951 0.00317228 0.00119535 0.000801504
0.0296296 0.070264 0.00422293 0.00159 0.00106691
0.037037 0.0878363 0.00526343 0.00198141 0.0013311
0.0444444 0.105413 0.00630392 0.00236874 0.00159407
0.0518519 0.122994 0.00733628 0.00275161 0.0018546
0.0592593 0.140581 0.00834832 0.00312879 0.00211309
0.0666667 0.158175 0.00933191 0.00349987 0.00236915
0.0740741 0.175777 0.0102952 0.00386364 0.00262196
0.0814815 0.193386 0.0112544 0.00421887 0.00287151
0.0888889 0.211005 0.0121892 0.00456841 0.00311741
0.0962963 0.228634 0.0131362 0.00490576 0.00335965
0.103704 0.246273 0.0140019 0.00523091 0.00359783
0.111111 0.263925 0.0148351 0.00554793 0.00383112
0.118519 0.281588 0.0156643 0.00585277 0.00405954
0.125926 0.299265 0.0165137 0.0061454 0.0042839
0.133333 0.316956 0.0172657 0.00642179 0.00449931
0.140741 0.334662 0.0180745 0.00668597 0.00471066
0.148148 0.352384 0.0187939 0.0069339 0.00491795
0.155556 0.370123 0.019497 0.00716557 0.00513336
0.162963 0.387879 0.0200823 0.00738505 0.00535284
0.17037 0.405653 0.0206391 0.00758421 0.00556419
0.177778 0.423446 0.0212651 0.00776304 0.00573083
0.185185 0.44126 0.0218991 0.00792562 0.00588528
0.192593 0.459094 0.0224031 0.00834019 0.00606005
0.2 0.476949 0.0228705 0.00890921 0.00623482
0.207407 0.494828 0.0233786 0.00889702 0.00640553
0.214815 0.512729 0.0237484 0.00988874 0.00656404
0.222222 0.530655 0.0239191 0.0103683 0.00671849
0.22963 0.548605 0.0243459 0.0103074 0.00686887
0.237037 0.566581 0.0245085 0.0102098 0.00695016
0.244444 0.584584 0.0249637 0.0100676 0.00701113
0.251852 0.602614 0.0251303 0.0102586 0.00707209
0.259259 0.620673 0.0253213 0.0106041 0.00717777
0.266667 0.638761 0.0254473 0.010409 0.00727531
0.274074 0.656879 0.0257318 0.0110065 0.00736473
0.281481 0.675029 0.0257197 0.0111324 0.00729157
0.288889 0.693213 0.0253579 0.0108276 0.00722654
0.296296 0.711432 0.0251913 0.0109699 0.00724686
0.303704 0.729687 0.0255042 0.0106528 0.00725906
0.311111 0.747981 0.0250531 0.0101936 0.00723061
0.318519 0.766315 0.0250084 0.00955139 0.00715338
0.325926 0.784694 0.0252604 0.00878321 0.00715338
0.333333 0.803121 0.0252726 0.00794188 0.00771427
0.340741 0.821595 0.0254392 0.00703145 0.00771021
0.348148 0.84012 0.0251466 0.00757608 0.00762892
0.355556 0.858695 0.0249799 0.00832393 0.00760453
0.362963 0.877321 0.0252157 0.00865722 0.00746228
0.37037 0.896 0.0254189 0.00804755 0.00728344
0.377778 0.914736 0.0254758 0.00725906 0.00731189
0.385185 0.933528 0.0257603 0.00588935 0.00738912
0.392593 0.952369 0.0266016 0.00600721 0.00768582
0.4 0.971256 0.0270406 0.00523904 0.00860031
0.407407 0.990183 0.0278657 0.00436112 0.00890515
0.414815 1.00914 0.0287192 0.0046375 0.00935223
0.422222 1.02814 0.0297394 0.00521465 0.00958797
0.42963 1.04716 0.0303003 0.00581212 0.0103643
0.437037 1.0662 0.0311416 0.00623076 0.011039
0.444444 1.08525 0.0318894 0.00660062 0.0124331
0.451852 1.10432 0.0325276 0.00721435 0.0126769
0.459259 1.12341 0.0337753 0.00775085 0.0126891
0.466667 1.1425 0.0344256 0.00821419 0.0127013
0.474074 1.16159 0.035645 0.00846212 0.0127176
0.481481 1.1807 0.0366855 0.00851903 0.0127785
0.488889 1.19982 0.0375674 0.00881166 0.0140548
0.496296 1.21896 0.038425 0.00925469 0.0151196
0.503704 1.23812 0.0386974 0.009653 0.0155017
0.511111 1.25732 0.0393802 0.0100025 0.0157131
0.518519 1.27655 0.0398191 0.0103074 0.0161764
0.525926 1.29583 0.0400752 0.0105675 0.0169649
0.533333 1.31517 0.0403231 0.0107829 0.0175014
0.540741 1.33457 0.0400914 0.0109414 0.017416
0.548148 1.35403 0.0403069 0.0108398 0.0176884
0.555556 1.37357 0.040632 0.010661 0.01792
0.562963 1.39319 0.04101 0.010539 0.0180907
0.57037 1.41291 0.0407255 0.010344 0.0182086
0.577778 1.43271 0.0407255 0.0101245 0.0182736
0.585185 1.45263 0.0402947 0.00987654 0.0182899
0.592593 1.47265 0.0395753 0.00960829 0.0182574
0.6 1.49279 0.0391201 0.00931159 0.0181883
0.607407 1.51305 0.0387461 0.00944571 0.018168
0.614815 1.53345 0.0382056 0.00957171 0.0183793
0.622222 1.55398 0.03773 0.00968145 0.0185622
0.62963 1.57467 0.0372138 0.00977087 0.0187248
0.637037 1.5955 0.0366773 0.0098359 0.0187979
0.644444 1.6165 0.0364375 0.009653 0.0185297
0.651852 1.63766 0.0360799 0.00932785 0.0182452
0.659259 1.659 0.0359214 0.00881979 0.0180013
0.666667 1.68052 0.0359945 0.00828735 0.0179404
0.674074 1.70222 0.0356531 0.00773053 0.0176315
0.681481 1.72413 0.0351207 0.00715745 0.0174486
0.688889 1.74624 0.0351247 0.00671849 0.0174729
0.696296 1.76855 0.0354052 0.0066372 0.0174892
0.703704 1.79109 0.0352426 0.00649494 0.0174973
0.711111 1.81384 0.0349459 0.00592593 0.0174242
0.718519 1.83683 0.0345638 0.00534878 0.0173226
0.725926 1.86006 0.033881 0.00475944 0.017221
0.733333 1.88354 0.0336981 0.00437738 0.0171153
0.740741 1.90726 0.0334136 0.0042839 0.0170096
0.748148 1.93125 0.0326007 0.00378682 0.0170706
0.755556 1.9555 0.0325032 0.00469847 0.0171884
0.762963 1.98003 0.0318773 0.00550729 0.0173022
0.77037 2.00484 0.0312066 0.00534471 0.0174079
0.777778 2.02993 0.0305644 0.00517401 0.0175136
0.785185 2.05533 0.0297434 0.0054829 0.0176071
0.792593 2.08102 0.0286135 0.00622669 0.0176965
0.8 2.10702 0.0277966 0.00698674 0.0177778
0.807407 2.13335 0.0272723 0.00691358 0.017855
0.814815 2.15999 0.0268618 0.0066372 0.01792
0.822222 2.18696 0.0258619 0.00688513 0.017981
0.82963 2.21428 0.0252685 0.00809633 0.0179485
0.837037 2.24193 0.0247157 0.00973022 0.017477
0.844444 2.26994 0.0247686 0.0113844 0.0174648
0.851852 2.29831 0.0244881 0.0127216 0.0175055
0.859259 2.32705 0.024797 0.0136036 0.0175502
0.866667 2.35616 0.0249921 0.0139003 0.0176721
0.874074 2.38565 0.0255449 0.0154001 0.0179973
0.881481 2.41552 0.0271788 0.0164894 0.0181029


==> anc/data/fig18_left_nI_24x8_MS_163_data.dat <==
0.125926 0.295875 0.0367261 0.0340314 0.0394168
0.251852 0.593545 0.0410507 0.0391729 0.0429609
0.377778 0.904896 0.0827516 0.0830768 0.0824265
0.503704 1.31625 0.110877 0.114901 0.106813
0.62963 1.61182 0.0738099 0.0731189 0.0745008
0.724023 1.80955 0.0746634 0.0767363 0.0725906
0.762963 1.96401 0.100472 0.0997815 0.101123
0.881481 2.40419 0.0288899 0.0280811 0.0297028


==> anc/data/fig18_right_nI_24x8_TS_103.dat <==
114.000 1.28713 0.0226022 0.0032304 0.00529594
115.000 1.2823 0.0210822 0.00329381 0.00499517
116.000 1.27724 0.0200742 0.00295077 0.00499517
117.000 1.27203 0.0194848 0.00318041 0.00512523
118.000 1.26671 0.0190987 0.0032995 0.00522278
119.000 1.26137 0.0189849 0.00332551 0.00529188
120.000 1.25605 0.0191434 0.00307108 0.00545039
121.000 1.25082 0.0191312 0.00295361 0.00540568
122.000 1.24575 0.0191597 0.00292354 0.00549916
123.000 1.2409 0.0194035 0.00303653 0.00537723
124.000 1.23634 0.0192288 0.00292842 0.00523904
125.000 1.23211 0.0191028 0.00285241 0.00516994
126.000 1.2283 0.0186963 0.00284306 0.00529188
127.000 1.22496 0.0183021 0.0030223 0.00525936
128.000 1.22216 0.0177209 0.00323365 0.00553981
129.000 1.21996 0.0168592 0.00347142 0.00588122
130.000 1.21842 0.016091 0.00336168 0.00581619
131.000 1.2176 0.0159366 0.00326698 0.00606818
132.000 1.21757 0.0151887 0.00344094 0.00635269
133.000 1.2184 0.0147986 0.00362181 0.00666565
134.000 1.22014 0.0145181 0.0038047 0.00686481
135.000 1.22287 0.0139288 0.00398516 0.00681197
136.000 1.22663 0.013693 0.00391201 0.00659249
137.000 1.2315 0.0136686 0.00368358 0.00627953
138.000 1.23755 0.0137337 0.00342956 0.00587309
139.000 1.24482 0.014067 0.00315033 0.00612915
140.000 1.25339 0.0143962 0.0030219 0.0065112
141.000 1.26332 0.014888 0.00301052 0.00622263
142.000 1.27467 0.015331 0.00297069 0.00589341
143.000 1.28755 0.0159772 0.00207123 0.00612102
144.000 1.30226 0.0164365 0.00430829 0.00628766
145.000 1.31911 0.0169039 0.00491389 0.00553574
146.000 1.33845 0.0174201 0.00491389 0.00565361
147.000 1.36056 0.0176884 0.0047066 0.00687294
148.000 1.3855 0.0180542 0.0050155 0.00758015
149.000 1.4131 0.0183793 0.00495453 0.00795407
150.000 1.44318 0.0186598 0.00698268 0.00844993
151.000 1.47558 0.0189727 0.00705177 0.00924656
152.000 1.5101 0.0195295 0.00676726 0.0102098
153.000 1.54659 0.019997 0.00636082 0.0103236
154.000 1.58485 0.0210984 0.00720622 0.0108926
155.000 1.62471 0.0219845 0.00860031 0.0114251
156.000 1.666 0.0230087 0.00721435 0.0119982
157.000 1.70854 0.0240492 0.00838084 0.0124168
158.000 1.75214 0.025301 0.00788498 0.0128761
159.000 1.79664 0.0269065 0.00735254 0.0125347
160.000 1.84186 0.0287111 0.0068201 0.0130874
161.000 1.88761 0.030032 0.00615353 0.0143068
162.000 1.93373 0.0312391 0.00586496 0.0158716
163.000 1.98003 0.0318773 0.00550729 0.0173022
164.000 2.02634 0.0322512 0.00527155 0.0185622
165.000 2.07248 0.0329056 0.00457654 0.0196108
166.000 2.11827 0.0329665 0.00390632 0.0204197
167.000 2.16354 0.0331738 0.00326739 0.020944
168.000 2.20811 0.033503 0.00266748 0.0211512
169.000 2.2518 0.034194 0.00211309 0.0209968
170.000 2.29443 0.0348362 0.00161195 0.0204562
171.000 2.33583 0.0349622 0.00144328 0.0199319
172.000 2.37583 0.0366082 0.00292598 0.0193588
173.000 2.41423 0.0386852 0.00219926 0.0191719
174.000 2.45088 0.0426358 0.00168755 0.0190662


==> anc/data/fig18_right_nI_24x8_TS_103_data.dat <==
1.140000e+02 1.26946 0.0266951 0.0264065 0.0269796
1.230000e+02 1.24607 0.0343525 0.0348687 0.0338363
1.320000e+02 1.23174 0.048326 0.048204 0.0484479
1.370000e+02 1.24743 0.0366611 0.0363644 0.0369537
1.420000e+02 1.26002 0.0271178 0.0257197 0.028516
1.470000e+02 1.39625 0.0462531 0.0484885 0.0440177
1.520000e+02 1.50625 0.062714 0.0626734 0.0627547
1.630000e+02 1.96401 0.100472 0.0997815 0.101123
1.740000e+02 2.43239 0.0777524 0.0774272 0.0781182
1.740000e+02 2.44777 0.0570238 0.0580806 0.0559264


==> anc/data/fig18_right_nI_24x8_TS_17.dat <==
114.000 0.0370588 0.00985216 0.00218788 0.00218747
115.000 0.0393167 0.00893766 0.00224803 0.00237525
116.000 0.0415846 0.00776711 0.00229152 0.00250409
117.000 0.0438708 0.00731596 0.00230859 0.00262074
118.000 0.0461836 0.00722654 0.00231144 0.00272519
119.000 0.0485313 0.00716964 0.00232119 0.00281746
120.000 0.050922 0.00727938 0.00233826 0.00288046
121.000 0.0533641 0.00734441 0.00233989 0.0028894
122.000 0.0558659 0.00760047 0.00232119 0.00286013
123.000 0.0584356 0.00771834 0.00234151 0.00265366
124.000 0.0610815 0.0077915 0.00236184 0.00246345
125.000 0.0638119 0.00775492 0.00238053 0.0024037
126.000 0.0666351 0.00773459 0.00238825 0.00233745
127.000 0.0695592 0.00754357 0.00238541 0.00226591
128.000 0.0725927 0.00726312 0.0023094 0.00219032
129.000 0.0757437 0.00705177 0.00231225 0.00211147
130.000 0.0790206 0.00655591 0.00226144 0.00203099
131.000 0.0824315 0.00634456 0.00218991 0.0019493
132.000 0.0859849 0.00601128 0.00211269 0.00196068
133.000 0.0896889 0.00583244 0.00206716 0.00178835
134.000 0.0935518 0.00557639 0.00214195 0.00175989
135.000 0.097582 0.00538129 0.00222649 0.00165422
136.000 0.101788 0.00524717 0.00221999 0.00156683
137.000 0.106177 0.00529594 0.00221958 0.00150302
138.000 0.110758 0.00530407 0.00223624 0.00144571
139.000 0.11554 0.00535691 0.0022647 0.00142986
140.000 0.12053 0.0056658 0.0022586 0.00144693
141.000 0.125737 0.00598283 0.00224478 0.00147254
142.000 0.131169 0.00620231 0.00222893 0.00144693
143.000 0.136841 0.0065234 0.00223828 0.00146482
144.000 0.142798 0.00671036 0.00222405 0.00135101
145.000 0.149081 0.00673068 0.00247401 0.00153635
146.000 0.155738 0.00665346 0.0028768 0.00169283
147.000 0.162797 0.00658436 0.0032682 0.00189727
148.000 0.170247 0.0065112 0.00361855 0.00204928
149.000 0.178049 0.00679978 0.00392786 0.00219966
150.000 0.186157 0.00714932 0.00419855 0.00236753
151.000 0.194526 0.00764518 0.00443835 0.0025297
152.000 0.203114 0.00833613 0.0046497 0.00265813
153.000 0.211875 0.00913682 0.0048326 0.00276462
154.000 0.220765 0.0102058 0.00499517 0.00284713
155.000 0.22974 0.0111081 0.00514149 0.00295443
156.000 0.238755 0.0119819 0.00527562 0.00313611
157.000 0.247766 0.0128273 0.00539755 0.00329625
158.000 0.256729 0.0134207 0.00551135 0.00354458
159.000 0.265599 0.0142864 0.00562516 0.00376812
160.000 0.274332 0.0148636 0.00574303 0.00373724
161.000 0.282884 0.0157374 0.00586496 0.00395671
162.000 0.291209 0.0160748 0.00599909 0.00420261
163.000 0.299265 0.0165137 0.0061454 0.0042839
164.000 0.307006 0.0168186 0.00630798 0.00443022
165.000 0.314389 0.016843 0.00649088 0.00455622
166.000 0.321368 0.0166519 0.00670223 0.00464563
167.000 0.3279 0.0161967 0.00694203 0.00472286
168.000 0.33394 0.0160463 0.00721435 0.00487324
169.000 0.339444 0.0151156 0.00752324 0.00479602
170.000 0.344367 0.0152782 0.00781995 0.00491389
171.000 0.348665 0.0149855 0.00799472 0.00475537
172.000 0.352294 0.0152253 0.00820607 0.00437738
173.000 0.355209 0.0168389 0.00806381 0.00436519
174.000 0.357367 0.0189605 0.00779556 0.00451964


==> anc/data/fig18_right_nI_24x8_TS_17_data.dat <==
1.140000e+02 0.0501711 0.0188345 0.0192003 0.0184647
1.230000e+02 0.049592 0.0134532 0.0141645 0.0127379
1.320000e+02 0.0798899 0.0226348 0.021891 0.0233786
1.370000e+02 0.105312 0.0165341 0.0159366 0.0171315
1.420000e+02 0.120588 0.0250612 0.0250531 0.0250693
1.470000e+02 0.151069 0.0185012 0.0189199 0.0180785
1.520000e+02 0.220458 0.0339664 0.0326739 0.0352589
1.630000e+02 0.295875 0.0367261 0.0340314 0.0394168
1.740000e+02 0.352586 0.0356206 0.0377585 0.0334827


==> anc/data/fig18_right_nI_24x8_TS_51.dat <==
114.000 0.118526 0.0177412 0.00612508 0.00718996
115.000 0.121715 0.0154407 0.00615353 0.00684855
116.000 0.12542 0.0136524 0.00592186 0.00631611
117.000 0.129645 0.0123477 0.00557232 0.00580399
118.000 0.134389 0.0118071 0.00536504 0.00547884
119.000 0.139656 0.0113032 0.0050724 0.00509272
120.000 0.145447 0.0110268 0.00477163 0.00497485
121.000 0.151762 0.0110674 0.0044668 0.00471473
122.000 0.158605 0.0114657 0.00410507 0.00436112
123.000 0.165976 0.011547 0.0038043 0.00417822
124.000 0.173878 0.0115795 0.00346614 0.00397419
125.000 0.182311 0.0115308 0.00327755 0.00393355
126.000 0.191278 0.011356 0.00320805 0.00360392
127.000 0.20078 0.0110796 0.00312432 0.00342875
128.000 0.210819 0.0108154 0.00302759 0.0033186
129.000 0.221396 0.010348 0.00295402 0.00324869
130.000 0.232513 0.00988467 0.00306173 0.00315846
131.000 0.244173 0.00930752 0.00315074 0.00300808
132.000 0.256375 0.00868567 0.00321902 0.00262765
133.000 0.269123 0.00827516 0.00326251 0.00242402
134.000 0.282417 0.00780369 0.0032365 0.00245369
135.000 0.29626 0.00750699 0.00299995 0.00249921
136.000 0.310653 0.00733628 0.00276543 0.00259513
137.000 0.325597 0.00723061 0.00253417 0.00260204
138.000 0.341094 0.00723061 0.00245328 0.00262358
139.000 0.357147 0.00730376 0.00221958 0.00246995
140.000 0.373756 0.00744602 0.00234395 0.0022143
141.000 0.390923 0.00754763 0.00224559 0.00172331
142.000 0.40865 0.00765737 0.00194645 0.00116811
143.000 0.426952 0.00797846 0.00161683 0.00101489
144.000 0.445916 0.00819794 0.00146969 0.000891328
145.000 0.465626 0.00840929 0.00171722 0.000582432
146.000 0.486186 0.00855967 0.00171803 0.000714119
147.000 0.507667 0.00876289 0.00213341 0.00116568
148.000 0.530055 0.00906772 0.00217365 0.00174445
149.000 0.55327 0.0094132 0.00238785 0.0022017
150.000 0.57722 0.00983183 0.00268983 0.00265732
151.000 0.601816 0.010787 0.00294549 0.00287395
152.000 0.626969 0.0120226 0.00332876 0.00294467
153.000 0.652589 0.0135914 0.00330112 0.00299426
154.000 0.678586 0.014953 0.00375553 0.00384535
155.000 0.70487 0.0163796 0.00421887 0.00424732
156.000 0.731353 0.0181964 0.00447086 0.00466596
157.000 0.757943 0.0196068 0.00497892 0.0050602
158.000 0.784552 0.0210659 0.00547478 0.00551948
159.000 0.81109 0.0222527 0.00592999 0.00593405
160.000 0.837467 0.0236184 0.00633237 0.00625514
161.000 0.863594 0.024419 0.00667784 0.0066372
162.000 0.88938 0.0251872 0.00695016 0.0069908
163.000 0.914736 0.0254758 0.00725906 0.00731189
164.000 0.939573 0.0260123 0.00753544 0.00759234
165.000 0.963801 0.0260651 0.00772646 0.00782401
166.000 0.987329 0.0257522 0.00782401 0.00800285
167.000 1.01007 0.0249352 0.00781182 0.00812071
168.000 1.03193 0.02385 0.00768176 0.00816542
169.000 1.05282 0.0227933 0.00742163 0.00813291
170.000 1.07266 0.0217243 0.00701926 0.00801504
171.000 1.09135 0.0213179 0.00646649 0.00734847
172.000 1.1088 0.0215902 0.00574709 0.00720622
173.000 1.12492 0.0237118 0.00473099 0.00680384
174.000 1.13963 0.0274145 0.00327023 0.00654372


==> anc/data/fig18_right_nI_24x8_TS_51_data.dat <==
1.140000e+02 0.120352 0.0396606 0.0414977 0.0378316
1.230000e+02 0.178502 0.0184769 0.0186313 0.0183265
1.320000e+02 0.26167 0.0598689 0.0632017 0.0565361
1.370000e+02 0.334058 0.0125631 0.013063 0.0120591
1.420000e+02 0.427416 0.0175949 0.0162739 0.0189118
1.470000e+02 0.482424 0.0228624 0.0242239 0.0215008
1.520000e+02 0.640105 0.0284835 0.0293817 0.0275812
1.630000e+02 0.904896 0.0827516 0.0830768 0.0824265
1.740000e+02 1.16145 0.0359417 0.0374577 0.0344297


==> anc/data/fig18_right_nI_24x8_TS_68.dat <==
114.000 0.265734 0.0300036 0.00436519 0.00475537
115.000 0.265268 0.0258009 0.00427171 0.00440583
116.000 0.265794 0.0221714 0.00449119 0.00411319
117.000 0.2673 0.0201839 0.00460092 0.00400427
118.000 0.269775 0.0191516 0.00465783 0.00387908
119.000 0.273208 0.0179363 0.00400224 0.00364213
120.000 0.277587 0.01729 0.00399533 0.00341289
121.000 0.282902 0.0166723 0.00379414 0.00356612
122.000 0.28914 0.0165259 0.0037413 0.00334542
123.000 0.29629 0.0161927 0.00376487 0.00351938
124.000 0.304342 0.0159691 0.00378357 0.00351288
125.000 0.313283 0.015648 0.00379414 0.0036592
126.000 0.323103 0.01527 0.0038486 0.00371691
127.000 0.333791 0.0150587 0.0040441 0.00393314
128.000 0.345334 0.0146929 0.00437332 0.00430016
129.000 0.357722 0.0145547 0.00460905 0.0043977
130.000 0.370943 0.0138353 0.00479195 0.00447493
131.000 0.384987 0.0132988 0.00489356 0.00479195
132.000 0.399841 0.0127785 0.00486105 0.00447493
133.000 0.415494 0.0125753 0.00479602 0.00425138
134.000 0.431936 0.0123274 0.00476757 0.00443428
135.000 0.449154 0.0118925 0.00473505 0.00465376
136.000 0.467139 0.0119413 0.00468221 0.00490576
137.000 0.485877 0.0119209 0.00473911 0.00456028
138.000 0.505358 0.0118722 0.00456028 0.00438145
139.000 0.525571 0.0119291 0.00449525 0.00485292
140.000 0.546504 0.0124737 0.00444648 0.00480821
141.000 0.568147 0.012872 0.0044099 0.00441803
142.000 0.590487 0.0131037 0.00436112 0.00433674
143.000 0.613529 0.0130021 0.00431642 0.00484479
144.000 0.637363 0.0134167 0.004227 0.00523497
145.000 0.662086 0.0135955 0.0050155 0.00571864
146.000 0.687821 0.0139247 0.00493421 0.00546665
147.000 0.714665 0.0140751 0.00469034 0.00535691
148.000 0.742621 0.0143921 0.004227 0.0056658
149.000 0.771612 0.0152944 0.00355718 0.00631205
150.000 0.801552 0.0159935 0.00320561 0.00656404
151.000 0.832355 0.0172535 0.00303084 0.00679978
152.000 0.863937 0.0183631 0.0027825 0.00740944
153.000 0.89621 0.0203627 0.00315074 0.00804349
154.000 0.929089 0.0223787 0.00362424 0.00870193
155.000 0.962489 0.0246548 0.00413758 0.00937662
156.000 0.996323 0.0263862 0.00446273 0.010348
157.000 1.03051 0.028959 0.00541787 0.0115551
158.000 1.06495 0.030975 0.00675507 0.0122258
159.000 1.09957 0.0325926 0.00802723 0.0126241
160.000 1.13429 0.0350353 0.00857999 0.0130549
161.000 1.16901 0.0363603 0.00900676 0.0137134
162.000 1.20365 0.0378194 0.00936036 0.0146685
163.000 1.23812 0.0386974 0.009653 0.0155017
164.000 1.27234 0.0394005 0.00986029 0.0162008
165.000 1.30623 0.0391322 0.00993751 0.0166397
166.000 1.33969 0.0394818 0.0099497 0.0167495
167.000 1.37264 0.0392582 0.00988061 0.0173795
168.000 1.405 0.0384047 0.00972616 0.0182045
169.000 1.43667 0.0383316 0.00947417 0.0191312
170.000 1.46758 0.0381365 0.0091165 0.0201351
171.000 1.49764 0.0386364 0.00772646 0.0212244
172.000 1.52676 0.041579 0.00576335 0.0210171
173.000 1.55485 0.0432454 0.00384332 0.0203871
174.000 1.58184 0.0469441 0.00130224 0.0214845


==> anc/data/fig18_right_nI_24x8_TS_68_data.dat <==
1.140000e+02 0.218544 0.0606412 0.0592593 0.0620231
1.230000e+02 0.285394 0.03836 0.0372504 0.0394737
1.320000e+02 0.410939 0.0392704 0.0421887 0.0363684
1.370000e+02 0.498602 0.0370838 0.0368968 0.0372667
1.420000e+02 0.596935 0.0356206 0.0365432 0.034702
1.470000e+02 0.698481 0.0340273 0.0363684 0.0316862
1.520000e+02 0.837663 0.0409694 0.0397663 0.042148
1.630000e+02 1.31625 0.110877 0.114901 0.106813
1.740000e+02 1.52425 0.0674694 0.0726718 0.0622669


==> anc/data/fig1_bec_bound_lower.dat <==
69.5 0.0
69.5 140.0
7.001484e+01 1.445625e+02
7.013452e+01 1.446876e+02
7.025419e+01 1.448129e+02
7.037387e+01 1.449387e+02
7.049355e+01 1.450652e+02
7.061323e+01 1.451926e+02
7.073290e+01 1.453204e+02
7.085258e+01 1.454479e+02
7.097226e+01 1.455743e+02
7.109193e+01 1.456983e+02
7.121161e+01 1.458193e+02
7.133129e+01 1.459371e+02
7.145097e+01 1.460508e+02
7.157064e+01 1.461583e+02
7.169032e+01 1.462603e+02
7.181000e+01 1.463584e+02
7.192968e+01 1.464540e+02
7.204935e+01 1.465486e+02
7.216903e+01 1.466427e+02
7.228871e+01 1.467361e+02
7.240839e+01 1.468286e+02
7.252806e+01 1.469199e+02
7.264774e+01 1.470100e+02
7.276742e+01 1.470977e+02
7.288710e+01 1.471829e+02
7.300677e+01 1.472659e+02
7.312645e+01 1.473472e+02
7.324613e+01 1.474270e+02
7.336580e+01 1.475058e+02
7.348548e+01 1.475836e+02
7.360516e+01 1.476602e+02
7.372484e+01 1.477357e+02
7.384451e+01 1.478102e+02
7.396419e+01 1.478838e+02
7.408387e+01 1.479566e+02
7.420355e+01 1.480287e+02
7.432322e+01 1.480997e+02
7.444290e+01 1.481698e+02
7.456258e+01 1.482391e+02
7.468226e+01 1.483080e+02
7.480193e+01 1.483764e+02
7.492161e+01 1.484448e+02
7.504129e+01 1.485133e+02
7.516096e+01 1.485821e+02
7.528064e+01 1.486512e+02
7.540032e+01 1.487204e+02
7.552000e+01 1.487894e+02
7.563967e+01 1.488581e+02
7.575935e+01 1.489262e+02
7.587903e+01 1.489936e+02
7.599871e+01 1.490597e+02
7.611838e+01 1.491239e+02
7.623806e+01 1.491865e+02
7.635774e+01 1.492474e+02
7.647742e+01 1.493069e+02
7.659709e+01 1.493650e+02
7.671677e+01 1.494219e+02
7.683645e+01 1.494777e+02
7.695612e+01 1.495324e+02
7.707580e+01 1.495854e+02
7.719548e+01 1.496368e+02
7.731516e+01 1.496869e+02
7.743483e+01 1.497357e+02
7.755451e+01 1.497836e+02
7.767419e+01 1.498307e+02
7.779387e+01 1.498772e+02
7.791354e+01 1.499232e+02
7.803322e+01 1.499690e+02
7.815290e+01 1.500147e+02
7.827258e+01 1.500606e+02
7.839225e+01 1.501066e+02
7.851193e+01 1.501528e+02
7.863161e+01 1.501992e+02
7.875129e+01 1.502457e+02
7.887096e+01 1.502924e+02
7.899064e+01 1.503393e+02
7.911032e+01 1.503863e+02
7.922999e+01 1.504335e+02
7.934967e+01 1.504808e+02
7.946935e+01 1.505283e+02
7.958903e+01 1.505762e+02
7.970870e+01 1.506242e+02
7.982838e+01 1.506725e+02
7.994806e+01 1.507209e+02
8.006774e+01 1.507693e+02
8.018741e+01 1.508178e+02
8.030709e+01 1.508663e+02
8.042677e+01 1.509146e+02
8.054645e+01 1.509628e+02
8.066612e+01 1.510108e+02
8.078580e+01 1.510584e+02
8.090548e+01 1.511055e+02
8.102515e+01 1.511520e+02
8.114483e+01 1.511981e+02
8.126451e+01 1.512437e+02
8.138419e+01 1.512888e+02
8.150386e+01 1.513333e+02
8.162354e+01 1.513774e+02
8.174322e+01 1.514209e+02
8.186290e+01 1.514640e+02
8.198257e+01 1.515065e+02
8.210225e+01 1.515482e+02
8.222193e+01 1.515890e+02
8.234161e+01 1.516290e+02
8.246128e+01 1.516683e+02
8.258096e+01 1.517069e+02
8.270064e+01 1.517449e+02
8.282032e+01 1.517825e+02
8.293999e+01 1.518197e+02
8.305967e+01 1.518566e+02
8.317935e+01 1.518933e+02
8.329902e+01 1.519299e+02
8.341870e+01 1.519665e+02
8.353838e+01 1.520032e+02
8.365806e+01 1.520401e+02
8.377773e+01 1.520772e+02
8.389741e+01 1.521146e+02
8.401709e+01 1.521521e+02
8.413677e+01 1.521897e+02
8.425644e+01 1.522273e+02
8.437612e+01 1.522649e+02
8.449580e+01 1.523025e+02
8.461548e+01 1.523399e+02
8.473515e+01 1.523772e+02
8.485483e+01 1.524142e+02
8.497451e+01 1.524510e+02
8.509418e+01 1.524874e+02
8.521386e+01 1.525234e+02
8.533354e+01 1.525586e+02
8.545322e+01 1.525931e+02
8.557289e+01 1.526270e+02
8.569257e+01 1.526603e+02
8.581225e+01 1.526931e+02
8.593193e+01 1.527255e+02
8.605160e+01 1.527575e+02
8.617128e+01 1.527892e+02
8.629096e+01 1.528207e+02
8.641064e+01 1.528521e+02
8.653031e+01 1.528833e+02
8.664999e+01 1.529145e+02
8.676967e+01 1.529458e+02
8.688935e+01 1.529772e+02
8.700902e+01 1.530087e+02
8.712870e+01 1.530407e+02
8.724838e+01 1.530730e+02
8.736805e+01 1.531057e+02
8.748773e+01 1.531386e+02
8.760741e+01 1.531718e+02
8.772709e+01 1.532052e+02
8.784676e+01 1.532387e+02
8.796644e+01 1.532722e+02
8.808612e+01 1.533058e+02
8.820580e+01 1.533394e+02
8.832547e+01 1.533729e+02
8.844515e+01 1.534063e+02
8.856483e+01 1.534395e+02
8.868451e+01 1.534725e+02
8.880418e+01 1.535052e+02
8.892386e+01 1.535373e+02
8.904354e+01 1.535689e+02
8.916321e+01 1.535999e+02
8.928289e+01 1.536303e+02
8.940257e+01 1.536603e+02
8.952225e+01 1.536898e+02
8.964192e+01 1.537189e+02
8.976160e+01 1.537476e+02
8.988128e+01 1.537760e+02
9.000096e+01 1.538040e+02
9.012063e+01 1.538318e+02
9.024031e+01 1.538594e+02
9.035999e+01 1.538867e+02
9.047967e+01 1.539139e+02
9.059934e+01 1.539410e+02
9.071902e+01 1.539680e+02
9.083870e+01 1.539950e+02
9.095837e+01 1.540214e+02
9.107805e+01 1.540478e+02
9.119773e+01 1.540742e+02
9.131741e+01 1.541005e+02
9.143708e+01 1.541269e+02
9.155676e+01 1.541532e+02
9.167644e+01 1.541795e+02
9.179612e+01 1.542058e+02
9.191579e+01 1.542321e+02
9.203547e+01 1.542583e+02
9.215515e+01 1.542845e+02
9.227483e+01 1.543106e+02
9.239450e+01 1.543367e+02
9.251418e+01 1.543628e+02
9.263386e+01 1.543888e+02
9.275354e+01 1.544148e+02
9.287321e+01 1.544407e+02
9.299289e+01 1.544666e+02
9.311257e+01 1.544924e+02
9.323224e+01 1.545181e+02
9.335192e+01 1.545436e+02
9.347160e+01 1.545691e+02
9.359128e+01 1.545944e+02
9.371095e+01 1.546196e+02
9.383063e+01 1.546447e+02
9.395031e+01 1.546697e+02
9.406999e+01 1.546945e+02
9.418966e+01 1.547193e+02
9.430934e+01 1.547439e+02
9.442902e+01 1.547685e+02
9.454870e+01 1.547929e+02
9.466837e+01 1.548172e+02
9.478805e+01 1.548415e+02
9.490773e+01 1.548657e+02
9.502740e+01 1.548897e+02
9.514708e+01 1.549137e+02
9.526676e+01 1.549376e+02
9.538644e+01 1.549615e+02
9.550611e+01 1.549852e+02
9.562579e+01 1.550089e+02
9.574547e+01 1.550325e+02
9.586515e+01 1.550559e+02
9.598482e+01 1.550792e+02
9.610450e+01 1.551023e+02
9.622418e+01 1.551254e+02
9.634386e+01 1.551483e+02
9.646353e+01 1.551711e+02
9.658321e+01 1.551938e+02
9.670289e+01 1.552163e+02
9.682257e+01 1.552388e+02
9.694224e+01 1.552611e+02
9.706192e+01 1.552834e+02
9.718160e+01 1.553055e+02
9.730127e+01 1.553275e+02
9.742095e+01 1.553494e+02
9.754063e+01 1.553713e+02
9.766031e+01 1.553930e+02
9.777998e+01 1.554147e+02
9.789966e+01 1.554362e+02
9.801934e+01 1.554577e+02
9.813902e+01 1.554791e+02
9.825869e+01 1.555004e+02
9.837837e+01 1.555216e+02
9.849805e+01 1.555426e+02
9.861773e+01 1.555635e+02
9.873740e+01 1.555843e+02
9.885708e+01 1.556049e+02
9.897676e+01 1.556254e+02
9.909643e+01 1.556457e+02
9.921611e+01 1.556660e+02
9.933579e+01 1.556861e+02
9.945547e+01 1.557061e+02
9.957514e+01 1.557260e+02
9.969482e+01 1.557457e+02
9.981450e+01 1.557654e+02
9.993418e+01 1.557850e+02
1.000539e+02 1.558044e+02
1.001735e+02 1.558238e+02
1.002932e+02 1.558431e+02
1.004129e+02 1.558623e+02
1.005326e+02 1.558815e+02
1.006522e+02 1.559005e+02
1.007719e+02 1.559195e+02
1.008916e+02 1.559385e+02
1.010113e+02 1.559573e+02
1.011309e+02 1.559762e+02
1.012506e+02 1.559949e+02
1.013703e+02 1.560136e+02
1.014900e+02 1.560323e+02
1.016097e+02 1.560508e+02
1.017293e+02 1.560692e+02
1.018490e+02 1.560876e+02
1.019687e+02 1.561059e+02
1.020884e+02 1.561240e+02
1.022080e+02 1.561422e+02
1.023277e+02 1.561602e+02
1.024474e+02 1.561781e+02
1.025671e+02 1.561960e+02
1.026868e+02 1.562138e+02
1.028064e+02 1.562316e+02
1.029261e+02 1.562492e+02
1.030458e+02 1.562668e+02
1.031655e+02 1.562844e+02
1.032851e+02 1.563018e+02
1.034048e+02 1.563192e+02
1.035245e+02 1.563366e+02
1.036442e+02 1.563539e+02
1.037639e+02 1.563711e+02
1.038835e+02 1.563883e+02
1.040032e+02 1.564054e+02
1.041229e+02 1.564225e+02
1.042426e+02 1.564395e+02
1.043622e+02 1.564564e+02
1.044819e+02 1.564734e+02
1.046016e+02 1.564902e+02
1.047213e+02 1.565071e+02
1.048409e+02 1.565238e+02
1.049606e+02 1.565405e+02
1.050803e+02 1.565571e+02
1.052000e+02 1.565736e+02
1.053197e+02 1.565900e+02
1.054393e+02 1.566063e+02
1.055590e+02 1.566226e+02
1.056787e+02 1.566388e+02
1.057984e+02 1.566549e+02
1.059180e+02 1.566709e+02
1.060377e+02 1.566869e+02
1.061574e+02 1.567027e+02
1.062771e+02 1.567186e+02
1.063968e+02 1.567343e+02
1.065164e+02 1.567500e+02
1.066361e+02 1.567656e+02
1.067558e+02 1.567811e+02
1.068755e+02 1.567966e+02
1.069951e+02 1.568120e+02
1.071148e+02 1.568273e+02
1.072345e+02 1.568426e+02
1.073542e+02 1.568578e+02
1.074738e+02 1.568730e+02
1.075935e+02 1.568881e+02
1.077132e+02 1.569031e+02
1.078329e+02 1.569181e+02
1.079526e+02 1.569330e+02
1.080722e+02 1.569478e+02
1.081919e+02 1.569626e+02
1.083116e+02 1.569774e+02
1.084313e+02 1.569921e+02
1.085509e+02 1.570067e+02
1.086706e+02 1.570213e+02
1.087903e+02 1.570357e+02
1.089100e+02 1.570501e+02
1.090297e+02 1.570643e+02
1.091493e+02 1.570785e+02
1.092690e+02 1.570927e+02
1.093887e+02 1.571067e+02
1.095084e+02 1.571207e+02
1.096280e+02 1.571346e+02
1.097477e+02 1.571485e+02
1.098674e+02 1.571623e+02
1.099871e+02 1.571761e+02
1.101068e+02 1.571898e+02
1.102264e+02 1.572036e+02
1.103461e+02 1.572172e+02
1.104658e+02 1.572309e+02
1.105855e+02 1.572446e+02
1.107051e+02 1.572582e+02
1.108248e+02 1.572718e+02
1.109445e+02 1.572854e+02
1.110642e+02 1.572991e+02
1.111838e+02 1.573127e+02
1.113035e+02 1.573263e+02
1.114232e+02 1.573400e+02
1.115429e+02 1.573537e+02
1.116626e+02 1.573674e+02
1.117822e+02 1.573812e+02
1.119019e+02 1.573950e+02
1.120216e+02 1.574088e+02
1.121413e+02 1.574227e+02
1.122609e+02 1.574367e+02
1.123806e+02 1.574507e+02
1.125003e+02 1.574648e+02
1.126200e+02 1.574789e+02
1.127397e+02 1.574932e+02
1.128593e+02 1.575075e+02
1.129790e+02 1.575220e+02
1.130987e+02 1.575366e+02
1.132184e+02 1.575514e+02
1.133380e+02 1.575664e+02
1.134577e+02 1.575815e+02
1.135774e+02 1.575967e+02
1.136971e+02 1.576122e+02
1.138167e+02 1.576277e+02
1.139364e+02 1.576435e+02
1.140561e+02 1.576593e+02
1.141758e+02 1.576753e+02
1.142955e+02 1.576914e+02
1.144151e+02 1.577077e+02
1.145348e+02 1.577241e+02
1.146545e+02 1.577406e+02
1.147742e+02 1.577573e+02
1.148938e+02 1.577741e+02
1.150135e+02 1.577910e+02
1.151332e+02 1.578080e+02
1.152529e+02 1.578251e+02
1.153726e+02 1.578423e+02
1.154922e+02 1.578597e+02
1.156119e+02 1.578771e+02
1.157316e+02 1.578947e+02
1.158513e+02 1.579124e+02
1.159709e+02 1.579301e+02
1.160906e+02 1.579480e+02
1.162103e+02 1.579659e+02
1.163300e+02 1.579839e+02
1.164497e+02 1.580021e+02
1.165693e+02 1.580203e+02
1.166890e+02 1.580386e+02
1.168087e+02 1.580569e+02
1.169284e+02 1.580754e+02
1.170480e+02 1.580939e+02
1.171677e+02 1.581125e+02
1.172874e+02 1.581311e+02
1.174071e+02 1.581498e+02
1.175267e+02 1.581686e+02
1.176464e+02 1.581874e+02
1.177661e+02 1.582063e+02
1.178858e+02 1.582253e+02
1.180055e+02 1.582443e+02
1.181251e+02 1.582633e+02
1.182448e+02 1.582824e+02
1.183645e+02 1.583016e+02
1.184842e+02 1.583207e+02
1.186038e+02 1.583399e+02
1.187235e+02 1.583592e+02
1.188432e+02 1.583785e+02
1.189629e+02 1.583978e+02
1.190826e+02 1.584171e+02
1.192022e+02 1.584365e+02
1.193219e+02 1.584558e+02
1.194416e+02 1.584752e+02
1.195613e+02 1.584946e+02
1.196809e+02 1.585140e+02
1.198006e+02 1.585335e+02
1.199203e+02 1.585529e+02
1.200400e+02 1.585723e+02
1.201596e+02 1.585918e+02
1.202793e+02 1.586112e+02
1.203990e+02 1.586306e+02
1.205187e+02 1.586501e+02
1.206384e+02 1.586695e+02
1.207580e+02 1.586889e+02
1.208777e+02 1.587083e+02
1.209974e+02 1.587276e+02
1.211171e+02 1.587470e+02
1.212367e+02 1.587663e+02
1.213564e+02 1.587856e+02
1.214761e+02 1.588049e+02
1.215958e+02 1.588241e+02
1.217155e+02 1.588433e+02
1.218351e+02 1.588625e+02
1.219548e+02 1.588816e+02
1.220745e+02 1.589007e+02
1.221942e+02 1.589197e+02
1.223138e+02 1.589387e+02
1.224335e+02 1.589576e+02
1.225532e+02 1.589765e+02
1.226729e+02 1.589953e+02
1.227926e+02 1.590141e+02
1.229122e+02 1.590327e+02
1.230319e+02 1.590514e+02
1.231516e+02 1.590699e+02
1.232713e+02 1.590884e+02
1.233909e+02 1.591068e+02
1.235106e+02 1.591252e+02
1.236303e+02 1.591434e+02
1.237500e+02 1.591616e+02
1.238696e+02 1.591797e+02
1.239893e+02 1.591977e+02
1.241090e+02 1.592156e+02
1.242287e+02 1.592335e+02
1.243484e+02 1.592512e+02
1.244680e+02 1.592688e+02
1.245877e+02 1.592863e+02
1.247074e+02 1.593037e+02
1.248271e+02 1.593211e+02
1.249467e+02 1.593383e+02
1.250664e+02 1.593554e+02
1.251861e+02 1.593723e+02
1.253058e+02 1.593892e+02
1.254255e+02 1.594059e+02
1.255451e+02 1.594225e+02
1.256648e+02 1.594390e+02
1.257845e+02 1.594554e+02
1.259042e+02 1.594716e+02
1.260238e+02 1.594877e+02
1.261435e+02 1.595036e+02
1.262632e+02 1.595194e+02
1.263829e+02 1.595351e+02
1.265025e+02 1.595506e+02
1.266222e+02 1.595660e+02
1.267419e+02 1.595812e+02
1.268616e+02 1.595963e+02
1.269813e+02 1.596112e+02
1.271009e+02 1.596259e+02
1.272206e+02 1.596405e+02
1.273403e+02 1.596550e+02
1.274600e+02 1.596692e+02
1.275796e+02 1.596833e+02
1.276993e+02 1.596972e+02
1.278190e+02 1.597109e+02
1.279387e+02 1.597245e+02
1.280584e+02 1.597379e+02
1.281780e+02 1.597510e+02
1.282977e+02 1.597640e+02
1.284174e+02 1.597768e+02
1.285371e+02 1.597895e+02
1.286567e+02 1.598019e+02
1.287764e+02 1.598141e+02
1.288961e+02 1.598261e+02
1.290158e+02 1.598379e+02
1.291354e+02 1.598495e+02
1.292551e+02 1.598609e+02
1.293748e+02 1.598721e+02
1.294945e+02 1.598831e+02
1.296142e+02 1.598939e+02
1.297338e+02 1.599044e+02
1.298535e+02 1.599147e+02
1.299732e+02 1.599248e+02
1.300929e+02 1.599346e+02
1.302125e+02 1.599441e+02
1.303322e+02 1.599535e+02
1.304519e+02 1.599631e+02
1.305716e+02 1.599730e+02
1.306913e+02 1.599836e+02
1.308109e+02 1.599946e+02
1.309306e+02 1.600057e+02
1.310503e+02 1.600165e+02
1.311700e+02 1.600267e+02
1.312896e+02 1.600364e+02
1.314093e+02 1.600459e+02
1.315290e+02 1.600553e+02
1.316487e+02 1.600649e+02
1.317684e+02 1.600745e+02
1.318880e+02 1.600841e+02
1.320077e+02 1.600936e+02
1.321274e+02 1.601027e+02
1.322471e+02 1.601114e+02
1.323667e+02 1.601199e+02
1.324864e+02 1.601281e+02
1.326061e+02 1.601361e+02
1.327258e+02 1.601440e+02
1.328454e+02 1.601516e+02
1.329651e+02 1.601589e+02
1.330848e+02 1.601659e+02
1.332045e+02 1.601726e+02
1.333242e+02 1.601789e+02
1.334438e+02 1.601851e+02
1.335635e+02 1.601913e+02
1.336832e+02 1.601976e+02
1.338029e+02 1.602041e+02
1.339225e+02 1.602107e+02
1.340422e+02 1.602174e+02
1.341619e+02 1.602243e+02
1.342816e+02 1.602314e+02
1.344013e+02 1.602388e+02
1.345209e+02 1.602463e+02
1.346406e+02 1.602543e+02
1.347603e+02 1.602624e+02
1.348800e+02 1.602707e+02
1.349996e+02 1.602790e+02
1.351193e+02 1.602870e+02
1.352390e+02 1.602947e+02
1.353587e+02 1.603022e+02
1.354783e+02 1.603097e+02
1.355980e+02 1.603179e+02
1.357177e+02 1.603263e+02
1.358374e+02 1.603347e+02
1.359571e+02 1.603430e+02
1.360767e+02 1.603513e+02
1.361964e+02 1.603593e+02
1.363161e+02 1.603674e+02
1.364358e+02 1.603756e+02
1.365554e+02 1.603839e+02
1.366751e+02 1.603925e+02
1.367948e+02 1.604013e+02
1.369145e+02 1.604100e+02
1.370342e+02 1.604183e+02
1.371538e+02 1.604259e+02
1.372735e+02 1.604330e+02
1.373932e+02 1.604398e+02
1.375129e+02 1.604468e+02
1.376325e+02 1.604542e+02
1.377522e+02 1.604621e+02
1.378719e+02 1.604703e+02
1.379916e+02 1.604784e+02
1.381113e+02 1.604863e+02
1.382309e+02 1.604938e+02
1.383506e+02 1.605008e+02
1.384703e+02 1.605074e+02
1.385900e+02 1.605135e+02
1.387096e+02 1.605191e+02
1.388293e+02 1.605244e+02
1.389490e+02 1.605297e+02
1.390687e+02 1.605353e+02
1.391883e+02 1.605416e+02
1.393080e+02 1.605485e+02
1.394277e+02 1.605556e+02
1.395474e+02 1.605629e+02
1.396671e+02 1.605701e+02
1.397867e+02 1.605772e+02
1.399064e+02 1.605844e+02
1.400261e+02 1.605916e+02
1.401458e+02 1.605988e+02
1.402654e+02 1.606062e+02
1.403851e+02 1.606137e+02
1.405048e+02 1.606213e+02
1.406245e+02 1.606291e+02
1.407442e+02 1.606369e+02
1.408638e+02 1.606446e+02
1.409835e+02 1.606520e+02
1.411032e+02 1.606588e+02
1.412229e+02 1.606649e+02
1.413425e+02 1.606706e+02
1.414622e+02 1.606762e+02
1.415819e+02 1.606821e+02
1.417016e+02 1.606884e+02
1.418212e+02 1.606950e+02
1.419409e+02 1.607017e+02
1.420606e+02 1.607083e+02
1.421803e+02 1.607145e+02
1.423000e+02 1.607205e+02
1.424196e+02 1.607262e+02
1.425393e+02 1.607318e+02
1.426590e+02 1.607373e+02
1.427787e+02 1.607428e+02
1.428983e+02 1.607483e+02
1.430180e+02 1.607539e+02
1.431377e+02 1.607597e+02
1.432574e+02 1.607658e+02
1.433771e+02 1.607722e+02
1.434967e+02 1.607788e+02
1.436164e+02 1.607857e+02
1.437361e+02 1.607928e+02
1.438558e+02 1.608001e+02
1.439754e+02 1.608075e+02
1.440951e+02 1.608149e+02
1.442148e+02 1.608222e+02
1.443345e+02 1.608294e+02
1.444542e+02 1.608364e+02
1.445738e+02 1.608430e+02
1.446935e+02 1.608491e+02
1.448132e+02 1.608547e+02
1.449329e+02 1.608600e+02
1.450525e+02 1.608664e+02
1.451722e+02 1.608740e+02
1.452919e+02 1.608815e+02
1.454116e+02 1.608888e+02
1.455312e+02 1.608958e+02
1.456509e+02 1.609023e+02
1.457706e+02 1.609085e+02
1.458903e+02 1.609145e+02
1.460100e+02 1.609205e+02
1.461296e+02 1.609268e+02
1.462493e+02 1.609333e+02
1.463690e+02 1.609399e+02
1.464887e+02 1.609464e+02
1.466083e+02 1.609525e+02
1.467280e+02 1.609581e+02
1.468477e+02 1.609634e+02
1.469674e+02 1.609686e+02
1.470871e+02 1.609739e+02
1.472067e+02 1.609793e+02
1.473264e+02 1.609849e+02
1.474461e+02 1.609905e+02
1.475658e+02 1.609961e+02
1.476854e+02 1.610016e+02
1.478051e+02 1.610070e+02
1.479248e+02 1.610125e+02
1.480445e+02 1.610181e+02
1.481641e+02 1.610238e+02
1.482838e+02 1.610296e+02
1.484035e+02 1.610354e+02
1.485232e+02 1.610411e+02
1.486429e+02 1.610466e+02
1.487625e+02 1.610519e+02
1.488822e+02 1.610570e+02
1.490019e+02 1.610621e+02
1.491216e+02 1.610671e+02
1.492412e+02 1.610721e+02
1.493609e+02 1.610772e+02
1.494806e+02 1.610822e+02
1.496003e+02 1.610872e+02
1.497200e+02 1.610924e+02
1.498396e+02 1.610977e+02
1.499593e+02 1.611031e+02
1.500790e+02 1.611088e+02
1.501987e+02 1.611148e+02
1.503183e+02 1.611209e+02
1.504380e+02 1.611269e+02
1.505577e+02 1.611327e+02
1.506774e+02 1.611380e+02
1.507971e+02 1.611429e+02
1.509167e+02 1.611476e+02
1.510364e+02 1.611525e+02
1.511561e+02 1.611578e+02
1.512758e+02 1.611633e+02
1.513954e+02 1.611690e+02
1.515151e+02 1.611747e+02
1.516348e+02 1.611801e+02
1.517545e+02 1.611853e+02
1.518741e+02 1.611905e+02
1.519938e+02 1.611957e+02
1.521135e+02 1.612013e+02
1.522332e+02 1.612072e+02
1.523529e+02 1.612133e+02
1.524725e+02 1.612196e+02
1.525922e+02 1.612258e+02
1.527119e+02 1.612319e+02
1.528316e+02 1.612379e+02
1.529512e+02 1.612437e+02
1.530709e+02 1.612493e+02
1.531906e+02 1.612545e+02
1.533103e+02 1.612595e+02
1.534300e+02 1.612643e+02
1.535496e+02 1.612689e+02
1.536693e+02 1.612734e+02
1.537890e+02 1.612779e+02
1.539087e+02 1.612824e+02
1.540283e+02 1.612871e+02
1.541480e+02 1.612923e+02
1.542677e+02 1.612978e+02
1.543874e+02 1.613035e+02
1.545070e+02 1.613093e+02
1.546267e+02 1.613149e+02
1.547464e+02 1.613204e+02
1.548661e+02 1.613259e+02
1.549858e+02 1.613314e+02
1.551054e+02 1.613367e+02
1.552251e+02 1.613420e+02
1.553448e+02 1.613472e+02
1.554645e+02 1.613524e+02
1.555841e+02 1.613577e+02
1.557038e+02 1.613630e+02
1.558235e+02 1.613683e+02
1.559432e+02 1.613735e+02
1.560629e+02 1.613787e+02
1.561825e+02 1.613836e+02
1.563022e+02 1.613885e+02
1.564219e+02 1.613936e+02
1.565416e+02 1.613989e+02
1.566612e+02 1.614048e+02
1.567809e+02 1.614111e+02
1.569006e+02 1.614176e+02
1.570203e+02 1.614241e+02
1.571399e+02 1.614303e+02
1.572596e+02 1.614363e+02
1.573793e+02 1.614422e+02
1.574990e+02 1.614480e+02
1.576187e+02 1.614538e+02
1.577383e+02 1.614596e+02
1.578580e+02 1.614654e+02
1.579777e+02 1.614710e+02
1.580974e+02 1.614763e+02
1.582170e+02 1.614812e+02
1.583367e+02 1.614859e+02
1.584564e+02 1.614904e+02
1.585761e+02 1.614949e+02
1.586958e+02 1.614994e+02
1.588154e+02 1.615040e+02
1.589351e+02 1.615086e+02
1.590548e+02 1.615130e+02
1.591745e+02 1.615174e+02
1.592941e+02 1.615215e+02
1.594138e+02 1.615254e+02
1.595335e+02 1.615290e+02
1.596532e+02 1.615322e+02
1.597729e+02 1.615350e+02
1.598925e+02 1.615376e+02
1.600122e+02 1.615403e+02
1.601319e+02 1.615431e+02
1.602516e+02 1.615461e+02
1.603712e+02 1.615493e+02
1.604909e+02 1.615527e+02
1.606106e+02 1.615563e+02
1.607303e+02 1.615600e+02
1.608499e+02 1.615637e+02
1.609696e+02 1.615672e+02
1.610893e+02 1.615702e+02
1.612090e+02 1.615726e+02
1.613287e+02 1.615747e+02
1.614483e+02 1.615769e+02
1.615680e+02 1.615797e+02
1.616877e+02 1.615833e+02
1.618074e+02 1.615876e+02
1.619270e+02 1.615922e+02
1.620467e+02 1.615967e+02
1.621664e+02 1.616008e+02
1.622861e+02 1.616046e+02
1.624058e+02 1.616082e+02
1.625254e+02 1.616118e+02
1.626451e+02 1.616155e+02
1.627648e+02 1.616195e+02
1.628845e+02 1.616237e+02
1.630041e+02 1.616282e+02
1.631238e+02 1.616329e+02
1.632435e+02 1.616379e+02
1.633632e+02 1.616431e+02
1.634828e+02 1.616483e+02
1.636025e+02 1.616533e+02
1.637222e+02 1.616582e+02
1.638419e+02 1.616629e+02
1.639616e+02 1.616675e+02
1.640812e+02 1.616724e+02
1.642009e+02 1.616775e+02
1.643206e+02 1.616825e+02
1.644403e+02 1.616875e+02
1.645599e+02 1.616925e+02
1.646796e+02 1.616974e+02
1.647993e+02 1.617022e+02
1.649190e+02 1.617069e+02
1.650387e+02 1.617114e+02
1.651583e+02 1.617157e+02
1.652780e+02 1.617197e+02
1.653977e+02 1.617237e+02
1.655174e+02 1.617276e+02
1.656370e+02 1.617315e+02
1.657567e+02 1.617356e+02
1.658764e+02 1.617397e+02
1.659961e+02 1.617439e+02
1.661158e+02 1.617480e+02
1.662354e+02 1.617521e+02
1.663551e+02 1.617562e+02
1.664748e+02 1.617602e+02
1.665945e+02 1.617640e+02
1.667141e+02 1.617677e+02
1.668338e+02 1.617712e+02
1.669535e+02 1.617747e+02
1.670732e+02 1.617781e+02
1.671928e+02 1.617817e+02
1.673125e+02 1.617852e+02
1.674322e+02 1.617889e+02
1.675519e+02 1.617926e+02
1.676716e+02 1.617965e+02
1.677912e+02 1.618003e+02
1.679109e+02 1.618042e+02
1.680306e+02 1.618079e+02
1.681503e+02 1.618115e+02
1.682699e+02 1.618148e+02
1.683896e+02 1.618181e+02
1.685093e+02 1.618212e+02
1.686290e+02 1.618245e+02
1.687487e+02 1.618278e+02
1.688683e+02 1.618312e+02
1.689880e+02 1.618347e+02
1.691077e+02 1.618382e+02
1.692274e+02 1.618417e+02
1.693470e+02 1.618453e+02
1.694667e+02 1.618490e+02
1.695864e+02 1.618526e+02
1.697061e+02 1.618562e+02
1.698257e+02 1.618598e+02
1.699454e+02 1.618634e+02
1.700651e+02 1.618669e+02
1.701848e+02 1.618703e+02
1.703045e+02 1.618737e+02
1.704241e+02 1.618769e+02
1.705438e+02 1.618802e+02
1.706635e+02 1.618834e+02
1.707832e+02 1.618865e+02
1.709028e+02 1.618895e+02
1.710225e+02 1.618926e+02
1.711422e+02 1.618955e+02
1.712619e+02 1.618984e+02
1.713816e+02 1.619012e+02
1.715012e+02 1.619040e+02
1.716209e+02 1.619069e+02
1.717406e+02 1.619097e+02
1.718603e+02 1.619126e+02
1.719799e+02 1.619155e+02
1.720996e+02 1.619184e+02
1.722193e+02 1.619213e+02
1.723390e+02 1.619242e+02
1.724587e+02 1.619270e+02
1.725783e+02 1.619298e+02
1.726980e+02 1.619326e+02
1.728177e+02 1.619354e+02
1.729374e+02 1.619384e+02
1.730570e+02 1.619416e+02
1.731767e+02 1.619451e+02
1.732964e+02 1.619490e+02
1.734161e+02 1.619531e+02
1.735357e+02 1.619572e+02
1.736554e+02 1.619611e+02
1.737751e+02 1.619650e+02
1.738948e+02 1.619688e+02
1.740145e+02 1.619724e+02
1.741341e+02 1.619759e+02
1.742538e+02 1.619792e+02
1.743735e+02 1.619825e+02
1.744932e+02 1.619858e+02
1.746128e+02 1.619893e+02
1.747325e+02 1.619931e+02
1.748522e+02 1.619970e+02
1.749719e+02 1.620010e+02
1.750916e+02 1.620051e+02
1.752112e+02 1.620092e+02
1.753309e+02 1.620132e+02
1.754506e+02 1.620173e+02
1.755703e+02 1.620214e+02
1.756899e+02 1.620255e+02
1.758096e+02 1.620296e+02
1.759293e+02 1.620336e+02
1.760490e+02 1.620376e+02
1.761686e+02 1.620415e+02
1.762883e+02 1.620453e+02
1.764080e+02 1.620491e+02
1.765277e+02 1.620529e+02
1.766474e+02 1.620569e+02
1.767670e+02 1.620610e+02
1.768867e+02 1.620652e+02
1.770064e+02 1.620692e+02
1.771261e+02 1.620730e+02
1.772457e+02 1.620767e+02
1.773654e+02 1.620801e+02
1.774851e+02 1.620836e+02
1.776048e+02 1.620871e+02
1.777245e+02 1.620907e+02
1.778441e+02 1.620943e+02
1.779638e+02 1.620979e+02
1.780835e+02 1.621014e+02
1.782032e+02 1.621048e+02
1.783228e+02 1.621082e+02
1.784425e+02 1.621114e+02
1.785622e+02 1.621147e+02
1.786819e+02 1.621180e+02
1.788016e+02 1.621214e+02
1.789212e+02 1.621248e+02
1.790409e+02 1.621282e+02
1.791606e+02 1.621315e+02
1.792803e+02 1.621348e+02
1.793999e+02 1.621382e+02
1.795196e+02 1.621416e+02
1.796393e+02 1.621449e+02
1.797590e+02 1.621483e+02
1.798786e+02 1.621517e+02
1.799983e+02 1.621550e+02
1.801180e+02 1.621580e+02
1.802377e+02 1.621609e+02
1.803574e+02 1.621637e+02
1.804770e+02 1.621665e+02
1.805967e+02 1.621694e+02
1.807164e+02 1.621724e+02
1.808361e+02 1.621756e+02
1.809557e+02 1.621788e+02
1.810754e+02 1.621820e+02
1.811951e+02 1.621851e+02
1.813148e+02 1.621882e+02
1.814345e+02 1.621913e+02
1.815541e+02 1.621945e+02
1.816738e+02 1.621978e+02
1.817935e+02 1.622012e+02
1.819132e+02 1.622046e+02
1.820328e+02 1.622079e+02
1.821525e+02 1.622109e+02
1.822722e+02 1.622137e+02
1.823919e+02 1.622165e+02
1.825115e+02 1.622193e+02
1.826312e+02 1.622223e+02
1.827509e+02 1.622256e+02
1.828706e+02 1.622291e+02
1.829903e+02 1.622327e+02
1.831099e+02 1.622356e+02
1.832296e+02 1.622385e+02
1.833493e+02 1.622414e+02
1.834690e+02 1.622443e+02
1.835886e+02 1.622471e+02
1.837083e+02 1.622500e+02
1.838280e+02 1.622529e+02
1.839477e+02 1.622557e+02
1.840674e+02 1.622586e+02
1.841870e+02 1.622615e+02
1.843067e+02 1.622644e+02
1.844264e+02 1.622673e+02
1.845461e+02 1.622701e+02
1.846657e+02 1.622727e+02
1.847854e+02 1.622753e+02
1.849051e+02 1.622779e+02
1.850248e+02 1.622806e+02
1.851444e+02 1.622835e+02
1.852641e+02 1.622866e+02
1.853838e+02 1.622898e+02
1.855035e+02 1.622931e+02
1.856232e+02 1.622963e+02
1.857428e+02 1.622995e+02
1.858625e+02 1.623025e+02
1.859822e+02 1.623056e+02
1.861019e+02 1.623085e+02
1.862215e+02 1.623114e+02
1.863412e+02 1.623143e+02
1.864609e+02 1.623171e+02
1.865806e+02 1.623199e+02
1.867003e+02 1.623227e+02
1.868199e+02 1.623255e+02
1.869396e+02 1.623285e+02
1.870593e+02 1.623315e+02
1.871790e+02 1.623348e+02
1.872986e+02 1.623382e+02
1.874183e+02 1.623417e+02
1.875380e+02 1.623451e+02
1.876577e+02 1.623483e+02
1.877774e+02 1.623515e+02
1.878970e+02 1.623545e+02
1.880167e+02 1.623574e+02
1.881364e+02 1.623602e+02
1.882561e+02 1.623629e+02
1.883757e+02 1.623655e+02
1.884954e+02 1.623679e+02
1.886151e+02 1.623702e+02
1.887348e+02 1.623723e+02
1.888544e+02 1.623743e+02
1.889741e+02 1.623765e+02
1.890938e+02 1.623789e+02
1.892135e+02 1.623817e+02
1.893332e+02 1.623847e+02
1.894528e+02 1.623878e+02
1.895725e+02 1.623908e+02
1.896922e+02 1.623935e+02
1.898119e+02 1.623961e+02
1.899315e+02 1.623986e+02
1.900512e+02 1.624010e+02
1.901709e+02 1.624034e+02
1.902906e+02 1.624058e+02
1.904103e+02 1.624082e+02
1.905299e+02 1.624106e+02
1.906496e+02 1.624130e+02
1.907693e+02 1.624154e+02
1.908890e+02 1.624178e+02
1.910086e+02 1.624202e+02
1.911283e+02 1.624226e+02
1.912480e+02 1.624250e+02
1.913677e+02 1.624274e+02
1.914873e+02 1.624297e+02
1.916070e+02 1.624321e+02
1.917267e+02 1.624345e+02
1.918464e+02 1.624369e+02
1.919661e+02 1.624393e+02
1.920857e+02 1.624417e+02
1.922054e+02 1.624441e+02
1.923251e+02 1.624465e+02
1.924448e+02 1.624489e+02
1.925644e+02 1.624513e+02
1.926841e+02 1.624537e+02
1.928038e+02 1.624561e+02
1.929235e+02 1.624585e+02
1.930432e+02 1.624609e+02
1.931628e+02 1.624633e+02
1.932825e+02 1.624657e+02
1.934022e+02 1.624681e+02
1.935219e+02 1.624704e+02
1.936415e+02 1.624726e+02
1.937612e+02 1.624747e+02
1.938809e+02 1.624768e+02
1.940006e+02 1.624790e+02
1.941203e+02 1.624815e+02
1.942399e+02 1.624844e+02
1.943596e+02 1.624874e+02
1.944793e+02 1.624905e+02
1.945990e+02 1.624935e+02
1.947186e+02 1.624964e+02
1.948383e+02 1.624992e+02
1.949580e+02 1.625020e+02
1.950777e+02 1.625048e+02
1.951973e+02 1.625077e+02
1.953170e+02 1.625106e+02
1.954367e+02 1.625135e+02
1.955564e+02 1.625164e+02
1.956761e+02 1.625192e+02
1.957957e+02 1.625221e+02
1.959154e+02 1.625250e+02
1.960351e+02 1.625278e+02
1.961548e+02 1.625308e+02
1.962744e+02 1.625337e+02
1.963941e+02 1.625365e+02
1.965138e+02 1.625393e+02
1.966335e+02 1.625419e+02
1.967532e+02 1.625444e+02
1.968728e+02 1.625466e+02
1.969925e+02 1.625489e+02
1.971122e+02 1.625510e+02
1.972319e+02 1.625532e+02
1.973515e+02 1.625553e+02
1.974712e+02 1.625575e+02
1.975909e+02 1.625597e+02
1.977106e+02 1.625621e+02
1.978302e+02 1.625645e+02
1.979499e+02 1.625670e+02
1.980696e+02 1.625694e+02
1.981893e+02 1.625719e+02
1.983090e+02 1.625743e+02
1.984286e+02 1.625766e+02
1.985483e+02 1.625789e+02
1.986680e+02 1.625811e+02
1.987877e+02 1.625832e+02
1.989073e+02 1.625853e+02
1.990270e+02 1.625875e+02
1.991467e+02 1.625898e+02
1.992664e+02 1.625922e+02
1.993861e+02 1.625947e+02
1.995057e+02 1.625971e+02
1.996254e+02 1.625994e+02
1.997451e+02 1.626016e+02
1.998648e+02 1.626037e+02
1.999844e+02 1.626057e+02
2.001041e+02 1.626077e+02
2.002238e+02 1.626096e+02
2.003435e+02 1.626115e+02
2.004632e+02 1.626134e+02
2.005828e+02 1.626154e+02
2.007025e+02 1.626175e+02
2.008222e+02 1.626197e+02
2.009419e+02 1.626219e+02
2.010615e+02 1.626241e+02
2.011812e+02 1.626261e+02
2.013009e+02 1.626280e+02
2.014206e+02 1.626298e+02
2.015402e+02 1.626316e+02
2.016599e+02 1.626335e+02
2.017796e+02 1.626354e+02
2.018993e+02 1.626374e+02
2.020190e+02 1.626393e+02
2.021386e+02 1.626412e+02
2.022583e+02 1.626431e+02
2.023780e+02 1.626450e+02
2.024977e+02 1.626470e+02
2.026173e+02 1.626489e+02
2.027370e+02 1.626508e+02
2.028567e+02 1.626527e+02
2.029764e+02 1.626546e+02
2.030961e+02 1.626565e+02
2.032157e+02 1.626584e+02
2.033354e+02 1.626603e+02
2.034551e+02 1.626622e+02
2.035748e+02 1.626644e+02
2.036944e+02 1.626667e+02
2.038141e+02 1.626691e+02
2.039338e+02 1.626716e+02
2.040535e+02 1.626741e+02
2.041731e+02 1.626763e+02
2.042928e+02 1.626784e+02
2.044125e+02 1.626805e+02
2.045322e+02 1.626826e+02
2.046519e+02 1.626848e+02
2.047715e+02 1.626872e+02
2.048912e+02 1.626897e+02
2.050109e+02 1.626922e+02
2.051306e+02 1.626948e+02
2.052502e+02 1.626975e+02
2.053699e+02 1.627001e+02
2.054896e+02 1.627028e+02
2.056093e+02 1.627053e+02
2.057290e+02 1.627078e+02
2.058486e+02 1.627102e+02
2.059683e+02 1.627124e+02
2.060880e+02 1.627145e+02
2.062077e+02 1.627165e+02
2.063273e+02 1.627183e+02
2.064470e+02 1.627202e+02
2.065667e+02 1.627221e+02
2.066864e+02 1.627242e+02
2.068061e+02 1.627264e+02
2.069257e+02 1.627286e+02
2.070454e+02 1.627308e+02
2.071651e+02 1.627330e+02
2.072848e+02 1.627351e+02
2.074044e+02 1.627373e+02
2.075241e+02 1.627394e+02
2.076438e+02 1.627417e+02
2.077635e+02 1.627441e+02
2.078831e+02 1.627466e+02
2.080028e+02 1.627491e+02
2.081225e+02 1.627515e+02
2.082422e+02 1.627539e+02
2.083619e+02 1.627563e+02
2.084815e+02 1.627586e+02
2.086012e+02 1.627609e+02
2.087209e+02 1.627630e+02
2.088406e+02 1.627652e+02
2.089602e+02 1.627673e+02
2.090799e+02 1.627695e+02
2.091996e+02 1.627718e+02
2.093193e+02 1.627742e+02
2.094390e+02 1.627767e+02
2.095586e+02 1.627792e+02
2.096783e+02 1.627817e+02
2.097980e+02 1.627841e+02
2.099177e+02 1.627864e+02
2.100373e+02 1.627887e+02
2.101570e+02 1.627907e+02
2.102767e+02 1.627926e+02
2.103964e+02 1.627944e+02
2.105160e+02 1.627962e+02
2.106357e+02 1.627981e+02
2.107554e+02 1.628000e+02
2.108751e+02 1.628020e+02
2.109948e+02 1.628039e+02
2.111144e+02 1.628059e+02
2.112341e+02 1.628078e+02
2.113538e+02 1.628097e+02
2.114735e+02 1.628116e+02
2.115931e+02 1.628133e+02
2.117128e+02 1.628150e+02
2.118325e+02 1.628167e+02
2.119522e+02 1.628183e+02
2.120719e+02 1.628200e+02
2.121915e+02 1.628217e+02
2.123112e+02 1.628234e+02
2.124309e+02 1.628250e+02
2.125506e+02 1.628267e+02
2.126702e+02 1.628283e+02
2.127899e+02 1.628300e+02
2.129096e+02 1.628317e+02
2.130293e+02 1.628334e+02
2.131489e+02 1.628353e+02
2.132686e+02 1.628372e+02
2.133883e+02 1.628392e+02
2.135080e+02 1.628411e+02
2.136277e+02 1.628429e+02
2.137473e+02 1.628446e+02
2.138670e+02 1.628462e+02
2.139867e+02 1.628478e+02
2.141064e+02 1.628494e+02
2.142260e+02 1.628511e+02
2.143457e+02 1.628528e+02
2.144654e+02 1.628545e+02
2.145851e+02 1.628563e+02
2.147048e+02 1.628582e+02
2.148244e+02 1.628601e+02
2.149441e+02 1.628621e+02
2.150638e+02 1.628640e+02
2.151835e+02 1.628660e+02
2.153031e+02 1.628679e+02
2.154228e+02 1.628698e+02
2.155425e+02 1.628717e+02
2.156622e+02 1.628736e+02
2.157819e+02 1.628755e+02
2.159015e+02 1.628774e+02
2.160212e+02 1.628793e+02
2.161409e+02 1.628812e+02
2.162606e+02 1.628831e+02
2.163802e+02 1.628850e+02
2.164999e+02 1.628870e+02
2.166196e+02 1.628891e+02
2.167393e+02 1.628913e+02
2.168589e+02 1.628935e+02
2.169786e+02 1.628956e+02
2.170983e+02 1.628976e+02
2.172180e+02 1.628994e+02
2.173377e+02 1.629010e+02
2.174573e+02 1.629025e+02
2.175770e+02 1.629039e+02
2.176967e+02 1.629053e+02
2.178164e+02 1.629066e+02
2.179360e+02 1.629081e+02
2.180557e+02 1.629098e+02
2.181754e+02 1.629119e+02
2.182951e+02 1.629141e+02
2.184148e+02 1.629164e+02
2.185344e+02 1.629186e+02
2.186541e+02 1.629205e+02
2.187738e+02 1.629221e+02
2.188935e+02 1.629236e+02
2.190131e+02 1.629252e+02
2.191328e+02 1.629269e+02
2.192525e+02 1.629288e+02
2.193722e+02 1.629309e+02
2.194918e+02 1.629329e+02
2.196115e+02 1.629347e+02
2.197312e+02 1.629365e+02
2.198509e+02 1.629381e+02
2.199706e+02 1.629396e+02
2.200902e+02 1.629412e+02
2.202099e+02 1.629428e+02
2.203296e+02 1.629445e+02
2.204493e+02 1.629462e+02
2.205689e+02 1.629480e+02
2.206886e+02 1.629499e+02
2.208083e+02 1.629518e+02
2.209280e+02 1.629538e+02
2.210477e+02 1.629557e+02
2.211673e+02 1.629574e+02
2.212870e+02 1.629590e+02
2.214067e+02 1.629607e+02
2.215264e+02 1.629624e+02
2.216460e+02 1.629640e+02
2.217657e+02 1.629657e+02
2.218854e+02 1.629673e+02
2.220051e+02 1.629691e+02
2.221248e+02 1.629709e+02
2.222444e+02 1.629728e+02
2.223641e+02 1.629748e+02
2.224838e+02 1.629767e+02
2.226035e+02 1.629786e+02
2.227231e+02 1.629803e+02
2.228428e+02 1.629819e+02
2.229625e+02 1.629835e+02
2.230822e+02 1.629851e+02
2.232018e+02 1.629868e+02
2.233215e+02 1.629885e+02
2.234412e+02 1.629902e+02
2.235609e+02 1.629919e+02
2.236806e+02 1.629935e+02
2.238002e+02 1.629952e+02
2.239199e+02 1.629969e+02
2.240396e+02 1.629986e+02
2.241593e+02 1.630002e+02
2.242789e+02 1.630019e+02
2.243986e+02 1.630036e+02
2.245183e+02 1.630053e+02
2.246380e+02 1.630069e+02
2.247577e+02 1.630086e+02
2.248773e+02 1.630103e+02
2.249970e+02 1.630120e+02
2.251167e+02 1.630137e+02
2.252364e+02 1.630154e+02
2.253560e+02 1.630170e+02
2.254757e+02 1.630187e+02
2.255954e+02 1.630202e+02
2.257151e+02 1.630217e+02
2.258347e+02 1.630231e+02
2.259544e+02 1.630245e+02
2.260741e+02 1.630258e+02
2.261938e+02 1.630272e+02
2.263135e+02 1.630287e+02
2.264331e+02 1.630301e+02
2.265528e+02 1.630317e+02
2.266725e+02 1.630333e+02
2.267922e+02 1.630351e+02
2.269118e+02 1.630368e+02
2.270315e+02 1.630384e+02
2.271512e+02 1.630400e+02
2.272709e+02 1.630414e+02
2.273906e+02 1.630428e+02
2.275102e+02 1.630441e+02
2.276299e+02 1.630455e+02
2.277496e+02 1.630470e+02
2.278693e+02 1.630484e+02
2.279889e+02 1.630499e+02
2.281086e+02 1.630512e+02
2.282283e+02 1.630524e+02
2.283480e+02 1.630536e+02
2.284677e+02 1.630547e+02
2.285873e+02 1.630558e+02
2.287070e+02 1.630570e+02
2.288267e+02 1.630582e+02
2.289464e+02 1.630594e+02
2.290660e+02 1.630607e+02
2.291857e+02 1.630621e+02
2.293054e+02 1.630636e+02
2.294251e+02 1.630651e+02
2.295447e+02 1.630666e+02
2.296644e+02 1.630680e+02
2.297841e+02 1.630695e+02
2.299038e+02 1.630709e+02
2.300235e+02 1.630723e+02
2.301431e+02 1.630735e+02
2.302628e+02 1.630747e+02
2.303825e+02 1.630759e+02
2.305022e+02 1.630770e+02
2.306218e+02 1.630779e+02
2.307415e+02 1.630789e+02
2.308612e+02 1.630798e+02
2.309809e+02 1.630808e+02
2.311006e+02 1.630819e+02
2.312202e+02 1.630831e+02
2.313399e+02 1.630843e+02
2.314596e+02 1.630856e+02
2.315793e+02 1.630868e+02
2.316989e+02 1.630881e+02
2.318186e+02 1.630893e+02
2.319383e+02 1.630904e+02
2.320580e+02 1.630915e+02
2.321776e+02 1.630925e+02
2.322973e+02 1.630934e+02
2.324170e+02 1.630943e+02
2.325367e+02 1.630953e+02
2.326564e+02 1.630964e+02
2.327760e+02 1.630977e+02
2.328957e+02 1.630989e+02
2.330154e+02 1.631002e+02
2.331351e+02 1.631013e+02
2.332547e+02 1.631022e+02
2.333744e+02 1.631031e+02
2.334941e+02 1.631040e+02
2.336138e+02 1.631048e+02
2.337335e+02 1.631057e+02
2.338531e+02 1.631067e+02
2.339728e+02 1.631077e+02
2.340925e+02 1.631090e+02
2.342122e+02 1.631104e+02
2.343318e+02 1.631119e+02
2.344515e+02 1.631134e+02
2.345712e+02 1.631148e+02
2.346909e+02 1.631161e+02
2.348106e+02 1.631173e+02
2.349302e+02 1.631184e+02
2.350499e+02 1.631195e+02
2.351696e+02 1.631206e+02
2.352893e+02 1.631218e+02
2.354089e+02 1.631230e+02
2.355286e+02 1.631243e+02
2.356483e+02 1.631257e+02
2.357680e+02 1.631272e+02
2.358876e+02 1.631286e+02
2.360073e+02 1.631301e+02
2.361270e+02 1.631314e+02
2.362467e+02 1.631326e+02
2.363664e+02 1.631338e+02
2.364860e+02 1.631349e+02
2.366057e+02 1.631360e+02
2.367254e+02 1.631372e+02
2.368451e+02 1.631384e+02
2.369647e+02 1.631396e+02
2.370844e+02 1.631409e+02
2.372041e+02 1.631421e+02
2.373238e+02 1.631433e+02
2.374435e+02 1.631444e+02
2.375631e+02 1.631456e+02
2.376828e+02 1.631468e+02
2.378025e+02 1.631480e+02
2.379222e+02 1.631492e+02
2.380418e+02 1.631505e+02
2.381615e+02 1.631518e+02
2.382812e+02 1.631533e+02
2.384009e+02 1.631548e+02
2.385205e+02 1.631563e+02
2.386402e+02 1.631577e+02
2.387599e+02 1.631592e+02
2.388796e+02 1.631606e+02
2.389993e+02 1.631620e+02
2.391189e+02 1.631634e+02
2.392386e+02 1.631648e+02
2.393583e+02 1.631663e+02
2.394780e+02 1.631677e+02
2.395976e+02 1.631692e+02
2.397173e+02 1.631706e+02
2.398370e+02 1.631720e+02
2.399567e+02 1.631735e+02
2.400764e+02 1.631749e+02
2.401960e+02 1.631763e+02
2.403157e+02 1.631777e+02
2.404354e+02 1.631792e+02
2.405551e+02 1.631807e+02
2.406747e+02 1.631824e+02
2.407944e+02 1.631841e+02
2.409141e+02 1.631858e+02
2.410338e+02 1.631874e+02
2.411534e+02 1.631887e+02
2.412731e+02 1.631899e+02
2.413928e+02 1.631910e+02
2.415125e+02 1.631921e+02
2.416322e+02 1.631936e+02
2.417518e+02 1.631953e+02
2.418715e+02 1.631971e+02
2.419912e+02 1.631989e+02
2.421109e+02 1.632004e+02
2.422305e+02 1.632016e+02
2.423502e+02 1.632026e+02
2.424699e+02 1.632037e+02
2.425896e+02 1.632050e+02
2.427093e+02 1.632066e+02
2.428289e+02 1.632084e+02
2.429486e+02 1.632103e+02
2.430683e+02 1.632119e+02
2.431880e+02 1.632132e+02
2.433076e+02 1.632143e+02
2.434273e+02 1.632154e+02
2.435470e+02 1.632164e+02
2.436667e+02 1.632177e+02
2.437864e+02 1.632192e+02
2.439060e+02 1.632208e+02
2.440257e+02 1.632223e+02
2.441454e+02 1.632238e+02
2.442651e+02 1.632253e+02
2.443847e+02 1.632267e+02
2.445044e+02 1.632281e+02
2.446241e+02 1.632295e+02
2.447438e+02 1.632309e+02
2.448634e+02 1.632324e+02
2.449831e+02 1.632338e+02
2.451028e+02 1.632351e+02
2.452225e+02 1.632363e+02
2.453422e+02 1.632375e+02
2.454618e+02 1.632386e+02
2.455815e+02 1.632399e+02
2.457012e+02 1.632413e+02
2.458209e+02 1.632428e+02
2.459405e+02 1.632443e+02
2.460602e+02 1.632457e+02
2.461799e+02 1.632470e+02
2.462996e+02 1.632481e+02
2.464193e+02 1.632492e+02
2.465389e+02 1.632504e+02
2.466586e+02 1.632517e+02
2.467783e+02 1.632531e+02
2.468980e+02 1.632546e+02
2.470176e+02 1.632562e+02
2.471373e+02 1.632579e+02
2.472570e+02 1.632596e+02
2.473767e+02 1.632613e+02
2.474963e+02 1.632630e+02
2.476160e+02 1.632644e+02
2.477357e+02 1.632657e+02
2.478554e+02 1.632668e+02
2.479751e+02 1.632678e+02
2.480947e+02 1.632687e+02
2.482144e+02 1.632697e+02
2.483341e+02 1.632706e+02
2.484538e+02 1.632716e+02
2.485734e+02 1.632727e+02
2.486931e+02 1.632741e+02
2.488128e+02 1.632756e+02
2.489325e+02 1.632771e+02
2.490522e+02 1.632787e+02
2.491718e+02 1.632802e+02
2.492915e+02 1.632816e+02
2.494112e+02 1.632830e+02
2.495309e+02 1.632843e+02
2.496505e+02 1.632854e+02
2.497702e+02 1.632866e+02
2.498899e+02 1.632878e+02
2.500096e+02 1.632891e+02
2.501293e+02 1.632905e+02
2.502489e+02 1.632919e+02
2.503686e+02 1.632934e+02
2.504883e+02 1.632949e+02
2.506080e+02 1.632962e+02
2.507276e+02 1.632974e+02
2.508473e+02 1.632986e+02
2.509670e+02 1.632997e+02
2.510867e+02 1.633008e+02
2.512063e+02 1.633020e+02
2.513260e+02 1.633032e+02
2.514457e+02 1.633044e+02
2.515654e+02 1.633057e+02
2.516851e+02 1.633069e+02
2.518047e+02 1.633081e+02
2.519244e+02 1.633093e+02
2.520441e+02 1.633104e+02
2.521638e+02 1.633116e+02
2.522834e+02 1.633128e+02
2.524031e+02 1.633140e+02
2.525228e+02 1.633152e+02
2.526425e+02 1.633164e+02
2.527622e+02 1.633176e+02
2.528818e+02 1.633188e+02
2.530015e+02 1.633200e+02
2.531212e+02 1.633212e+02
2.532409e+02 1.633225e+02
2.533605e+02 1.633237e+02
2.534802e+02 1.633248e+02
2.535999e+02 1.633259e+02
2.537196e+02 1.633268e+02
2.538392e+02 1.633277e+02
2.539589e+02 1.633287e+02
2.540786e+02 1.633297e+02
2.541983e+02 1.633308e+02
2.543180e+02 1.633321e+02
2.544376e+02 1.633333e+02
2.545573e+02 1.633346e+02
2.546770e+02 1.633358e+02
2.547967e+02 1.633370e+02
2.549163e+02 1.633382e+02
2.550360e+02 1.633394e+02
2.551557e+02 1.633406e+02
2.552754e+02 1.633418e+02
2.553951e+02 1.633430e+02
2.555147e+02 1.633441e+02
2.556344e+02 1.633452e+02
2.557541e+02 1.633461e+02
2.558738e+02 1.633470e+02
2.559934e+02 1.633479e+02
2.561131e+02 1.633490e+02
2.562328e+02 1.633502e+02
2.563525e+02 1.633514e+02
2.564722e+02 1.633527e+02
2.565918e+02 1.633540e+02
2.567115e+02 1.633552e+02
2.568312e+02 1.633564e+02
2.569509e+02 1.633576e+02
2.570705e+02 1.633586e+02
2.571902e+02 1.633596e+02
2.573099e+02 1.633605e+02
2.574296e+02 1.633614e+02
2.575492e+02 1.633624e+02
2.576689e+02 1.633636e+02
2.577886e+02 1.633648e+02
2.579083e+02 1.633661e+02
2.580280e+02 1.633673e+02
2.581476e+02 1.633683e+02
2.582673e+02 1.633693e+02
2.583870e+02 1.633701e+02
2.585067e+02 1.633711e+02
2.586263e+02 1.633721e+02
2.587460e+02 1.633733e+02
2.588657e+02 1.633745e+02
2.589854e+02 1.633758e+02
2.591051e+02 1.633771e+02
2.592247e+02 1.633783e+02
2.593444e+02 1.633795e+02
2.594641e+02 1.633807e+02
2.595838e+02 1.633818e+02
2.597034e+02 1.633827e+02
2.598231e+02 1.633837e+02
2.599428e+02 1.633846e+02
2.600625e+02 1.633855e+02
2.601821e+02 1.633864e+02
2.603018e+02 1.633874e+02
2.604215e+02 1.633884e+02
2.605412e+02 1.633893e+02
2.606609e+02 1.633903e+02
2.607805e+02 1.633913e+02
2.609002e+02 1.633922e+02
2.610199e+02 1.633932e+02
2.611396e+02 1.633941e+02
2.612592e+02 1.633950e+02
2.613789e+02 1.633960e+02
2.614986e+02 1.633970e+02
2.616183e+02 1.633980e+02
2.617380e+02 1.633990e+02
2.618576e+02 1.634000e+02
2.619773e+02 1.634008e+02
2.620970e+02 1.634015e+02
2.622167e+02 1.634020e+02
2.623363e+02 1.634024e+02
2.624560e+02 1.634028e+02
2.625757e+02 1.634034e+02
2.626954e+02 1.634042e+02
2.628151e+02 1.634053e+02
2.629347e+02 1.634064e+02
2.630544e+02 1.634075e+02
2.631741e+02 1.634085e+02
2.632938e+02 1.634095e+02
2.634134e+02 1.634104e+02
2.635331e+02 1.634113e+02
2.636528e+02 1.634122e+02
2.637725e+02 1.634131e+02
2.638921e+02 1.634141e+02
2.640118e+02 1.634151e+02
2.641315e+02 1.634161e+02
2.642512e+02 1.634171e+02
2.643709e+02 1.634180e+02
2.644905e+02 1.634189e+02
2.646102e+02 1.634197e+02
2.647299e+02 1.634205e+02
2.648496e+02 1.634211e+02
2.649692e+02 1.634218e+02
2.650889e+02 1.634226e+02
2.652086e+02 1.634235e+02
2.653283e+02 1.634245e+02
2.654480e+02 1.634255e+02
2.655676e+02 1.634266e+02
2.656873e+02 1.634276e+02
2.658070e+02 1.634286e+02
2.659267e+02 1.634295e+02
2.660463e+02 1.634303e+02
2.661660e+02 1.634311e+02
2.662857e+02 1.634318e+02
2.664054e+02 1.634324e+02
2.665250e+02 1.634332e+02
2.666447e+02 1.634340e+02
2.667644e+02 1.634350e+02
2.668841e+02 1.634360e+02
2.670038e+02 1.634370e+02
2.671234e+02 1.634381e+02
2.672431e+02 1.634391e+02
2.673628e+02 1.634400e+02
2.674825e+02 1.634409e+02
2.676021e+02 1.634417e+02
2.677218e+02 1.634424e+02
2.678415e+02 1.634431e+02
2.679612e+02 1.634438e+02
2.680809e+02 1.634445e+02
2.682005e+02 1.634454e+02
2.683202e+02 1.634464e+02
2.684399e+02 1.634475e+02
2.685596e+02 1.634485e+02
2.686792e+02 1.634494e+02
2.687989e+02 1.634504e+02
2.689186e+02 1.634513e+02
2.690383e+02 1.634523e+02
2.691579e+02 1.634533e+02
2.692776e+02 1.634543e+02
2.693973e+02 1.634552e+02
2.695170e+02 1.634561e+02
2.696367e+02 1.634569e+02
2.697563e+02 1.634577e+02
2.698760e+02 1.634583e+02
2.699957e+02 1.634590e+02
2.701154e+02 1.634596e+02
2.702350e+02 1.634603e+02
2.703547e+02 1.634610e+02
2.704744e+02 1.634618e+02
2.705941e+02 1.634628e+02
2.707138e+02 1.634640e+02
2.708334e+02 1.634653e+02
2.709531e+02 1.634665e+02
2.710728e+02 1.634676e+02
2.711925e+02 1.634685e+02
2.713121e+02 1.634692e+02
2.714318e+02 1.634697e+02
2.715515e+02 1.634702e+02
2.716712e+02 1.634708e+02
2.717909e+02 1.634715e+02
2.719105e+02 1.634723e+02
2.720302e+02 1.634732e+02
2.721499e+02 1.634744e+02
2.722696e+02 1.634756e+02
2.723892e+02 1.634769e+02
2.725089e+02 1.634781e+02
2.726286e+02 1.634791e+02
2.727483e+02 1.634798e+02
2.728679e+02 1.634804e+02
2.729876e+02 1.634809e+02
2.731073e+02 1.634815e+02
2.732270e+02 1.634822e+02
2.733467e+02 1.634830e+02
2.734663e+02 1.634838e+02
2.735860e+02 1.634846e+02
2.737057e+02 1.634856e+02
2.738254e+02 1.634865e+02
2.739450e+02 1.634875e+02
2.740647e+02 1.634885e+02
2.741844e+02 1.634895e+02
2.743041e+02 1.634905e+02
2.744238e+02 1.634914e+02
2.745434e+02 1.634923e+02
2.746631e+02 1.634931e+02
2.747828e+02 1.634937e+02
2.749025e+02 1.634944e+02
2.750221e+02 1.634951e+02
2.751418e+02 1.634960e+02
2.752615e+02 1.634970e+02
2.753812e+02 1.634980e+02
2.755008e+02 1.634990e+02
2.756205e+02 1.634999e+02
2.757402e+02 1.635006e+02
2.758599e+02 1.635012e+02
2.759796e+02 1.635019e+02
2.760992e+02 1.635027e+02
2.762189e+02 1.635036e+02
2.763386e+02 1.635046e+02
2.764583e+02 1.635057e+02
2.765779e+02 1.635066e+02
2.766976e+02 1.635074e+02
2.768173e+02 1.635080e+02
2.769370e+02 1.635087e+02
2.770567e+02 1.635093e+02
2.771763e+02 1.635100e+02
2.772960e+02 1.635107e+02
2.774157e+02 1.635115e+02
2.775354e+02 1.635122e+02
2.776550e+02 1.635130e+02
2.777747e+02 1.635137e+02
2.778944e+02 1.635144e+02
2.780141e+02 1.635151e+02
2.781338e+02 1.635161e+02
2.782534e+02 1.635171e+02
2.783731e+02 1.635181e+02
2.784928e+02 1.635189e+02
2.786125e+02 1.635197e+02
2.787321e+02 1.635204e+02
2.788518e+02 1.635211e+02
2.789715e+02 1.635218e+02
2.790912e+02 1.635226e+02
2.792108e+02 1.635236e+02
2.793305e+02 1.635246e+02
2.794502e+02 1.635256e+02
2.795699e+02 1.635264e+02
2.796896e+02 1.635270e+02
2.798092e+02 1.635274e+02
2.799289e+02 1.635277e+02
2.800486e+02 1.635282e+02
2.801683e+02 1.635290e+02
2.802879e+02 1.635300e+02
2.804076e+02 1.635311e+02
2.805273e+02 1.635323e+02
2.806470e+02 1.635333e+02
2.807667e+02 1.635343e+02
2.808863e+02 1.635352e+02
2.810060e+02 1.635360e+02
2.811257e+02 1.635368e+02
2.812454e+02 1.635375e+02
2.813650e+02 1.635382e+02
2.814847e+02 1.635389e+02
2.816044e+02 1.635398e+02
2.817241e+02 1.635407e+02
2.818437e+02 1.635418e+02
2.819634e+02 1.635427e+02
2.820831e+02 1.635435e+02
2.822028e+02 1.635440e+02
2.823225e+02 1.635444e+02
2.824421e+02 1.635448e+02
2.825618e+02 1.635453e+02
2.826815e+02 1.635461e+02
2.828012e+02 1.635472e+02
2.829208e+02 1.635483e+02
2.830405e+02 1.635493e+02
2.831602e+02 1.635502e+02
2.832799e+02 1.635509e+02
2.833996e+02 1.635515e+02
2.835192e+02 1.635521e+02
2.836389e+02 1.635528e+02
2.837586e+02 1.635535e+02
2.838783e+02 1.635542e+02
2.839979e+02 1.635550e+02
2.841176e+02 1.635557e+02
2.842373e+02 1.635564e+02
2.843570e+02 1.635571e+02
2.844767e+02 1.635578e+02
2.845963e+02 1.635587e+02
2.847160e+02 1.635597e+02
2.848357e+02 1.635607e+02
2.849554e+02 1.635617e+02
2.850750e+02 1.635625e+02
2.851947e+02 1.635630e+02
2.853144e+02 1.635634e+02
2.854341e+02 1.635637e+02
2.855537e+02 1.635643e+02
2.856734e+02 1.635651e+02
2.857931e+02 1.635662e+02
2.859128e+02 1.635673e+02
2.860325e+02 1.635682e+02
2.861521e+02 1.635689e+02
2.862718e+02 1.635693e+02
2.863915e+02 1.635696e+02
2.865112e+02 1.635700e+02
2.866308e+02 1.635708e+02
2.867505e+02 1.635717e+02
2.868702e+02 1.635728e+02
2.869899e+02 1.635739e+02
2.871096e+02 1.635748e+02
2.872292e+02 1.635753e+02
2.873489e+02 1.635757e+02
2.874686e+02 1.635759e+02
2.875883e+02 1.635767e+02
2.877079e+02 1.635777e+02
2.878276e+02 1.635787e+02
2.879473e+02 1.635796e+02
2.880670e+02 1.635805e+02
2.881866e+02 1.635812e+02
2.883063e+02 1.635819e+02
2.884260e+02 1.635826e+02
2.885457e+02 1.635833e+02
2.886654e+02 1.635839e+02
2.887850e+02 1.635847e+02
2.889047e+02 1.635854e+02
2.890244e+02 1.635862e+02
2.891441e+02 1.635869e+02
2.892637e+02 1.635877e+02
2.893834e+02 1.635884e+02
2.895031e+02 1.635890e+02
2.896228e+02 1.635895e+02
2.897425e+02 1.635900e+02
2.898621e+02 1.635904e+02
2.899818e+02 1.635909e+02
2.901015e+02 1.635916e+02
2.902212e+02 1.635925e+02
2.903408e+02 1.635936e+02
2.904605e+02 1.635947e+02
2.905802e+02 1.635957e+02
2.906999e+02 1.635965e+02
2.908196e+02 1.635972e+02
2.909392e+02 1.635977e+02
2.910589e+02 1.635982e+02
2.911786e+02 1.635987e+02
2.912983e+02 1.635991e+02
2.914179e+02 1.635996e+02
2.915376e+02 1.636002e+02
2.916573e+02 1.636010e+02
2.917770e+02 1.636020e+02
2.918966e+02 1.636031e+02
2.920163e+02 1.636041e+02
2.921360e+02 1.636050e+02
2.922557e+02 1.636058e+02
2.923754e+02 1.636064e+02
2.924950e+02 1.636070e+02
2.926147e+02 1.636075e+02
2.927344e+02 1.636080e+02
2.928541e+02 1.636084e+02
2.929737e+02 1.636089e+02
2.930934e+02 1.636094e+02
2.932131e+02 1.636101e+02
2.933328e+02 1.636108e+02
2.934525e+02 1.636117e+02
2.935721e+02 1.636126e+02
2.936918e+02 1.636135e+02
2.938115e+02 1.636145e+02
2.939312e+02 1.636155e+02
2.940508e+02 1.636163e+02
2.941705e+02 1.636169e+02
2.942902e+02 1.636173e+02
2.944099e+02 1.636177e+02
2.945295e+02 1.636181e+02
2.946492e+02 1.636187e+02
2.947689e+02 1.636194e+02
2.948886e+02 1.636202e+02
2.950083e+02 1.636211e+02
2.951279e+02 1.636218e+02
2.952476e+02 1.636226e+02
2.953673e+02 1.636232e+02
2.954870e+02 1.636239e+02
2.956066e+02 1.636246e+02
2.957263e+02 1.636253e+02
2.958460e+02 1.636261e+02
2.959657e+02 1.636268e+02
2.960854e+02 1.636275e+02
2.962050e+02 1.636282e+02
2.963247e+02 1.636290e+02
2.964444e+02 1.636297e+02
2.965641e+02 1.636304e+02
2.966837e+02 1.636311e+02
2.968034e+02 1.636318e+02
2.969231e+02 1.636325e+02
2.970428e+02 1.636332e+02
2.971624e+02 1.636339e+02
2.972821e+02 1.636346e+02
2.974018e+02 1.636354e+02
2.975215e+02 1.636361e+02
2.976412e+02 1.636370e+02
2.977608e+02 1.636380e+02
2.978805e+02 1.636390e+02
2.980002e+02 1.636400e+02
2.981199e+02 1.636409e+02
2.982395e+02 1.636416e+02
2.983592e+02 1.636423e+02
2.984789e+02 1.636429e+02
2.985986e+02 1.636435e+02
2.987183e+02 1.636442e+02
2.988379e+02 1.636450e+02
2.989576e+02 1.636457e+02
2.990773e+02 1.636465e+02
2.991970e+02 1.636472e+02
2.993166e+02 1.636480e+02
2.994363e+02 1.636487e+02
2.995560e+02 1.636493e+02
2.996757e+02 1.636498e+02
2.997954e+02 1.636502e+02
2.999150e+02 1.636507e+02
3.000347e+02 1.636512e+02
3.001544e+02 1.636518e+02
3.002741e+02 1.636525e+02
3.003937e+02 1.636533e+02
3.005134e+02 1.636541e+02
3.006331e+02 1.636549e+02
3.007528e+02 1.636556e+02
3.008724e+02 1.636563e+02
3.009921e+02 1.636570e+02
3.011118e+02 1.636577e+02
3.012315e+02 1.636584e+02
3.013512e+02 1.636591e+02
3.014708e+02 1.636598e+02
3.015905e+02 1.636605e+02
3.017102e+02 1.636613e+02
3.018299e+02 1.636620e+02
3.019495e+02 1.636627e+02
3.020692e+02 1.636634e+02
3.021889e+02 1.636641e+02
3.023086e+02 1.636649e+02
3.024283e+02 1.636656e+02
3.025479e+02 1.636663e+02
3.026676e+02 1.636670e+02
3.027873e+02 1.636677e+02
3.029070e+02 1.636684e+02
3.030266e+02 1.636692e+02
3.031463e+02 1.636699e+02
3.032660e+02 1.636707e+02
3.033857e+02 1.636714e+02
3.035053e+02 1.636720e+02
3.036250e+02 1.636726e+02
3.037447e+02 1.636731e+02
3.038644e+02 1.636735e+02
3.039841e+02 1.636739e+02
3.041037e+02 1.636745e+02
3.042234e+02 1.636752e+02
3.043431e+02 1.636759e+02
3.044628e+02 1.636768e+02
3.045824e+02 1.636775e+02
3.047021e+02 1.636783e+02
3.048218e+02 1.636790e+02
3.049415e+02 1.636797e+02
3.050612e+02 1.636804e+02
3.051808e+02 1.636811e+02
3.053005e+02 1.636818e+02
3.054202e+02 1.636826e+02
3.055399e+02 1.636832e+02
3.056595e+02 1.636837e+02
3.057792e+02 1.636842e+02
3.058989e+02 1.636846e+02
3.060186e+02 1.636851e+02
3.061383e+02 1.636857e+02
3.062579e+02 1.636864e+02
3.063776e+02 1.636872e+02
3.064973e+02 1.636880e+02
3.066170e+02 1.636887e+02
3.067366e+02 1.636895e+02
3.068563e+02 1.636902e+02
3.069760e+02 1.636909e+02
3.070957e+02 1.636915e+02
3.072153e+02 1.636919e+02
3.073350e+02 1.636924e+02
3.074547e+02 1.636928e+02
3.075744e+02 1.636933e+02
3.076941e+02 1.636940e+02
3.078137e+02 1.636947e+02
3.079334e+02 1.636955e+02
3.080531e+02 1.636964e+02
3.081728e+02 1.636971e+02
3.082924e+02 1.636979e+02
3.084121e+02 1.636985e+02
3.085318e+02 1.636992e+02
3.086515e+02 1.636997e+02
3.087712e+02 1.637001e+02
3.088908e+02 1.637006e+02
3.090105e+02 1.637010e+02
3.091302e+02 1.637016e+02
3.092499e+02 1.637023e+02
3.093695e+02 1.637031e+02
3.094892e+02 1.637039e+02
3.096089e+02 1.637047e+02
3.097286e+02 1.637055e+02
3.098482e+02 1.637062e+02
3.099679e+02 1.637068e+02
3.100876e+02 1.637074e+02
3.102073e+02 1.637079e+02
3.103270e+02 1.637083e+02
3.104466e+02 1.637088e+02
3.105663e+02 1.637093e+02
3.106860e+02 1.637100e+02
3.108057e+02 1.637108e+02
3.109253e+02 1.637115e+02
3.110450e+02 1.637122e+02
3.111647e+02 1.637128e+02
3.112844e+02 1.637132e+02
3.114041e+02 1.637136e+02
3.115237e+02 1.637141e+02
3.116434e+02 1.637147e+02
3.117631e+02 1.637155e+02
3.118828e+02 1.637163e+02
3.120024e+02 1.637170e+02
3.121221e+02 1.637176e+02
3.122418e+02 1.637181e+02
3.123615e+02 1.637185e+02
3.124812e+02 1.637189e+02
3.126008e+02 1.637195e+02
3.127205e+02 1.637201e+02
3.128402e+02 1.637209e+02
3.129599e+02 1.637217e+02
3.130795e+02 1.637225e+02
3.131992e+02 1.637233e+02
3.133189e+02 1.637240e+02
3.134386e+02 1.637246e+02
3.135582e+02 1.637253e+02
3.136779e+02 1.637261e+02
3.137976e+02 1.637268e+02
3.139173e+02 1.637275e+02
3.140370e+02 1.637282e+02
3.141566e+02 1.637288e+02
3.142763e+02 1.637292e+02
3.143960e+02 1.637297e+02
3.145157e+02 1.637301e+02
3.146353e+02 1.637305e+02
3.147550e+02 1.637309e+02
3.148747e+02 1.637314e+02
3.149944e+02 1.637320e+02
3.151141e+02 1.637326e+02
3.152337e+02 1.637333e+02
3.153534e+02 1.637341e+02
3.154731e+02 1.637348e+02
3.155928e+02 1.637355e+02
3.157124e+02 1.637360e+02
3.158321e+02 1.637365e+02
3.159518e+02 1.637369e+02
3.160715e+02 1.637375e+02
3.161911e+02 1.637382e+02
3.163108e+02 1.637389e+02
3.164305e+02 1.637396e+02
3.165502e+02 1.637403e+02
3.166699e+02 1.637408e+02
3.167895e+02 1.637413e+02
3.169092e+02 1.637417e+02
3.170289e+02 1.637421e+02
3.171486e+02 1.637425e+02
3.172682e+02 1.637430e+02
3.173879e+02 1.637435e+02
3.175076e+02 1.637440e+02
3.176273e+02 1.637447e+02
3.177470e+02 1.637454e+02
3.178666e+02 1.637462e+02
3.179863e+02 1.637469e+02
3.181060e+02 1.637476e+02
3.182257e+02 1.637481e+02
3.183453e+02 1.637485e+02
3.184650e+02 1.637489e+02
3.185847e+02 1.637493e+02
3.187044e+02 1.637498e+02
3.188241e+02 1.637503e+02
3.189437e+02 1.637508e+02
3.190634e+02 1.637513e+02
3.191831e+02 1.637517e+02
3.193028e+02 1.637522e+02
3.194224e+02 1.637527e+02
3.195421e+02 1.637532e+02
3.196618e+02 1.637539e+02
3.197815e+02 1.637546e+02
3.199011e+02 1.637554e+02
3.200208e+02 1.637561e+02
3.201405e+02 1.637567e+02
3.202602e+02 1.637572e+02
3.203799e+02 1.637576e+02
3.204995e+02 1.637580e+02
3.206192e+02 1.637584e+02
3.207389e+02 1.637589e+02
3.208586e+02 1.637594e+02
3.209782e+02 1.637599e+02
3.210979e+02 1.637604e+02
3.212176e+02 1.637608e+02
3.213373e+02 1.637613e+02
3.214570e+02 1.637618e+02
3.215766e+02 1.637624e+02
3.216963e+02 1.637631e+02
3.218160e+02 1.637638e+02
3.219357e+02 1.637646e+02
3.220553e+02 1.637653e+02
3.221750e+02 1.637659e+02
3.222947e+02 1.637663e+02
3.224144e+02 1.637667e+02
3.225340e+02 1.637671e+02
3.226537e+02 1.637676e+02
3.227734e+02 1.637680e+02
3.228931e+02 1.637685e+02
3.230128e+02 1.637691e+02
3.231324e+02 1.637695e+02
3.232521e+02 1.637700e+02
3.233718e+02 1.637705e+02
3.234915e+02 1.637710e+02
3.236111e+02 1.637714e+02
3.237308e+02 1.637719e+02
3.238505e+02 1.637724e+02
3.239702e+02 1.637729e+02
3.240899e+02 1.637734e+02
3.242095e+02 1.637738e+02
3.243292e+02 1.637743e+02
3.244489e+02 1.637748e+02
3.245686e+02 1.637753e+02
3.246882e+02 1.637758e+02
3.248079e+02 1.637762e+02
3.249276e+02 1.637767e+02
3.250473e+02 1.637772e+02
3.251669e+02 1.637777e+02
3.252866e+02 1.637781e+02
3.254063e+02 1.637786e+02
3.255260e+02 1.637792e+02
3.256457e+02 1.637799e+02
3.257653e+02 1.637807e+02
3.258850e+02 1.637814e+02
3.260047e+02 1.637820e+02
3.261244e+02 1.637826e+02
3.262440e+02 1.637831e+02
3.263637e+02 1.637835e+02
3.264834e+02 1.637839e+02
3.266031e+02 1.637844e+02
3.267228e+02 1.637849e+02
3.268424e+02 1.637853e+02
3.269621e+02 1.637858e+02
3.270818e+02 1.637863e+02
3.272015e+02 1.637868e+02
3.273211e+02 1.637873e+02
3.274408e+02 1.637878e+02
3.275605e+02 1.637882e+02
3.276802e+02 1.637887e+02
3.277999e+02 1.637892e+02
3.279195e+02 1.637897e+02
3.280392e+02 1.637902e+02
3.281589e+02 1.637906e+02
3.282786e+02 1.637911e+02
3.283982e+02 1.637916e+02
3.285179e+02 1.637921e+02
3.286376e+02 1.637925e+02
3.287573e+02 1.637930e+02
3.288769e+02 1.637935e+02
3.289966e+02 1.637940e+02
3.291163e+02 1.637946e+02
3.292360e+02 1.637953e+02
3.293557e+02 1.637961e+02
3.294753e+02 1.637969e+02
3.295950e+02 1.637975e+02
3.297147e+02 1.637980e+02
3.298344e+02 1.637985e+02
3.299540e+02 1.637988e+02
3.300737e+02 1.637993e+02
3.301934e+02 1.637997e+02
3.303131e+02 1.638002e+02
3.304328e+02 1.638007e+02
3.305524e+02 1.638012e+02
3.306721e+02 1.638017e+02
3.307918e+02 1.638021e+02
3.309115e+02 1.638026e+02
3.310311e+02 1.638032e+02
3.311508e+02 1.638038e+02
3.312705e+02 1.638046e+02
3.313902e+02 1.638054e+02
3.315098e+02 1.638060e+02
3.316295e+02 1.638065e+02
3.317492e+02 1.638067e+02
3.318689e+02 1.638069e+02
3.319886e+02 1.638070e+02
3.321082e+02 1.638073e+02
3.322279e+02 1.638077e+02
3.323476e+02 1.638083e+02
3.324673e+02 1.638088e+02
3.325869e+02 1.638094e+02
3.327066e+02 1.638099e+02
3.328263e+02 1.638103e+02
3.329460e+02 1.638108e+02
3.330657e+02 1.638113e+02
3.331853e+02 1.638120e+02
3.333050e+02 1.638128e+02
3.334247e+02 1.638135e+02
3.335444e+02 1.638143e+02
3.336640e+02 1.638148e+02
3.337837e+02 1.638153e+02
3.339034e+02 1.638157e+02
3.340231e+02 1.638161e+02
3.341428e+02 1.638165e+02
3.342624e+02 1.638169e+02
3.343821e+02 1.638175e+02
3.345018e+02 1.638180e+02
3.346215e+02 1.638186e+02
3.347411e+02 1.638193e+02
3.348608e+02 1.638201e+02
3.349805e+02 1.638209e+02
3.351002e+02 1.638212e+02
3.352198e+02 1.638214e+02
3.353395e+02 1.638216e+02
3.354592e+02 1.638219e+02
3.355789e+02 1.638222e+02
3.356986e+02 1.638227e+02
3.358182e+02 1.638232e+02
3.359379e+02 1.638237e+02
3.360576e+02 1.638242e+02
3.361773e+02 1.638247e+02
3.362969e+02 1.638252e+02
3.364166e+02 1.638256e+02
3.365363e+02 1.638262e+02
3.366560e+02 1.638268e+02
3.367757e+02 1.638276e+02
3.368953e+02 1.638283e+02
3.370150e+02 1.638291e+02
3.371347e+02 1.638297e+02
3.372544e+02 1.638302e+02
3.373740e+02 1.638307e+02
3.374937e+02 1.638310e+02
3.376134e+02 1.638312e+02
3.377331e+02 1.638314e+02
3.378527e+02 1.638316e+02
3.379724e+02 1.638319e+02
3.380921e+02 1.638324e+02
3.382118e+02 1.638331e+02
3.383315e+02 1.638339e+02
3.384511e+02 1.638347e+02
3.385708e+02 1.638354e+02
3.386905e+02 1.638359e+02
3.388102e+02 1.638363e+02
3.389298e+02 1.638367e+02
3.390495e+02 1.638372e+02
3.391692e+02 1.638379e+02
3.392889e+02 1.638387e+02
3.394086e+02 1.638395e+02
3.395282e+02 1.638401e+02
3.396479e+02 1.638405e+02
3.397676e+02 1.638407e+02
3.398873e+02 1.638408e+02
3.400069e+02 1.638410e+02
3.401266e+02 1.638415e+02
3.402463e+02 1.638422e+02
3.403660e+02 1.638430e+02
3.404857e+02 1.638439e+02
3.406053e+02 1.638446e+02
3.407250e+02 1.638451e+02
3.408447e+02 1.638455e+02
3.409644e+02 1.638459e+02
3.410840e+02 1.638463e+02
3.412037e+02 1.638467e+02
3.413234e+02 1.638472e+02
3.414431e+02 1.638478e+02
3.415627e+02 1.638483e+02
3.416824e+02 1.638487e+02
3.418021e+02 1.638492e+02
3.419218e+02 1.638496e+02
3.420415e+02 1.638502e+02
3.421611e+02 1.638509e+02
3.422808e+02 1.638517e+02
3.424005e+02 1.638524e+02
3.425202e+02 1.638531e+02
3.426398e+02 1.638535e+02
3.427595e+02 1.638537e+02
3.428792e+02 1.638538e+02
3.429989e+02 1.638540e+02
3.431186e+02 1.638544e+02
3.432382e+02 1.638551e+02
3.433579e+02 1.638560e+02
3.434776e+02 1.638568e+02
3.435973e+02 1.638576e+02
3.437169e+02 1.638581e+02
3.438366e+02 1.638585e+02
3.439563e+02 1.638589e+02
3.440760e+02 1.638592e+02
3.441956e+02 1.638597e+02
3.443153e+02 1.638602e+02
3.444350e+02 1.638607e+02
3.445547e+02 1.638612e+02
3.446744e+02 1.638618e+02
3.447940e+02 1.638623e+02
3.449137e+02 1.638627e+02
3.450334e+02 1.638631e+02
3.451531e+02 1.638634e+02
3.452727e+02 1.638635e+02
3.453924e+02 1.638637e+02
3.455121e+02 1.638640e+02
3.456318e+02 1.638646e+02
3.457515e+02 1.638653e+02
3.458711e+02 1.638661e+02
3.459908e+02 1.638669e+02
3.461105e+02 1.638676e+02
3.462302e+02 1.638681e+02
3.463498e+02 1.638685e+02
3.464695e+02 1.638689e+02
3.465892e+02 1.638693e+02
3.467089e+02 1.638698e+02
3.468286e+02 1.638703e+02
3.469482e+02 1.638708e+02
3.470679e+02 1.638713e+02
3.471876e+02 1.638718e+02
3.473073e+02 1.638723e+02
3.474269e+02 1.638727e+02
3.475466e+02 1.638732e+02
3.476663e+02 1.638737e+02
3.477860e+02 1.638741e+02
3.479056e+02 1.638746e+02
3.480253e+02 1.638751e+02
3.481450e+02 1.638756e+02
3.482647e+02 1.638761e+02
3.483844e+02 1.638765e+02
3.485040e+02 1.638770e+02
3.486237e+02 1.638775e+02
3.487434e+02 1.638780e+02
3.488631e+02 1.638785e+02
3.489827e+02 1.638789e+02
3.491024e+02 1.638794e+02
3.492221e+02 1.638799e+02
3.493418e+02 1.638804e+02
3.494615e+02 1.638808e+02
3.495811e+02 1.638813e+02
3.497008e+02 1.638818e+02
3.498205e+02 1.638823e+02
3.499402e+02 1.638828e+02


==> anc/data/fig1_bec_bound_upper.dat <==
65.5 0.0
65.5 140.0
6.547689e+01 1.421618e+02
6.541979e+01 1.422853e+02
6.535339e+01 1.424088e+02
6.527720e+01 1.425324e+02
6.519070e+01 1.426559e+02
6.509340e+01 1.427794e+02
6.498479e+01 1.429029e+02
6.486411e+01 1.430265e+02
6.472484e+01 1.431500e+02
6.456946e+01 1.432735e+02
6.440479e+01 1.433971e+02
6.423770e+01 1.435206e+02
6.407496e+01 1.436441e+02
6.391716e+01 1.437676e+02
6.376298e+01 1.438912e+02
6.361111e+01 1.440147e+02
6.346131e+01 1.441382e+02
6.331415e+01 1.442618e+02
6.316996e+01 1.443853e+02
6.302906e+01 1.445088e+02
6.289367e+01 1.446324e+02
6.276511e+01 1.447559e+02
6.264309e+01 1.448794e+02
6.252732e+01 1.450029e+02
6.242036e+01 1.451265e+02
6.232357e+01 1.452500e+02
6.223521e+01 1.453735e+02
6.215358e+01 1.454971e+02
6.207925e+01 1.456206e+02
6.201276e+01 1.457441e+02
6.195199e+01 1.458676e+02
6.189480e+01 1.459912e+02
6.184004e+01 1.461147e+02
6.178875e+01 1.462382e+02
6.174187e+01 1.463618e+02
6.170034e+01 1.464853e+02
6.166725e+01 1.466088e+02
6.164506e+01 1.467324e+02
6.163169e+01 1.468559e+02
6.162501e+01 1.469794e+02
6.162451e+01 1.471029e+02
6.163185e+01 1.472265e+02
6.164642e+01 1.473500e+02
6.166757e+01 1.474735e+02
6.169638e+01 1.475971e+02
6.173556e+01 1.477206e+02
6.178389e+01 1.478441e+02
6.183999e+01 1.479676e+02
6.190424e+01 1.480912e+02
6.198023e+01 1.482147e+02
6.206794e+01 1.483382e+02
6.216712e+01 1.484618e+02
6.227995e+01 1.485853e+02
6.241151e+01 1.487088e+02
6.255792e+01 1.488324e+02
6.271478e+01 1.489559e+02
6.287868e+01 1.490794e+02
6.304946e+01 1.492029e+02
6.322463e+01 1.493265e+02
6.340141e+01 1.494500e+02
6.357691e+01 1.495735e+02
6.375085e+01 1.496971e+02
6.392753e+01 1.498206e+02
6.411153e+01 1.499441e+02
6.430919e+01 1.500676e+02
6.452937e+01 1.501912e+02
6.476677e+01 1.503147e+02
6.501451e+01 1.504382e+02
6.520681e+01 1.505270e+02
6.534024e+01 1.505809e+02
6.547366e+01 1.506347e+02
6.560708e+01 1.506883e+02
6.574051e+01 1.507417e+02
6.587393e+01 1.507947e+02
6.600735e+01 1.508473e+02
6.614078e+01 1.508994e+02
6.627420e+01 1.509509e+02
6.640763e+01 1.510017e+02
6.654105e+01 1.510515e+02
6.667447e+01 1.510999e+02
6.680790e+01 1.511473e+02
6.694132e+01 1.511936e+02
6.707475e+01 1.512390e+02
6.720817e+01 1.512838e+02
6.734159e+01 1.513280e+02
6.747502e+01 1.513718e+02
6.760844e+01 1.514154e+02
6.774186e+01 1.514588e+02
6.787529e+01 1.515023e+02
6.800871e+01 1.515461e+02
6.814214e+01 1.515902e+02
6.827556e+01 1.516345e+02
6.840898e+01 1.516789e+02
6.854241e+01 1.517234e+02
6.867583e+01 1.517678e+02
6.880926e+01 1.518121e+02
6.894268e+01 1.518562e+02
6.907610e+01 1.518999e+02
6.920953e+01 1.519433e+02
6.934295e+01 1.519862e+02
6.947637e+01 1.520285e+02
6.960980e+01 1.520696e+02
6.974322e+01 1.521098e+02
6.987665e+01 1.521491e+02
7.001007e+01 1.521875e+02
7.014349e+01 1.522253e+02
7.027692e+01 1.522625e+02
7.041034e+01 1.522992e+02
7.054377e+01 1.523354e+02
7.067719e+01 1.523714e+02
7.081061e+01 1.524072e+02
7.094404e+01 1.524428e+02
7.107746e+01 1.524785e+02
7.121088e+01 1.525143e+02
7.134431e+01 1.525503e+02
7.147773e+01 1.525866e+02
7.161116e+01 1.526230e+02
7.174458e+01 1.526597e+02
7.187800e+01 1.526963e+02
7.201143e+01 1.527330e+02
7.214485e+01 1.527697e+02
7.227828e+01 1.528063e+02
7.241170e+01 1.528428e+02
7.254512e+01 1.528791e+02
7.267855e+01 1.529151e+02
7.281197e+01 1.529508e+02
7.294539e+01 1.529862e+02
7.307882e+01 1.530210e+02
7.321224e+01 1.530551e+02
7.334567e+01 1.530885e+02
7.347909e+01 1.531211e+02
7.361251e+01 1.531531e+02
7.374594e+01 1.531845e+02
7.387936e+01 1.532154e+02
7.401279e+01 1.532458e+02
7.414621e+01 1.532758e+02
7.427963e+01 1.533055e+02
7.441306e+01 1.533349e+02
7.454648e+01 1.533641e+02
7.467990e+01 1.533931e+02
7.481333e+01 1.534220e+02
7.494675e+01 1.534509e+02
7.508018e+01 1.534798e+02
7.521360e+01 1.535088e+02
7.534702e+01 1.535380e+02
7.548045e+01 1.535674e+02
7.561387e+01 1.535971e+02
7.574730e+01 1.536269e+02
7.588072e+01 1.536569e+02
7.601414e+01 1.536870e+02
7.614757e+01 1.537173e+02
7.628099e+01 1.537476e+02
7.641441e+01 1.537780e+02
7.654784e+01 1.538085e+02
7.668126e+01 1.538390e+02
7.681469e+01 1.538695e+02
7.694811e+01 1.539000e+02
7.708153e+01 1.539305e+02
7.721496e+01 1.539609e+02
7.734838e+01 1.539912e+02
7.748181e+01 1.540214e+02
7.761523e+01 1.540515e+02
7.774865e+01 1.540813e+02
7.788208e+01 1.541109e+02
7.801550e+01 1.541404e+02
7.814892e+01 1.541697e+02
7.828235e+01 1.541989e+02
7.841577e+01 1.542279e+02
7.854920e+01 1.542567e+02
7.868262e+01 1.542855e+02
7.881604e+01 1.543140e+02
7.894947e+01 1.543425e+02
7.908289e+01 1.543709e+02
7.921632e+01 1.543991e+02
7.934974e+01 1.544273e+02
7.948316e+01 1.544554e+02
7.961659e+01 1.544834e+02
7.975001e+01 1.545113e+02
7.988343e+01 1.545391e+02
8.001686e+01 1.545667e+02
8.015028e+01 1.545943e+02
8.028371e+01 1.546217e+02
8.041713e+01 1.546490e+02
8.055055e+01 1.546763e+02
8.068398e+01 1.547034e+02
8.081740e+01 1.547304e+02
8.095083e+01 1.547574e+02
8.108425e+01 1.547843e+02
8.121767e+01 1.548111e+02
8.135110e+01 1.548378e+02
8.148452e+01 1.548645e+02
8.161794e+01 1.548912e+02
8.175137e+01 1.549178e+02
8.188479e+01 1.549443e+02
8.201822e+01 1.549709e+02
8.215164e+01 1.549974e+02
8.228506e+01 1.550239e+02
8.241849e+01 1.550503e+02
8.255191e+01 1.550767e+02
8.268534e+01 1.551031e+02
8.281876e+01 1.551295e+02
8.295218e+01 1.551559e+02
8.308561e+01 1.551822e+02
8.321903e+01 1.552085e+02
8.335245e+01 1.552349e+02
8.348588e+01 1.552612e+02
8.361930e+01 1.552875e+02
8.375273e+01 1.553138e+02
8.388615e+01 1.553401e+02
8.401957e+01 1.553665e+02
8.415300e+01 1.553928e+02
8.428642e+01 1.554192e+02
8.441984e+01 1.554456e+02
8.455327e+01 1.554720e+02
8.468669e+01 1.554985e+02
8.482012e+01 1.555250e+02
8.495354e+01 1.555515e+02
8.508696e+01 1.555781e+02
8.522039e+01 1.556048e+02
8.535381e+01 1.556315e+02
8.548724e+01 1.556583e+02
8.562066e+01 1.556851e+02
8.575408e+01 1.557120e+02
8.588751e+01 1.557389e+02
8.602093e+01 1.557659e+02
8.615435e+01 1.557929e+02
8.628778e+01 1.558199e+02
8.642120e+01 1.558469e+02
8.655463e+01 1.558740e+02
8.668805e+01 1.559012e+02
8.682147e+01 1.559283e+02
8.695490e+01 1.559555e+02
8.708832e+01 1.559827e+02
8.722175e+01 1.560099e+02
8.735517e+01 1.560371e+02
8.748859e+01 1.560644e+02
8.762202e+01 1.560917e+02
8.775544e+01 1.561190e+02
8.788886e+01 1.561464e+02
8.802229e+01 1.561738e+02
8.815571e+01 1.562013e+02
8.828914e+01 1.562288e+02
8.842256e+01 1.562564e+02
8.855598e+01 1.562841e+02
8.868941e+01 1.563117e+02
8.882283e+01 1.563395e+02
8.895626e+01 1.563673e+02
8.908968e+01 1.563952e+02
8.922310e+01 1.564231e+02
8.935653e+01 1.564511e+02
8.948995e+01 1.564792e+02
8.962337e+01 1.565073e+02
8.975680e+01 1.565356e+02
8.989022e+01 1.565640e+02
9.002365e+01 1.565925e+02
9.015707e+01 1.566213e+02
9.029049e+01 1.566501e+02
9.042392e+01 1.566791e+02
9.055734e+01 1.567083e+02
9.069077e+01 1.567375e+02
9.082419e+01 1.567670e+02
9.095761e+01 1.567966e+02
9.109104e+01 1.568263e+02
9.122446e+01 1.568562e+02
9.135788e+01 1.568862e+02
9.149131e+01 1.569164e+02
9.162473e+01 1.569467e+02
9.175816e+01 1.569771e+02
9.189158e+01 1.570077e+02
9.202500e+01 1.570386e+02
9.215843e+01 1.570697e+02
9.229185e+01 1.571010e+02
9.242528e+01 1.571326e+02
9.255870e+01 1.571644e+02
9.269212e+01 1.571964e+02
9.282555e+01 1.572285e+02
9.295897e+01 1.572608e+02
9.309239e+01 1.572932e+02
9.322582e+01 1.573257e+02
9.335924e+01 1.573583e+02
9.349267e+01 1.573910e+02
9.362609e+01 1.574237e+02
9.375951e+01 1.574565e+02
9.389294e+01 1.574892e+02
9.402636e+01 1.575219e+02
9.415979e+01 1.575547e+02
9.429321e+01 1.575873e+02
9.442663e+01 1.576199e+02
9.456006e+01 1.576525e+02
9.469348e+01 1.576851e+02
9.482690e+01 1.577176e+02
9.496033e+01 1.577500e+02
9.509375e+01 1.577824e+02
9.522718e+01 1.578147e+02
9.536060e+01 1.578470e+02
9.549402e+01 1.578793e+02
9.562745e+01 1.579114e+02
9.576087e+01 1.579436e+02
9.589430e+01 1.579756e+02
9.602772e+01 1.580076e+02
9.616114e+01 1.580395e+02
9.629457e+01 1.580713e+02
9.642799e+01 1.581029e+02
9.656141e+01 1.581344e+02
9.669484e+01 1.581658e+02
9.682826e+01 1.581971e+02
9.696169e+01 1.582282e+02
9.709511e+01 1.582592e+02
9.722853e+01 1.582901e+02
9.736196e+01 1.583208e+02
9.749538e+01 1.583515e+02
9.762881e+01 1.583820e+02
9.776223e+01 1.584124e+02
9.789565e+01 1.584427e+02
9.802908e+01 1.584728e+02
9.816250e+01 1.585028e+02
9.829592e+01 1.585327e+02
9.842935e+01 1.585625e+02
9.856277e+01 1.585922e+02
9.869620e+01 1.586217e+02
9.882962e+01 1.586512e+02
9.896304e+01 1.586805e+02
9.909647e+01 1.587097e+02
9.922989e+01 1.587387e+02
9.936332e+01 1.587677e+02
9.949674e+01 1.587965e+02
9.963016e+01 1.588252e+02
9.976359e+01 1.588538e+02
9.989701e+01 1.588823e+02
1.000304e+02 1.589107e+02
1.001639e+02 1.589389e+02
1.002973e+02 1.589670e+02
1.004307e+02 1.589951e+02
1.005641e+02 1.590230e+02
1.006976e+02 1.590508e+02
1.008310e+02 1.590784e+02
1.009644e+02 1.591060e+02
1.010978e+02 1.591334e+02
1.012312e+02 1.591608e+02
1.013647e+02 1.591880e+02
1.014981e+02 1.592151e+02
1.016315e+02 1.592421e+02
1.017649e+02 1.592690e+02
1.018984e+02 1.592958e+02
1.020318e+02 1.593224e+02
1.021652e+02 1.593490e+02
1.022986e+02 1.593754e+02
1.024321e+02 1.594018e+02
1.025655e+02 1.594280e+02
1.026989e+02 1.594541e+02
1.028323e+02 1.594801e+02
1.029658e+02 1.595060e+02
1.030992e+02 1.595318e+02
1.032326e+02 1.595575e+02
1.033660e+02 1.595831e+02
1.034995e+02 1.596086e+02
1.036329e+02 1.596339e+02
1.037663e+02 1.596592e+02
1.038997e+02 1.596843e+02
1.040331e+02 1.597094e+02
1.041666e+02 1.597343e+02
1.043000e+02 1.597592e+02
1.044334e+02 1.597839e+02
1.045668e+02 1.598085e+02
1.047003e+02 1.598331e+02
1.048337e+02 1.598575e+02
1.049671e+02 1.598818e+02
1.051005e+02 1.599060e+02
1.052340e+02 1.599302e+02
1.053674e+02 1.599542e+02
1.055008e+02 1.599781e+02
1.056342e+02 1.600019e+02
1.057677e+02 1.600256e+02
1.059011e+02 1.600492e+02
1.060345e+02 1.600728e+02
1.061679e+02 1.600962e+02
1.063014e+02 1.601195e+02
1.064348e+02 1.601427e+02
1.065682e+02 1.601658e+02
1.067016e+02 1.601889e+02
1.068351e+02 1.602118e+02
1.069685e+02 1.602346e+02
1.071019e+02 1.602573e+02
1.072353e+02 1.602800e+02
1.073687e+02 1.603025e+02
1.075022e+02 1.603250e+02
1.076356e+02 1.603473e+02
1.077690e+02 1.603696e+02
1.079024e+02 1.603917e+02
1.080359e+02 1.604138e+02
1.081693e+02 1.604358e+02
1.083027e+02 1.604576e+02
1.084361e+02 1.604794e+02
1.085696e+02 1.605011e+02
1.087030e+02 1.605227e+02
1.088364e+02 1.605442e+02
1.089698e+02 1.605656e+02
1.091033e+02 1.605870e+02
1.092367e+02 1.606082e+02
1.093701e+02 1.606293e+02
1.095035e+02 1.606504e+02
1.096370e+02 1.606714e+02
1.097704e+02 1.606922e+02
1.099038e+02 1.607130e+02
1.100372e+02 1.607337e+02
1.101706e+02 1.607543e+02
1.103041e+02 1.607749e+02
1.104375e+02 1.607953e+02
1.105709e+02 1.608156e+02
1.107043e+02 1.608359e+02
1.108378e+02 1.608561e+02
1.109712e+02 1.608762e+02
1.111046e+02 1.608962e+02
1.112380e+02 1.609161e+02
1.113715e+02 1.609359e+02
1.115049e+02 1.609557e+02
1.116383e+02 1.609753e+02
1.117717e+02 1.609949e+02
1.119052e+02 1.610144e+02
1.120386e+02 1.610338e+02
1.121720e+02 1.610532e+02
1.123054e+02 1.610724e+02
1.124389e+02 1.610916e+02
1.125723e+02 1.611107e+02
1.127057e+02 1.611297e+02
1.128391e+02 1.611486e+02
1.129725e+02 1.611674e+02
1.131060e+02 1.611862e+02
1.132394e+02 1.612049e+02
1.133728e+02 1.612235e+02
1.135062e+02 1.612420e+02
1.136397e+02 1.612605e+02
1.137731e+02 1.612788e+02
1.139065e+02 1.612971e+02
1.140399e+02 1.613153e+02
1.141734e+02 1.613335e+02
1.143068e+02 1.613515e+02
1.144402e+02 1.613695e+02
1.145736e+02 1.613874e+02
1.147071e+02 1.614052e+02
1.148405e+02 1.614230e+02
1.149739e+02 1.614407e+02
1.151073e+02 1.614583e+02
1.152408e+02 1.614758e+02
1.153742e+02 1.614933e+02
1.155076e+02 1.615107e+02
1.156410e+02 1.615280e+02
1.157744e+02 1.615452e+02
1.159079e+02 1.615624e+02
1.160413e+02 1.615795e+02
1.161747e+02 1.615965e+02
1.163081e+02 1.616135e+02
1.164416e+02 1.616303e+02
1.165750e+02 1.616472e+02
1.167084e+02 1.616639e+02
1.168418e+02 1.616806e+02
1.169753e+02 1.616972e+02
1.171087e+02 1.617137e+02
1.172421e+02 1.617302e+02
1.173755e+02 1.617466e+02
1.175090e+02 1.617629e+02
1.176424e+02 1.617792e+02
1.177758e+02 1.617954e+02
1.179092e+02 1.618115e+02
1.180427e+02 1.618276e+02
1.181761e+02 1.618435e+02
1.183095e+02 1.618595e+02
1.184429e+02 1.618753e+02
1.185763e+02 1.618911e+02
1.187098e+02 1.619069e+02
1.188432e+02 1.619225e+02
1.189766e+02 1.619382e+02
1.191100e+02 1.619537e+02
1.192435e+02 1.619692e+02
1.193769e+02 1.619846e+02
1.195103e+02 1.620000e+02
1.196437e+02 1.620152e+02
1.197772e+02 1.620305e+02
1.199106e+02 1.620457e+02
1.200440e+02 1.620608e+02
1.201774e+02 1.620758e+02
1.203109e+02 1.620908e+02
1.204443e+02 1.621057e+02
1.205777e+02 1.621206e+02
1.207111e+02 1.621354e+02
1.208446e+02 1.621502e+02
1.209780e+02 1.621649e+02
1.211114e+02 1.621795e+02
1.212448e+02 1.621941e+02
1.213782e+02 1.622086e+02
1.215117e+02 1.622231e+02
1.216451e+02 1.622375e+02
1.217785e+02 1.622518e+02
1.219119e+02 1.622661e+02
1.220454e+02 1.622804e+02
1.221788e+02 1.622946e+02
1.223122e+02 1.623087e+02
1.224456e+02 1.623228e+02
1.225791e+02 1.623368e+02
1.227125e+02 1.623508e+02
1.228459e+02 1.623647e+02
1.229793e+02 1.623786e+02
1.231128e+02 1.623924e+02
1.232462e+02 1.624061e+02
1.233796e+02 1.624198e+02
1.235130e+02 1.624335e+02
1.236465e+02 1.624471e+02
1.237799e+02 1.624607e+02
1.239133e+02 1.624742e+02
1.240467e+02 1.624876e+02
1.241801e+02 1.625010e+02
1.243136e+02 1.625144e+02
1.244470e+02 1.625277e+02
1.245804e+02 1.625410e+02
1.247138e+02 1.625542e+02
1.248473e+02 1.625673e+02
1.249807e+02 1.625805e+02
1.251141e+02 1.625935e+02
1.252475e+02 1.626066e+02
1.253810e+02 1.626195e+02
1.255144e+02 1.626325e+02
1.256478e+02 1.626454e+02
1.257812e+02 1.626582e+02
1.259147e+02 1.626710e+02
1.260481e+02 1.626838e+02
1.261815e+02 1.626965e+02
1.263149e+02 1.627092e+02
1.264484e+02 1.627218e+02
1.265818e+02 1.627344e+02
1.267152e+02 1.627469e+02
1.268486e+02 1.627594e+02
1.269821e+02 1.627719e+02
1.271155e+02 1.627843e+02
1.272489e+02 1.627966e+02
1.273823e+02 1.628090e+02
1.275157e+02 1.628213e+02
1.276492e+02 1.628335e+02
1.277826e+02 1.628457e+02
1.279160e+02 1.628579e+02
1.280494e+02 1.628701e+02
1.281829e+02 1.628822e+02
1.283163e+02 1.628942e+02
1.284497e+02 1.629062e+02
1.285831e+02 1.629182e+02
1.287166e+02 1.629302e+02
1.288500e+02 1.629421e+02
1.289834e+02 1.629540e+02
1.291168e+02 1.629658e+02
1.292503e+02 1.629776e+02
1.293837e+02 1.629894e+02
1.295171e+02 1.630011e+02
1.296505e+02 1.630128e+02
1.297840e+02 1.630245e+02
1.299174e+02 1.630361e+02
1.300508e+02 1.630477e+02
1.301842e+02 1.630593e+02
1.303176e+02 1.630708e+02
1.304511e+02 1.630823e+02
1.305845e+02 1.630938e+02
1.307179e+02 1.631053e+02
1.308513e+02 1.631167e+02
1.309848e+02 1.631281e+02
1.311182e+02 1.631394e+02
1.312516e+02 1.631507e+02
1.313850e+02 1.631620e+02
1.315185e+02 1.631733e+02
1.316519e+02 1.631845e+02
1.317853e+02 1.631957e+02
1.319187e+02 1.632069e+02
1.320522e+02 1.632180e+02
1.321856e+02 1.632292e+02
1.323190e+02 1.632403e+02
1.324524e+02 1.632513e+02
1.325859e+02 1.632624e+02
1.327193e+02 1.632734e+02
1.328527e+02 1.632844e+02
1.329861e+02 1.632953e+02
1.331195e+02 1.633063e+02
1.332530e+02 1.633172e+02
1.333864e+02 1.633281e+02
1.335198e+02 1.633390e+02
1.336532e+02 1.633498e+02
1.337867e+02 1.633606e+02
1.339201e+02 1.633715e+02
1.340535e+02 1.633822e+02
1.341869e+02 1.633930e+02
1.343204e+02 1.634037e+02
1.344538e+02 1.634144e+02
1.345872e+02 1.634251e+02
1.347206e+02 1.634358e+02
1.348541e+02 1.634465e+02
1.349875e+02 1.634571e+02
1.351209e+02 1.634677e+02
1.352543e+02 1.634783e+02
1.353878e+02 1.634889e+02
1.355212e+02 1.634995e+02
1.356546e+02 1.635100e+02
1.357880e+02 1.635205e+02
1.359214e+02 1.635311e+02
1.360549e+02 1.635416e+02
1.361883e+02 1.635520e+02
1.363217e+02 1.635625e+02
1.364551e+02 1.635729e+02
1.365886e+02 1.635834e+02
1.367220e+02 1.635938e+02
1.368554e+02 1.636042e+02
1.369888e+02 1.636146e+02
1.371223e+02 1.636250e+02
1.372557e+02 1.636353e+02
1.373891e+02 1.636457e+02
1.375225e+02 1.636560e+02
1.376560e+02 1.636663e+02
1.377894e+02 1.636767e+02
1.379228e+02 1.636870e+02
1.380562e+02 1.636973e+02
1.381897e+02 1.637075e+02
1.383231e+02 1.637178e+02
1.384565e+02 1.637281e+02
1.385899e+02 1.637383e+02
1.387233e+02 1.637486e+02
1.388568e+02 1.637588e+02
1.389902e+02 1.637690e+02
1.391236e+02 1.637792e+02
1.392570e+02 1.637894e+02
1.393905e+02 1.637997e+02
1.395239e+02 1.638098e+02
1.396573e+02 1.638200e+02
1.397907e+02 1.638302e+02
1.399242e+02 1.638404e+02
1.400576e+02 1.638506e+02
1.401910e+02 1.638607e+02
1.403244e+02 1.638709e+02
1.404579e+02 1.638811e+02
1.405913e+02 1.638912e+02
1.407247e+02 1.639014e+02
1.408581e+02 1.639115e+02
1.409916e+02 1.639217e+02
1.411250e+02 1.639318e+02
1.412584e+02 1.639419e+02
1.413918e+02 1.639521e+02
1.415252e+02 1.639622e+02
1.416587e+02 1.639724e+02
1.417921e+02 1.639825e+02
1.419255e+02 1.639926e+02
1.420589e+02 1.640028e+02
1.421924e+02 1.640129e+02
1.423258e+02 1.640230e+02
1.424592e+02 1.640332e+02
1.425926e+02 1.640433e+02
1.427261e+02 1.640535e+02
1.428595e+02 1.640636e+02
1.429929e+02 1.640738e+02
1.431263e+02 1.640839e+02
1.432598e+02 1.640941e+02
1.433932e+02 1.641042e+02
1.435266e+02 1.641144e+02
1.436600e+02 1.641246e+02
1.437935e+02 1.641347e+02
1.439269e+02 1.641449e+02
1.440603e+02 1.641551e+02
1.441937e+02 1.641653e+02
1.443271e+02 1.641755e+02
1.444606e+02 1.641857e+02
1.445940e+02 1.641959e+02
1.447274e+02 1.642061e+02
1.448608e+02 1.642163e+02
1.449943e+02 1.642266e+02
1.451277e+02 1.642368e+02
1.452611e+02 1.642471e+02
1.453945e+02 1.642576e+02
1.455280e+02 1.642683e+02
1.456614e+02 1.642793e+02
1.457948e+02 1.642905e+02
1.459282e+02 1.643019e+02
1.460617e+02 1.643132e+02
1.461951e+02 1.643243e+02
1.463285e+02 1.643351e+02
1.464619e+02 1.643459e+02
1.465954e+02 1.643576e+02
1.467288e+02 1.643697e+02
1.468622e+02 1.643817e+02
1.469956e+02 1.643936e+02
1.471291e+02 1.644053e+02
1.472625e+02 1.644168e+02
1.473959e+02 1.644281e+02
1.475293e+02 1.644395e+02
1.476627e+02 1.644509e+02
1.477962e+02 1.644625e+02
1.479296e+02 1.644740e+02
1.480630e+02 1.644854e+02
1.481964e+02 1.644967e+02
1.483299e+02 1.645078e+02
1.484633e+02 1.645189e+02
1.485967e+02 1.645301e+02
1.487301e+02 1.645412e+02
1.488636e+02 1.645525e+02
1.489970e+02 1.645637e+02
1.491304e+02 1.645751e+02
1.492638e+02 1.645866e+02
1.493973e+02 1.645981e+02
1.495307e+02 1.646097e+02
1.496641e+02 1.646211e+02
1.497975e+02 1.646324e+02
1.499310e+02 1.646434e+02
1.500644e+02 1.646540e+02
1.501978e+02 1.646640e+02
1.503312e+02 1.646737e+02
1.504646e+02 1.646834e+02
1.505981e+02 1.646935e+02
1.507315e+02 1.647044e+02
1.508649e+02 1.647156e+02
1.509983e+02 1.647269e+02
1.511318e+02 1.647377e+02
1.512652e+02 1.647482e+02
1.513986e+02 1.647583e+02
1.515320e+02 1.647684e+02
1.516655e+02 1.647785e+02
1.517989e+02 1.647887e+02
1.519323e+02 1.647988e+02
1.520657e+02 1.648090e+02
1.521992e+02 1.648191e+02
1.523326e+02 1.648290e+02
1.524660e+02 1.648386e+02
1.525994e+02 1.648478e+02
1.527329e+02 1.648565e+02
1.528663e+02 1.648652e+02
1.529997e+02 1.648740e+02
1.531331e+02 1.648836e+02
1.532665e+02 1.648939e+02
1.534000e+02 1.649048e+02
1.535334e+02 1.649157e+02
1.536668e+02 1.649264e+02
1.538002e+02 1.649369e+02
1.539337e+02 1.649470e+02
1.540671e+02 1.649569e+02
1.542005e+02 1.649664e+02
1.543339e+02 1.649756e+02
1.544674e+02 1.649848e+02
1.546008e+02 1.649940e+02
1.547342e+02 1.650033e+02
1.548676e+02 1.650127e+02
1.550011e+02 1.650221e+02
1.551345e+02 1.650313e+02
1.552679e+02 1.650403e+02
1.554013e+02 1.650493e+02
1.555348e+02 1.650584e+02
1.556682e+02 1.650678e+02
1.558016e+02 1.650774e+02
1.559350e+02 1.650872e+02
1.560684e+02 1.650966e+02
1.562019e+02 1.651055e+02
1.563353e+02 1.651143e+02
1.564687e+02 1.651230e+02
1.566021e+02 1.651314e+02
1.567356e+02 1.651395e+02
1.568690e+02 1.651474e+02
1.570024e+02 1.651551e+02
1.571358e+02 1.651628e+02
1.572693e+02 1.651705e+02
1.574027e+02 1.651782e+02
1.575361e+02 1.651862e+02
1.576695e+02 1.651945e+02
1.578030e+02 1.652031e+02
1.579364e+02 1.652118e+02
1.580698e+02 1.652205e+02
1.582032e+02 1.652290e+02
1.583367e+02 1.652375e+02
1.584701e+02 1.652460e+02
1.586035e+02 1.652549e+02
1.587369e+02 1.652642e+02
1.588703e+02 1.652737e+02
1.590038e+02 1.652833e+02
1.591372e+02 1.652926e+02
1.592706e+02 1.653018e+02
1.594040e+02 1.653111e+02
1.595375e+02 1.653208e+02
1.596709e+02 1.653310e+02
1.598043e+02 1.653418e+02
1.599377e+02 1.653529e+02
1.600712e+02 1.653638e+02
1.602046e+02 1.653744e+02
1.603380e+02 1.653847e+02
1.604714e+02 1.653949e+02
1.606049e+02 1.654048e+02
1.607383e+02 1.654146e+02
1.608717e+02 1.654244e+02
1.610051e+02 1.654344e+02
1.611386e+02 1.654448e+02
1.612720e+02 1.654556e+02
1.614054e+02 1.654664e+02
1.615388e+02 1.654770e+02
1.616722e+02 1.654869e+02
1.618057e+02 1.654962e+02
1.619391e+02 1.655050e+02
1.620725e+02 1.655137e+02
1.622059e+02 1.655222e+02
1.623394e+02 1.655307e+02
1.624728e+02 1.655392e+02
1.626062e+02 1.655480e+02
1.627396e+02 1.655568e+02
1.628731e+02 1.655657e+02
1.630065e+02 1.655744e+02
1.631399e+02 1.655826e+02
1.632733e+02 1.655904e+02
1.634068e+02 1.655978e+02
1.635402e+02 1.656052e+02
1.636736e+02 1.656127e+02
1.638070e+02 1.656202e+02
1.639405e+02 1.656277e+02
1.640739e+02 1.656351e+02
1.642073e+02 1.656423e+02
1.643407e+02 1.656495e+02
1.644741e+02 1.656566e+02
1.646076e+02 1.656639e+02
1.647410e+02 1.656713e+02
1.648744e+02 1.656788e+02
1.650078e+02 1.656864e+02
1.651413e+02 1.656941e+02
1.652747e+02 1.657019e+02
1.654081e+02 1.657096e+02
1.655415e+02 1.657176e+02
1.656750e+02 1.657260e+02
1.658084e+02 1.657343e+02
1.659418e+02 1.657425e+02
1.660752e+02 1.657505e+02
1.662087e+02 1.657582e+02
1.663421e+02 1.657659e+02
1.664755e+02 1.657736e+02
1.666089e+02 1.657815e+02
1.667424e+02 1.657898e+02
1.668758e+02 1.657982e+02
1.670092e+02 1.658066e+02
1.671426e+02 1.658146e+02
1.672761e+02 1.658223e+02
1.674095e+02 1.658298e+02
1.675429e+02 1.658375e+02
1.676763e+02 1.658453e+02
1.678097e+02 1.658534e+02
1.679432e+02 1.658615e+02
1.680766e+02 1.658696e+02
1.682100e+02 1.658776e+02
1.683434e+02 1.658855e+02
1.684769e+02 1.658936e+02
1.686103e+02 1.659019e+02
1.687437e+02 1.659106e+02
1.688771e+02 1.659192e+02
1.690106e+02 1.659276e+02
1.691440e+02 1.659354e+02
1.692774e+02 1.659425e+02
1.694108e+02 1.659494e+02
1.695443e+02 1.659563e+02
1.696777e+02 1.659638e+02
1.698111e+02 1.659716e+02
1.699445e+02 1.659796e+02
1.700780e+02 1.659877e+02
1.702114e+02 1.659958e+02
1.703448e+02 1.660038e+02
1.704782e+02 1.660117e+02
1.706116e+02 1.660195e+02
1.707451e+02 1.660273e+02
1.708785e+02 1.660350e+02
1.710119e+02 1.660427e+02
1.711453e+02 1.660506e+02
1.712788e+02 1.660586e+02
1.714122e+02 1.660667e+02
1.715456e+02 1.660748e+02
1.716790e+02 1.660828e+02
1.718125e+02 1.660908e+02
1.719459e+02 1.660988e+02
1.720793e+02 1.661067e+02
1.722127e+02 1.661147e+02
1.723462e+02 1.661227e+02
1.724796e+02 1.661308e+02
1.726130e+02 1.661389e+02
1.727464e+02 1.661471e+02
1.728799e+02 1.661551e+02
1.730133e+02 1.661627e+02
1.731467e+02 1.661697e+02
1.732801e+02 1.661760e+02
1.734135e+02 1.661821e+02
1.735470e+02 1.661882e+02
1.736804e+02 1.661949e+02
1.738138e+02 1.662019e+02
1.739472e+02 1.662091e+02
1.740807e+02 1.662163e+02
1.742141e+02 1.662234e+02
1.743475e+02 1.662303e+02
1.744809e+02 1.662370e+02
1.746144e+02 1.662437e+02
1.747478e+02 1.662501e+02
1.748812e+02 1.662564e+02
1.750146e+02 1.662626e+02
1.751481e+02 1.662681e+02
1.752815e+02 1.662737e+02
1.754149e+02 1.662793e+02
1.755483e+02 1.662851e+02
1.756818e+02 1.662912e+02
1.758152e+02 1.662974e+02
1.759486e+02 1.663036e+02
1.760820e+02 1.663097e+02
1.762154e+02 1.663156e+02
1.763489e+02 1.663214e+02
1.764823e+02 1.663272e+02
1.766157e+02 1.663332e+02
1.767491e+02 1.663393e+02
1.768826e+02 1.663455e+02
1.770160e+02 1.663517e+02
1.771494e+02 1.663579e+02
1.772828e+02 1.663641e+02
1.774163e+02 1.663702e+02
1.775497e+02 1.663763e+02
1.776831e+02 1.663823e+02
1.778165e+02 1.663885e+02
1.779500e+02 1.663947e+02
1.780834e+02 1.664010e+02
1.782168e+02 1.664074e+02
1.783502e+02 1.664139e+02
1.784837e+02 1.664202e+02
1.786171e+02 1.664263e+02
1.787505e+02 1.664322e+02
1.788839e+02 1.664379e+02
1.790173e+02 1.664438e+02
1.791508e+02 1.664500e+02
1.792842e+02 1.664565e+02
1.794176e+02 1.664630e+02
1.795510e+02 1.664694e+02
1.796845e+02 1.664754e+02
1.798179e+02 1.664812e+02
1.799513e+02 1.664869e+02
1.800847e+02 1.664928e+02
1.802182e+02 1.664991e+02
1.803516e+02 1.665057e+02
1.804850e+02 1.665123e+02
1.806184e+02 1.665187e+02
1.807519e+02 1.665248e+02
1.808853e+02 1.665308e+02
1.810187e+02 1.665368e+02
1.811521e+02 1.665429e+02
1.812856e+02 1.665491e+02
1.814190e+02 1.665553e+02
1.815524e+02 1.665614e+02
1.816858e+02 1.665673e+02
1.818192e+02 1.665732e+02
1.819527e+02 1.665789e+02
1.820861e+02 1.665847e+02
1.822195e+02 1.665906e+02
1.823529e+02 1.665965e+02
1.824864e+02 1.666024e+02
1.826198e+02 1.666083e+02
1.827532e+02 1.666142e+02
1.828866e+02 1.666200e+02
1.830201e+02 1.666259e+02
1.831535e+02 1.666317e+02
1.832869e+02 1.666376e+02
1.834203e+02 1.666435e+02
1.835538e+02 1.666494e+02
1.836872e+02 1.666552e+02
1.838206e+02 1.666611e+02
1.839540e+02 1.666670e+02
1.840875e+02 1.666728e+02
1.842209e+02 1.666787e+02
1.843543e+02 1.666846e+02
1.844877e+02 1.666905e+02
1.846211e+02 1.666967e+02
1.847546e+02 1.667028e+02
1.848880e+02 1.667090e+02
1.850214e+02 1.667150e+02
1.851548e+02 1.667207e+02
1.852883e+02 1.667263e+02
1.854217e+02 1.667318e+02
1.855551e+02 1.667373e+02
1.856885e+02 1.667429e+02
1.858220e+02 1.667485e+02
1.859554e+02 1.667541e+02
1.860888e+02 1.667597e+02
1.862222e+02 1.667650e+02
1.863557e+02 1.667703e+02
1.864891e+02 1.667756e+02
1.866225e+02 1.667808e+02
1.867559e+02 1.667862e+02
1.868894e+02 1.667915e+02
1.870228e+02 1.667969e+02
1.871562e+02 1.668023e+02
1.872896e+02 1.668077e+02
1.874231e+02 1.668130e+02
1.875565e+02 1.668182e+02
1.876899e+02 1.668233e+02
1.878233e+02 1.668283e+02
1.879567e+02 1.668333e+02
1.880902e+02 1.668386e+02
1.882236e+02 1.668441e+02
1.883570e+02 1.668498e+02
1.884904e+02 1.668556e+02
1.886239e+02 1.668613e+02
1.887573e+02 1.668670e+02
1.888907e+02 1.668725e+02
1.890241e+02 1.668780e+02
1.891576e+02 1.668833e+02
1.892910e+02 1.668887e+02
1.894244e+02 1.668940e+02
1.895578e+02 1.668994e+02
1.896913e+02 1.669049e+02
1.898247e+02 1.669106e+02
1.899581e+02 1.669162e+02
1.900915e+02 1.669218e+02
1.902250e+02 1.669271e+02
1.903584e+02 1.669323e+02
1.904918e+02 1.669377e+02
1.906252e+02 1.669433e+02
1.907586e+02 1.669492e+02
1.908921e+02 1.669552e+02
1.910255e+02 1.669611e+02
1.911589e+02 1.669667e+02
1.912923e+02 1.669720e+02
1.914258e+02 1.669771e+02
1.915592e+02 1.669823e+02
1.916926e+02 1.669876e+02
1.918260e+02 1.669930e+02
1.919595e+02 1.669984e+02
1.920929e+02 1.670037e+02
1.922263e+02 1.670091e+02
1.923597e+02 1.670144e+02
1.924932e+02 1.670197e+02
1.926266e+02 1.670251e+02
1.927600e+02 1.670305e+02
1.928934e+02 1.670358e+02
1.930269e+02 1.670410e+02
1.931603e+02 1.670459e+02
1.932937e+02 1.670506e+02
1.934271e+02 1.670554e+02
1.935605e+02 1.670603e+02
1.936940e+02 1.670656e+02
1.938274e+02 1.670713e+02
1.939608e+02 1.670773e+02
1.940942e+02 1.670825e+02
1.942277e+02 1.670873e+02
1.943611e+02 1.670921e+02
1.944945e+02 1.670968e+02
1.946279e+02 1.671013e+02
1.947614e+02 1.671056e+02
1.948948e+02 1.671098e+02
1.950282e+02 1.671139e+02
1.951616e+02 1.671180e+02
1.952951e+02 1.671223e+02
1.954285e+02 1.671266e+02
1.955619e+02 1.671311e+02
1.956953e+02 1.671359e+02
1.958288e+02 1.671408e+02
1.959622e+02 1.671457e+02
1.960956e+02 1.671503e+02
1.962290e+02 1.671546e+02
1.963624e+02 1.671587e+02
1.964959e+02 1.671629e+02
1.966293e+02 1.671674e+02
1.967627e+02 1.671722e+02
1.968961e+02 1.671771e+02
1.970296e+02 1.671821e+02
1.971630e+02 1.671868e+02
1.972964e+02 1.671912e+02
1.974298e+02 1.671957e+02
1.975633e+02 1.672002e+02
1.976967e+02 1.672049e+02
1.978301e+02 1.672097e+02
1.979635e+02 1.672147e+02
1.980970e+02 1.672196e+02
1.982304e+02 1.672244e+02
1.983638e+02 1.672292e+02
1.984972e+02 1.672339e+02
1.986307e+02 1.672385e+02
1.987641e+02 1.672430e+02
1.988975e+02 1.672475e+02
1.990309e+02 1.672521e+02
1.991643e+02 1.672568e+02
1.992978e+02 1.672616e+02
1.994312e+02 1.672665e+02
1.995646e+02 1.672713e+02
1.996980e+02 1.672759e+02
1.998315e+02 1.672804e+02
1.999649e+02 1.672848e+02
2.000983e+02 1.672894e+02
2.002317e+02 1.672941e+02
2.003652e+02 1.672990e+02
2.004986e+02 1.673039e+02
2.006320e+02 1.673090e+02
2.007654e+02 1.673141e+02
2.008989e+02 1.673192e+02
2.010323e+02 1.673242e+02
2.011657e+02 1.673291e+02
2.012991e+02 1.673339e+02
2.014326e+02 1.673386e+02
2.015660e+02 1.673433e+02
2.016994e+02 1.673481e+02
2.018328e+02 1.673529e+02
2.019662e+02 1.673578e+02
2.020997e+02 1.673626e+02
2.022331e+02 1.673675e+02
2.023665e+02 1.673723e+02
2.024999e+02 1.673770e+02
2.026334e+02 1.673814e+02
2.027668e+02 1.673857e+02
2.029002e+02 1.673898e+02
2.030336e+02 1.673941e+02
2.031671e+02 1.673987e+02
2.033005e+02 1.674035e+02
2.034339e+02 1.674085e+02
2.035673e+02 1.674132e+02
2.037008e+02 1.674175e+02
2.038342e+02 1.674217e+02
2.039676e+02 1.674260e+02
2.041010e+02 1.674301e+02
2.042345e+02 1.674342e+02
2.043679e+02 1.674382e+02
2.045013e+02 1.674420e+02
2.046347e+02 1.674458e+02
2.047681e+02 1.674495e+02
2.049016e+02 1.674532e+02
2.050350e+02 1.674570e+02
2.051684e+02 1.674609e+02
2.053018e+02 1.674650e+02
2.054353e+02 1.674691e+02
2.055687e+02 1.674730e+02
2.057021e+02 1.674768e+02
2.058355e+02 1.674804e+02
2.059690e+02 1.674841e+02
2.061024e+02 1.674881e+02
2.062358e+02 1.674923e+02
2.063692e+02 1.674967e+02
2.065027e+02 1.675011e+02
2.066361e+02 1.675053e+02
2.067695e+02 1.675093e+02
2.069029e+02 1.675132e+02
2.070364e+02 1.675171e+02
2.071698e+02 1.675210e+02
2.073032e+02 1.675251e+02
2.074366e+02 1.675291e+02
2.075700e+02 1.675331e+02
2.077035e+02 1.675368e+02
2.078369e+02 1.675405e+02
2.079703e+02 1.675442e+02
2.081037e+02 1.675479e+02
2.082372e+02 1.675516e+02
2.083706e+02 1.675554e+02
2.085040e+02 1.675591e+02
2.086374e+02 1.675627e+02
2.087709e+02 1.675661e+02
2.089043e+02 1.675695e+02
2.090377e+02 1.675730e+02
2.091711e+02 1.675766e+02
2.093046e+02 1.675804e+02
2.094380e+02 1.675842e+02
2.095714e+02 1.675880e+02
2.097048e+02 1.675918e+02
2.098383e+02 1.675955e+02
2.099717e+02 1.675992e+02
2.101051e+02 1.676029e+02
2.102385e+02 1.676067e+02
2.103720e+02 1.676104e+02
2.105054e+02 1.676141e+02
2.106388e+02 1.676178e+02
2.107722e+02 1.676215e+02
2.109056e+02 1.676253e+02
2.110391e+02 1.676292e+02
2.111725e+02 1.676333e+02
2.113059e+02 1.676376e+02
2.114393e+02 1.676420e+02
2.115728e+02 1.676463e+02
2.117062e+02 1.676504e+02
2.118396e+02 1.676543e+02
2.119730e+02 1.676582e+02
2.121065e+02 1.676621e+02
2.122399e+02 1.676661e+02
2.123733e+02 1.676702e+02
2.125067e+02 1.676742e+02
2.126402e+02 1.676782e+02
2.127736e+02 1.676822e+02
2.129070e+02 1.676862e+02
2.130404e+02 1.676901e+02
2.131739e+02 1.676938e+02
2.133073e+02 1.676975e+02
2.134407e+02 1.677013e+02
2.135741e+02 1.677051e+02
2.137075e+02 1.677091e+02
2.138410e+02 1.677131e+02
2.139744e+02 1.677172e+02
2.141078e+02 1.677213e+02
2.142412e+02 1.677253e+02
2.143747e+02 1.677293e+02
2.145081e+02 1.677332e+02
2.146415e+02 1.677371e+02
2.147749e+02 1.677409e+02
2.149084e+02 1.677446e+02
2.150418e+02 1.677481e+02
2.151752e+02 1.677513e+02
2.153086e+02 1.677545e+02
2.154421e+02 1.677576e+02
2.155755e+02 1.677609e+02
2.157089e+02 1.677646e+02
2.158423e+02 1.677685e+02
2.159758e+02 1.677723e+02
2.161092e+02 1.677759e+02
2.162426e+02 1.677791e+02
2.163760e+02 1.677822e+02
2.165094e+02 1.677852e+02
2.166429e+02 1.677885e+02
2.167763e+02 1.677920e+02
2.169097e+02 1.677956e+02
2.170431e+02 1.677992e+02
2.171766e+02 1.678026e+02
2.173100e+02 1.678061e+02
2.174434e+02 1.678095e+02
2.175768e+02 1.678131e+02
2.177103e+02 1.678168e+02
2.178437e+02 1.678206e+02
2.179771e+02 1.678244e+02
2.181105e+02 1.678280e+02
2.182440e+02 1.678315e+02
2.183774e+02 1.678349e+02
2.185108e+02 1.678383e+02
2.186442e+02 1.678417e+02
2.187777e+02 1.678452e+02
2.189111e+02 1.678487e+02
2.190445e+02 1.678521e+02
2.191779e+02 1.678554e+02
2.193113e+02 1.678585e+02
2.194448e+02 1.678617e+02
2.195782e+02 1.678649e+02
2.197116e+02 1.678683e+02
2.198450e+02 1.678718e+02
2.199785e+02 1.678754e+02
2.201119e+02 1.678790e+02
2.202453e+02 1.678825e+02
2.203787e+02 1.678859e+02
2.205122e+02 1.678893e+02
2.206456e+02 1.678926e+02
2.207790e+02 1.678957e+02
2.209124e+02 1.678989e+02
2.210459e+02 1.679021e+02
2.211793e+02 1.679056e+02
2.213127e+02 1.679091e+02
2.214461e+02 1.679126e+02
2.215796e+02 1.679159e+02
2.217130e+02 1.679190e+02
2.218464e+02 1.679218e+02
2.219798e+02 1.679246e+02
2.221132e+02 1.679275e+02
2.222467e+02 1.679307e+02
2.223801e+02 1.679340e+02
2.225135e+02 1.679374e+02
2.226469e+02 1.679409e+02
2.227804e+02 1.679445e+02
2.229138e+02 1.679479e+02
2.230472e+02 1.679511e+02
2.231806e+02 1.679541e+02
2.233141e+02 1.679570e+02
2.234475e+02 1.679598e+02
2.235809e+02 1.679629e+02
2.237143e+02 1.679663e+02
2.238478e+02 1.679699e+02
2.239812e+02 1.679735e+02
2.241146e+02 1.679768e+02
2.242480e+02 1.679797e+02
2.243815e+02 1.679825e+02
2.245149e+02 1.679853e+02
2.246483e+02 1.679886e+02
2.247817e+02 1.679921e+02
2.249151e+02 1.679957e+02
2.250486e+02 1.679992e+02
2.251820e+02 1.680023e+02
2.253154e+02 1.680052e+02
2.254488e+02 1.680079e+02
2.255823e+02 1.680108e+02
2.257157e+02 1.680139e+02
2.258491e+02 1.680172e+02
2.259825e+02 1.680206e+02
2.261160e+02 1.680238e+02
2.262494e+02 1.680270e+02
2.263828e+02 1.680302e+02
2.265162e+02 1.680334e+02
2.266497e+02 1.680368e+02
2.267831e+02 1.680403e+02
2.269165e+02 1.680438e+02
2.270499e+02 1.680473e+02
2.271834e+02 1.680506e+02
2.273168e+02 1.680538e+02
2.274502e+02 1.680568e+02
2.275836e+02 1.680599e+02
2.277170e+02 1.680631e+02
2.278505e+02 1.680663e+02
2.279839e+02 1.680696e+02
2.281173e+02 1.680730e+02
2.282507e+02 1.680765e+02
2.283842e+02 1.680800e+02
2.285176e+02 1.680834e+02
2.286510e+02 1.680866e+02
2.287844e+02 1.680895e+02
2.289179e+02 1.680923e+02
2.290513e+02 1.680951e+02
2.291847e+02 1.680982e+02
2.293181e+02 1.681015e+02
2.294516e+02 1.681048e+02
2.295850e+02 1.681081e+02
2.297184e+02 1.681113e+02
2.298518e+02 1.681144e+02
2.299853e+02 1.681176e+02
2.301187e+02 1.681210e+02
2.302521e+02 1.681245e+02
2.303855e+02 1.681280e+02
2.305190e+02 1.681315e+02
2.306524e+02 1.681348e+02
2.307858e+02 1.681380e+02
2.309192e+02 1.681411e+02
2.310526e+02 1.681443e+02
2.311861e+02 1.681477e+02
2.313195e+02 1.681512e+02
2.314529e+02 1.681547e+02
2.315863e+02 1.681583e+02
2.317198e+02 1.681618e+02
2.318532e+02 1.681652e+02
2.319866e+02 1.681687e+02
2.321200e+02 1.681718e+02
2.322535e+02 1.681750e+02
2.323869e+02 1.681782e+02
2.325203e+02 1.681815e+02
2.326537e+02 1.681849e+02
2.327872e+02 1.681884e+02
2.329206e+02 1.681919e+02
2.330540e+02 1.681954e+02
2.331874e+02 1.681987e+02
2.333209e+02 1.682018e+02
2.334543e+02 1.682049e+02
2.335877e+02 1.682081e+02
2.337211e+02 1.682112e+02
2.338545e+02 1.682145e+02
2.339880e+02 1.682177e+02
2.341214e+02 1.682210e+02
2.342548e+02 1.682242e+02
2.343882e+02 1.682274e+02
2.345217e+02 1.682305e+02
2.346551e+02 1.682335e+02
2.347885e+02 1.682364e+02
2.349219e+02 1.682393e+02
2.350554e+02 1.682422e+02
2.351888e+02 1.682452e+02
2.353222e+02 1.682481e+02
2.354556e+02 1.682510e+02
2.355891e+02 1.682539e+02
2.357225e+02 1.682565e+02
2.358559e+02 1.682592e+02
2.359893e+02 1.682618e+02
2.361228e+02 1.682646e+02
2.362562e+02 1.682675e+02
2.363896e+02 1.682705e+02
2.365230e+02 1.682735e+02
2.366564e+02 1.682765e+02
2.367899e+02 1.682794e+02
2.369233e+02 1.682823e+02
2.370567e+02 1.682852e+02
2.371901e+02 1.682882e+02
2.373236e+02 1.682911e+02
2.374570e+02 1.682940e+02
2.375904e+02 1.682970e+02
2.377238e+02 1.683000e+02
2.378573e+02 1.683029e+02
2.379907e+02 1.683058e+02
2.381241e+02 1.683086e+02
2.382575e+02 1.683113e+02
2.383910e+02 1.683139e+02
2.385244e+02 1.683165e+02
2.386578e+02 1.683191e+02
2.387912e+02 1.683218e+02
2.389247e+02 1.683245e+02
2.390581e+02 1.683272e+02
2.391915e+02 1.683299e+02
2.393249e+02 1.683326e+02
2.394583e+02 1.683352e+02
2.395918e+02 1.683376e+02
2.397252e+02 1.683397e+02
2.398586e+02 1.683418e+02
2.399920e+02 1.683439e+02
2.401255e+02 1.683462e+02
2.402589e+02 1.683489e+02
2.403923e+02 1.683517e+02
2.405257e+02 1.683545e+02
2.406592e+02 1.683571e+02
2.407926e+02 1.683595e+02
2.409260e+02 1.683617e+02
2.410594e+02 1.683640e+02
2.411929e+02 1.683664e+02
2.413263e+02 1.683688e+02
2.414597e+02 1.683713e+02
2.415931e+02 1.683737e+02
2.417266e+02 1.683761e+02
2.418600e+02 1.683785e+02
2.419934e+02 1.683809e+02
2.421268e+02 1.683833e+02
2.422602e+02 1.683857e+02
2.423937e+02 1.683881e+02
2.425271e+02 1.683905e+02
2.426605e+02 1.683929e+02
2.427939e+02 1.683953e+02
2.429274e+02 1.683977e+02
2.430608e+02 1.684001e+02
2.431942e+02 1.684025e+02
2.433276e+02 1.684050e+02
2.434611e+02 1.684073e+02
2.435945e+02 1.684096e+02
2.437279e+02 1.684117e+02
2.438613e+02 1.684137e+02
2.439948e+02 1.684159e+02
2.441282e+02 1.684184e+02
2.442616e+02 1.684211e+02
2.443950e+02 1.684239e+02
2.445285e+02 1.684266e+02
2.446619e+02 1.684289e+02
2.447953e+02 1.684310e+02
2.449287e+02 1.684329e+02
2.450621e+02 1.684350e+02
2.451956e+02 1.684373e+02
2.453290e+02 1.684398e+02
2.454624e+02 1.684423e+02
2.455958e+02 1.684447e+02
2.457293e+02 1.684468e+02
2.458627e+02 1.684489e+02
2.459961e+02 1.684509e+02
2.461295e+02 1.684532e+02
2.462630e+02 1.684556e+02
2.463964e+02 1.684581e+02
2.465298e+02 1.684605e+02
2.466632e+02 1.684628e+02
2.467967e+02 1.684649e+02
2.469301e+02 1.684669e+02
2.470635e+02 1.684690e+02
2.471969e+02 1.684713e+02
2.473304e+02 1.684738e+02
2.474638e+02 1.684763e+02
2.475972e+02 1.684788e+02
2.477306e+02 1.684813e+02
2.478640e+02 1.684836e+02
2.479975e+02 1.684860e+02
2.481309e+02 1.684882e+02
2.482643e+02 1.684903e+02
2.483977e+02 1.684924e+02
2.485312e+02 1.684945e+02
2.486646e+02 1.684966e+02
2.487980e+02 1.684987e+02
2.489314e+02 1.685009e+02
2.490649e+02 1.685030e+02
2.491983e+02 1.685051e+02
2.493317e+02 1.685073e+02
2.494651e+02 1.685094e+02
2.495986e+02 1.685117e+02
2.497320e+02 1.685141e+02
2.498654e+02 1.685166e+02
2.499988e+02 1.685190e+02
2.501323e+02 1.685212e+02
2.502657e+02 1.685234e+02
2.503991e+02 1.685254e+02
2.505325e+02 1.685275e+02
2.506660e+02 1.685298e+02
2.507994e+02 1.685322e+02
2.509328e+02 1.685347e+02
2.510662e+02 1.685369e+02
2.511996e+02 1.685387e+02
2.513331e+02 1.685405e+02
2.514665e+02 1.685425e+02
2.515999e+02 1.685446e+02
2.517333e+02 1.685470e+02
2.518668e+02 1.685494e+02
2.520002e+02 1.685520e+02
2.521336e+02 1.685545e+02
2.522670e+02 1.685570e+02
2.524005e+02 1.685593e+02
2.525339e+02 1.685615e+02
2.526673e+02 1.685635e+02
2.528007e+02 1.685653e+02
2.529342e+02 1.685671e+02
2.530676e+02 1.685690e+02
2.532010e+02 1.685713e+02
2.533344e+02 1.685739e+02
2.534679e+02 1.685764e+02
2.536013e+02 1.685788e+02
2.537347e+02 1.685809e+02
2.538681e+02 1.685830e+02
2.540015e+02 1.685850e+02
2.541350e+02 1.685873e+02
2.542684e+02 1.685898e+02
2.544018e+02 1.685922e+02
2.545352e+02 1.685946e+02
2.546687e+02 1.685966e+02
2.548021e+02 1.685984e+02
2.549355e+02 1.686001e+02
2.550689e+02 1.686020e+02
2.552024e+02 1.686043e+02
2.553358e+02 1.686068e+02
2.554692e+02 1.686094e+02
2.556026e+02 1.686119e+02
2.557361e+02 1.686141e+02
2.558695e+02 1.686161e+02
2.560029e+02 1.686180e+02
2.561363e+02 1.686199e+02
2.562698e+02 1.686217e+02
2.564032e+02 1.686236e+02
2.565366e+02 1.686256e+02
2.566700e+02 1.686278e+02
2.568034e+02 1.686303e+02
2.569369e+02 1.686328e+02
2.570703e+02 1.686353e+02
2.572037e+02 1.686375e+02
2.573371e+02 1.686396e+02
2.574706e+02 1.686416e+02
2.576040e+02 1.686435e+02
2.577374e+02 1.686453e+02
2.578708e+02 1.686472e+02
2.580043e+02 1.686491e+02
2.581377e+02 1.686511e+02
2.582711e+02 1.686533e+02
2.584045e+02 1.686555e+02
2.585380e+02 1.686576e+02
2.586714e+02 1.686595e+02
2.588048e+02 1.686613e+02
2.589382e+02 1.686631e+02
2.590717e+02 1.686651e+02
2.592051e+02 1.686674e+02
2.593385e+02 1.686699e+02
2.594719e+02 1.686725e+02
2.596053e+02 1.686749e+02
2.597388e+02 1.686770e+02
2.598722e+02 1.686791e+02
2.600056e+02 1.686811e+02
2.601390e+02 1.686831e+02
2.602725e+02 1.686853e+02
2.604059e+02 1.686875e+02
2.605393e+02 1.686896e+02
2.606727e+02 1.686918e+02
2.608062e+02 1.686939e+02
2.609396e+02 1.686960e+02
2.610730e+02 1.686982e+02
2.612064e+02 1.687003e+02
2.613399e+02 1.687024e+02
2.614733e+02 1.687046e+02
2.616067e+02 1.687067e+02
2.617401e+02 1.687088e+02
2.618736e+02 1.687110e+02
2.620070e+02 1.687131e+02
2.621404e+02 1.687152e+02
2.622738e+02 1.687174e+02
2.624072e+02 1.687195e+02
2.625407e+02 1.687217e+02
2.626741e+02 1.687238e+02
2.628075e+02 1.687259e+02
2.629409e+02 1.687281e+02
2.630744e+02 1.687302e+02
2.632078e+02 1.687323e+02
2.633412e+02 1.687345e+02
2.634746e+02 1.687366e+02
2.636081e+02 1.687387e+02
2.637415e+02 1.687409e+02
2.638749e+02 1.687430e+02
2.640083e+02 1.687451e+02
2.641418e+02 1.687473e+02
2.642752e+02 1.687495e+02
2.644086e+02 1.687516e+02
2.645420e+02 1.687536e+02
2.646755e+02 1.687555e+02
2.648089e+02 1.687574e+02
2.649423e+02 1.687592e+02
2.650757e+02 1.687611e+02
2.652091e+02 1.687632e+02
2.653426e+02 1.687654e+02
2.654760e+02 1.687676e+02
2.656094e+02 1.687698e+02
2.657428e+02 1.687720e+02
2.658763e+02 1.687741e+02
2.660097e+02 1.687761e+02
2.661431e+02 1.687781e+02
2.662765e+02 1.687799e+02
2.664100e+02 1.687817e+02
2.665434e+02 1.687836e+02
2.666768e+02 1.687857e+02
2.668102e+02 1.687878e+02
2.669437e+02 1.687901e+02
2.670771e+02 1.687923e+02
2.672105e+02 1.687945e+02
2.673439e+02 1.687966e+02
2.674774e+02 1.687987e+02
2.676108e+02 1.688006e+02
2.677442e+02 1.688025e+02
2.678776e+02 1.688043e+02
2.680110e+02 1.688062e+02
2.681445e+02 1.688082e+02
2.682779e+02 1.688104e+02
2.684113e+02 1.688126e+02
2.685447e+02 1.688147e+02
2.686782e+02 1.688164e+02
2.688116e+02 1.688179e+02
2.689450e+02 1.688194e+02
2.690784e+02 1.688210e+02
2.692119e+02 1.688231e+02
2.693453e+02 1.688253e+02
2.694787e+02 1.688276e+02
2.696121e+02 1.688298e+02
2.697456e+02 1.688317e+02
2.698790e+02 1.688335e+02
2.700124e+02 1.688352e+02
2.701458e+02 1.688370e+02
2.702793e+02 1.688389e+02
2.704127e+02 1.688408e+02
2.705461e+02 1.688426e+02
2.706795e+02 1.688445e+02
2.708130e+02 1.688464e+02
2.709464e+02 1.688482e+02
2.710798e+02 1.688501e+02
2.712132e+02 1.688520e+02
2.713466e+02 1.688539e+02
2.714801e+02 1.688557e+02
2.716135e+02 1.688576e+02
2.717469e+02 1.688595e+02
2.718803e+02 1.688613e+02
2.720138e+02 1.688632e+02
2.721472e+02 1.688651e+02
2.722806e+02 1.688669e+02
2.724140e+02 1.688688e+02
2.725475e+02 1.688707e+02
2.726809e+02 1.688725e+02
2.728143e+02 1.688744e+02
2.729477e+02 1.688763e+02
2.730812e+02 1.688782e+02
2.732146e+02 1.688801e+02
2.733480e+02 1.688819e+02
2.734814e+02 1.688838e+02
2.736149e+02 1.688854e+02
2.737483e+02 1.688870e+02
2.738817e+02 1.688885e+02
2.740151e+02 1.688902e+02
2.741485e+02 1.688921e+02
2.742820e+02 1.688943e+02
2.744154e+02 1.688966e+02
2.745488e+02 1.688988e+02
2.746822e+02 1.689008e+02
2.748157e+02 1.689027e+02
2.749491e+02 1.689044e+02
2.750825e+02 1.689060e+02
2.752159e+02 1.689076e+02
2.753494e+02 1.689092e+02
2.754828e+02 1.689108e+02
2.756162e+02 1.689125e+02
2.757496e+02 1.689144e+02
2.758831e+02 1.689163e+02
2.760165e+02 1.689182e+02
2.761499e+02 1.689199e+02
2.762833e+02 1.689215e+02
2.764168e+02 1.689230e+02
2.765502e+02 1.689246e+02
2.766836e+02 1.689264e+02
2.768170e+02 1.689283e+02
2.769504e+02 1.689303e+02
2.770839e+02 1.689322e+02
2.772173e+02 1.689341e+02
2.773507e+02 1.689359e+02
2.774841e+02 1.689378e+02
2.776176e+02 1.689397e+02
2.777510e+02 1.689415e+02
2.778844e+02 1.689434e+02
2.780178e+02 1.689452e+02
2.781513e+02 1.689469e+02
2.782847e+02 1.689485e+02
2.784181e+02 1.689500e+02
2.785515e+02 1.689516e+02
2.786850e+02 1.689535e+02
2.788184e+02 1.689554e+02
2.789518e+02 1.689573e+02
2.790852e+02 1.689592e+02
2.792187e+02 1.689608e+02
2.793521e+02 1.689624e+02
2.794855e+02 1.689638e+02
2.796189e+02 1.689654e+02
2.797523e+02 1.689670e+02
2.798858e+02 1.689686e+02
2.800192e+02 1.689702e+02
2.801526e+02 1.689718e+02
2.802860e+02 1.689734e+02
2.804195e+02 1.689750e+02
2.805529e+02 1.689766e+02
2.806863e+02 1.689782e+02
2.808197e+02 1.689798e+02
2.809532e+02 1.689814e+02
2.810866e+02 1.689831e+02
2.812200e+02 1.689850e+02
2.813534e+02 1.689869e+02
2.814869e+02 1.689888e+02
2.816203e+02 1.689906e+02
2.817537e+02 1.689922e+02
2.818871e+02 1.689937e+02
2.820206e+02 1.689952e+02
2.821540e+02 1.689968e+02
2.822874e+02 1.689984e+02
2.824208e+02 1.690000e+02
2.825542e+02 1.690017e+02
2.826877e+02 1.690032e+02
2.828211e+02 1.690048e+02
2.829545e+02 1.690064e+02
2.830879e+02 1.690082e+02
2.832214e+02 1.690101e+02
2.833548e+02 1.690120e+02
2.834882e+02 1.690138e+02
2.836216e+02 1.690154e+02
2.837551e+02 1.690167e+02
2.838885e+02 1.690179e+02
2.840219e+02 1.690192e+02
2.841553e+02 1.690209e+02
2.842888e+02 1.690228e+02
2.844222e+02 1.690248e+02
2.845556e+02 1.690268e+02
2.846890e+02 1.690285e+02
2.848225e+02 1.690301e+02
2.849559e+02 1.690315e+02
2.850893e+02 1.690330e+02
2.852227e+02 1.690346e+02
2.853561e+02 1.690362e+02
2.854896e+02 1.690379e+02
2.856230e+02 1.690395e+02
2.857564e+02 1.690411e+02
2.858898e+02 1.690427e+02
2.860233e+02 1.690443e+02
2.861567e+02 1.690459e+02
2.862901e+02 1.690475e+02
2.864235e+02 1.690491e+02
2.865570e+02 1.690507e+02
2.866904e+02 1.690523e+02
2.868238e+02 1.690539e+02
2.869572e+02 1.690555e+02
2.870907e+02 1.690571e+02
2.872241e+02 1.690587e+02
2.873575e+02 1.690603e+02
2.874909e+02 1.690619e+02
2.876244e+02 1.690635e+02
2.877578e+02 1.690652e+02
2.878912e+02 1.690668e+02
2.880246e+02 1.690683e+02
2.881580e+02 1.690696e+02
2.882915e+02 1.690709e+02
2.884249e+02 1.690722e+02
2.885583e+02 1.690737e+02
2.886917e+02 1.690754e+02
2.888252e+02 1.690773e+02
2.889586e+02 1.690794e+02
2.890920e+02 1.690809e+02
2.892254e+02 1.690822e+02
2.893589e+02 1.690835e+02
2.894923e+02 1.690849e+02
2.896257e+02 1.690864e+02
2.897591e+02 1.690880e+02
2.898926e+02 1.690896e+02
2.900260e+02 1.690913e+02
2.901594e+02 1.690930e+02
2.902928e+02 1.690946e+02
2.904263e+02 1.690962e+02
2.905597e+02 1.690976e+02
2.906931e+02 1.690990e+02
2.908265e+02 1.691003e+02
2.909600e+02 1.691016e+02
2.910934e+02 1.691030e+02
2.912268e+02 1.691046e+02
2.913602e+02 1.691062e+02
2.914936e+02 1.691079e+02
2.916271e+02 1.691096e+02
2.917605e+02 1.691112e+02
2.918939e+02 1.691128e+02
2.920273e+02 1.691143e+02
2.921608e+02 1.691157e+02
2.922942e+02 1.691170e+02
2.924276e+02 1.691183e+02
2.925610e+02 1.691197e+02
2.926945e+02 1.691212e+02
2.928279e+02 1.691229e+02
2.929613e+02 1.691245e+02
2.930947e+02 1.691261e+02
2.932282e+02 1.691274e+02
2.933616e+02 1.691287e+02
2.934950e+02 1.691300e+02
2.936284e+02 1.691314e+02
2.937619e+02 1.691330e+02
2.938953e+02 1.691347e+02
2.940287e+02 1.691364e+02
2.941621e+02 1.691380e+02
2.942955e+02 1.691397e+02
2.944290e+02 1.691412e+02
2.945624e+02 1.691427e+02
2.946958e+02 1.691441e+02
2.948292e+02 1.691454e+02
2.949627e+02 1.691466e+02
2.950961e+02 1.691479e+02
2.952295e+02 1.691493e+02
2.953629e+02 1.691506e+02
2.954964e+02 1.691520e+02
2.956298e+02 1.691533e+02
2.957632e+02 1.691546e+02
2.958966e+02 1.691560e+02
2.960301e+02 1.691573e+02
2.961635e+02 1.691586e+02
2.962969e+02 1.691600e+02
2.964303e+02 1.691613e+02
2.965638e+02 1.691626e+02
2.966972e+02 1.691640e+02
2.968306e+02 1.691653e+02
2.969640e+02 1.691666e+02
2.970974e+02 1.691680e+02
2.972309e+02 1.691693e+02
2.973643e+02 1.691706e+02
2.974977e+02 1.691720e+02
2.976311e+02 1.691735e+02
2.977646e+02 1.691751e+02
2.978980e+02 1.691768e+02
2.980314e+02 1.691784e+02
2.981648e+02 1.691798e+02
2.982983e+02 1.691811e+02
2.984317e+02 1.691824e+02
2.985651e+02 1.691836e+02
2.986985e+02 1.691850e+02
2.988320e+02 1.691863e+02
2.989654e+02 1.691876e+02
2.990988e+02 1.691890e+02
2.992322e+02 1.691904e+02
2.993657e+02 1.691917e+02
2.994991e+02 1.691930e+02
2.996325e+02 1.691941e+02
2.997659e+02 1.691952e+02
2.998993e+02 1.691962e+02
3.000328e+02 1.691973e+02
3.001662e+02 1.691985e+02
3.002996e+02 1.691999e+02
3.004330e+02 1.692013e+02
3.005665e+02 1.692027e+02
3.006999e+02 1.692041e+02
3.008333e+02 1.692054e+02
3.009667e+02 1.692067e+02
3.011002e+02 1.692080e+02
3.012336e+02 1.692093e+02
3.013670e+02 1.692107e+02
3.015004e+02 1.692120e+02
3.016339e+02 1.692133e+02
3.017673e+02 1.692147e+02
3.019007e+02 1.692160e+02
3.020341e+02 1.692173e+02
3.021676e+02 1.692187e+02
3.023010e+02 1.692200e+02
3.024344e+02 1.692213e+02
3.025678e+02 1.692227e+02
3.027012e+02 1.692240e+02
3.028347e+02 1.692253e+02
3.029681e+02 1.692267e+02
3.031015e+02 1.692280e+02
3.032349e+02 1.692294e+02
3.033684e+02 1.692307e+02
3.035018e+02 1.692320e+02
3.036352e+02 1.692332e+02
3.037686e+02 1.692342e+02
3.039021e+02 1.692352e+02
3.040355e+02 1.692363e+02
3.041689e+02 1.692375e+02
3.043023e+02 1.692389e+02
3.044358e+02 1.692403e+02
3.045692e+02 1.692417e+02
3.047026e+02 1.692431e+02
3.048360e+02 1.692444e+02
3.049695e+02 1.692457e+02
3.051029e+02 1.692470e+02
3.052363e+02 1.692484e+02
3.053697e+02 1.692497e+02
3.055031e+02 1.692510e+02
3.056366e+02 1.692522e+02
3.057700e+02 1.692532e+02
3.059034e+02 1.692542e+02
3.060368e+02 1.692553e+02
3.061703e+02 1.692565e+02
3.063037e+02 1.692579e+02
3.064371e+02 1.692593e+02
3.065705e+02 1.692608e+02
3.067040e+02 1.692621e+02
3.068374e+02 1.692635e+02
3.069708e+02 1.692647e+02
3.071042e+02 1.692659e+02
3.072377e+02 1.692670e+02
3.073711e+02 1.692680e+02
3.075045e+02 1.692690e+02
3.076379e+02 1.692702e+02
3.077714e+02 1.692715e+02
3.079048e+02 1.692730e+02
3.080382e+02 1.692744e+02
3.081716e+02 1.692758e+02
3.083050e+02 1.692771e+02
3.084385e+02 1.692784e+02
3.085719e+02 1.692796e+02
3.087053e+02 1.692807e+02
3.088387e+02 1.692817e+02
3.089722e+02 1.692828e+02
3.091056e+02 1.692839e+02
3.092390e+02 1.692852e+02
3.093724e+02 1.692866e+02
3.095059e+02 1.692881e+02
3.096393e+02 1.692895e+02
3.097727e+02 1.692908e+02
3.099061e+02 1.692921e+02
3.100396e+02 1.692933e+02
3.101730e+02 1.692944e+02
3.103064e+02 1.692955e+02
3.104398e+02 1.692965e+02
3.105733e+02 1.692976e+02
3.107067e+02 1.692990e+02
3.108401e+02 1.693004e+02
3.109735e+02 1.693017e+02
3.111070e+02 1.693030e+02
3.112404e+02 1.693040e+02
3.113738e+02 1.693050e+02
3.115072e+02 1.693061e+02
3.116406e+02 1.693073e+02
3.117741e+02 1.693086e+02
3.119075e+02 1.693101e+02
3.120409e+02 1.693114e+02
3.121743e+02 1.693125e+02
3.123078e+02 1.693135e+02
3.124412e+02 1.693145e+02
3.125746e+02 1.693157e+02
3.127080e+02 1.693170e+02
3.128415e+02 1.693184e+02
3.129749e+02 1.693198e+02
3.131083e+02 1.693209e+02
3.132417e+02 1.693217e+02
3.133752e+02 1.693223e+02
3.135086e+02 1.693231e+02
3.136420e+02 1.693241e+02
3.137754e+02 1.693255e+02
3.139089e+02 1.693270e+02
3.140423e+02 1.693284e+02
3.141757e+02 1.693297e+02
3.143091e+02 1.693307e+02
3.144425e+02 1.693316e+02
3.145760e+02 1.693325e+02
3.147094e+02 1.693335e+02
3.148428e+02 1.693346e+02
3.149762e+02 1.693358e+02
3.151097e+02 1.693370e+02
3.152431e+02 1.693384e+02
3.153765e+02 1.693398e+02
3.155099e+02 1.693411e+02
3.156434e+02 1.693423e+02
3.157768e+02 1.693433e+02
3.159102e+02 1.693443e+02
3.160436e+02 1.693454e+02
3.161771e+02 1.693466e+02
3.163105e+02 1.693480e+02
3.164439e+02 1.693494e+02
3.165773e+02 1.693507e+02
3.167108e+02 1.693519e+02
3.168442e+02 1.693529e+02
3.169776e+02 1.693538e+02
3.171110e+02 1.693548e+02
3.172444e+02 1.693559e+02
3.173779e+02 1.693570e+02
3.175113e+02 1.693581e+02
3.176447e+02 1.693595e+02
3.177781e+02 1.693608e+02
3.179116e+02 1.693622e+02
3.180450e+02 1.693634e+02
3.181784e+02 1.693645e+02
3.183118e+02 1.693656e+02
3.184453e+02 1.693666e+02
3.185787e+02 1.693676e+02
3.187121e+02 1.693687e+02
3.188455e+02 1.693697e+02
3.189790e+02 1.693708e+02
3.191124e+02 1.693719e+02
3.192458e+02 1.693729e+02
3.193792e+02 1.693740e+02
3.195127e+02 1.693751e+02
3.196461e+02 1.693764e+02
3.197795e+02 1.693777e+02
3.199129e+02 1.693791e+02
3.200463e+02 1.693804e+02
3.201798e+02 1.693816e+02
3.203132e+02 1.693826e+02
3.204466e+02 1.693836e+02
3.205800e+02 1.693846e+02
3.207135e+02 1.693857e+02
3.208469e+02 1.693867e+02
3.209803e+02 1.693878e+02
3.211137e+02 1.693889e+02
3.212472e+02 1.693899e+02
3.213806e+02 1.693910e+02
3.215140e+02 1.693921e+02
3.216474e+02 1.693934e+02
3.217809e+02 1.693947e+02
3.219143e+02 1.693961e+02
3.220477e+02 1.693975e+02
3.221811e+02 1.693986e+02
3.223146e+02 1.693996e+02
3.224480e+02 1.694006e+02
3.225814e+02 1.694016e+02
3.227148e+02 1.694027e+02
3.228482e+02 1.694037e+02
3.229817e+02 1.694048e+02
3.231151e+02 1.694059e+02
3.232485e+02 1.694070e+02
3.233819e+02 1.694081e+02
3.235154e+02 1.694091e+02
3.236488e+02 1.694102e+02
3.237822e+02 1.694113e+02
3.239156e+02 1.694123e+02
3.240491e+02 1.694134e+02
3.241825e+02 1.694145e+02
3.243159e+02 1.694155e+02
3.244493e+02 1.694166e+02
3.245828e+02 1.694177e+02
3.247162e+02 1.694187e+02
3.248496e+02 1.694198e+02
3.249830e+02 1.694209e+02
3.251165e+02 1.694219e+02
3.252499e+02 1.694229e+02
3.253833e+02 1.694240e+02
3.255167e+02 1.694251e+02
3.256501e+02 1.694264e+02
3.257836e+02 1.694278e+02
3.259170e+02 1.694292e+02
3.260504e+02 1.694305e+02
3.261838e+02 1.694316e+02
3.263173e+02 1.694327e+02
3.264507e+02 1.694336e+02
3.265841e+02 1.694346e+02
3.267175e+02 1.694357e+02
3.268510e+02 1.694368e+02
3.269844e+02 1.694379e+02
3.271178e+02 1.694389e+02
3.272512e+02 1.694400e+02
3.273847e+02 1.694411e+02
3.275181e+02 1.694421e+02
3.276515e+02 1.694432e+02
3.277849e+02 1.694443e+02
3.279184e+02 1.694453e+02
3.280518e+02 1.694464e+02
3.281852e+02 1.694475e+02
3.283186e+02 1.694485e+02
3.284520e+02 1.694496e+02
3.285855e+02 1.694507e+02
3.287189e+02 1.694518e+02
3.288523e+02 1.694529e+02
3.289857e+02 1.694539e+02
3.291192e+02 1.694548e+02
3.292526e+02 1.694556e+02
3.293860e+02 1.694563e+02
3.295194e+02 1.694571e+02
3.296529e+02 1.694581e+02
3.297863e+02 1.694591e+02
3.299197e+02 1.694603e+02
3.300531e+02 1.694615e+02
3.301866e+02 1.694625e+02
3.303200e+02 1.694636e+02
3.304534e+02 1.694646e+02
3.305868e+02 1.694657e+02
3.307203e+02 1.694668e+02
3.308537e+02 1.694679e+02
3.309871e+02 1.694689e+02
3.311205e+02 1.694698e+02
3.312540e+02 1.694707e+02
3.313874e+02 1.694714e+02
3.315208e+02 1.694721e+02
3.316542e+02 1.694729e+02
3.317876e+02 1.694736e+02
3.319211e+02 1.694745e+02
3.320545e+02 1.694754e+02
3.321879e+02 1.694764e+02
3.323213e+02 1.694775e+02
3.324548e+02 1.694786e+02
3.325882e+02 1.694797e+02
3.327216e+02 1.694809e+02
3.328550e+02 1.694819e+02
3.329885e+02 1.694829e+02
3.331219e+02 1.694838e+02
3.332553e+02 1.694846e+02
3.333887e+02 1.694853e+02
3.335222e+02 1.694861e+02
3.336556e+02 1.694871e+02
3.337890e+02 1.694882e+02
3.339224e+02 1.694893e+02
3.340559e+02 1.694905e+02
3.341893e+02 1.694916e+02
3.343227e+02 1.694927e+02
3.344561e+02 1.694937e+02
3.345895e+02 1.694946e+02
3.347230e+02 1.694954e+02
3.348564e+02 1.694962e+02
3.349898e+02 1.694969e+02
3.351232e+02 1.694977e+02
3.352567e+02 1.694985e+02
3.353901e+02 1.694993e+02
3.355235e+02 1.695002e+02
3.356569e+02 1.695011e+02
3.357904e+02 1.695022e+02
3.359238e+02 1.695034e+02
3.360572e+02 1.695045e+02
3.361906e+02 1.695056e+02
3.363241e+02 1.695066e+02
3.364575e+02 1.695077e+02
3.365909e+02 1.695085e+02
3.367243e+02 1.695093e+02
3.368578e+02 1.695101e+02
3.369912e+02 1.695109e+02
3.371246e+02 1.695119e+02
3.372580e+02 1.695130e+02
3.373914e+02 1.695141e+02
3.375249e+02 1.695152e+02
3.376583e+02 1.695161e+02
3.377917e+02 1.695169e+02
3.379251e+02 1.695176e+02
3.380586e+02 1.695183e+02
3.381920e+02 1.695191e+02
3.383254e+02 1.695199e+02
3.384588e+02 1.695207e+02
3.385923e+02 1.695217e+02
3.387257e+02 1.695227e+02
3.388591e+02 1.695239e+02
3.389925e+02 1.695249e+02
3.391260e+02 1.695259e+02
3.392594e+02 1.695267e+02
3.393928e+02 1.695274e+02
3.395262e+02 1.695281e+02
3.396597e+02 1.695289e+02
3.397931e+02 1.695297e+02
3.399265e+02 1.695305e+02
3.400599e+02 1.695314e+02
3.401933e+02 1.695321e+02
3.403268e+02 1.695329e+02
3.404602e+02 1.695337e+02
3.405936e+02 1.695347e+02
3.407270e+02 1.695358e+02
3.408605e+02 1.695369e+02
3.409939e+02 1.695380e+02
3.411273e+02 1.695387e+02
3.412607e+02 1.695392e+02
3.413942e+02 1.695396e+02
3.415276e+02 1.695401e+02
3.416610e+02 1.695410e+02
3.417944e+02 1.695421e+02
3.419279e+02 1.695433e+02
3.420613e+02 1.695445e+02
3.421947e+02 1.695454e+02
3.423281e+02 1.695461e+02
3.424616e+02 1.695468e+02
3.425950e+02 1.695475e+02
3.427284e+02 1.695483e+02
3.428618e+02 1.695491e+02
3.429952e+02 1.695500e+02
3.431287e+02 1.695508e+02
3.432621e+02 1.695515e+02
3.433955e+02 1.695523e+02
3.435289e+02 1.695532e+02
3.436624e+02 1.695542e+02
3.437958e+02 1.695554e+02
3.439292e+02 1.695565e+02
3.440626e+02 1.695574e+02
3.441961e+02 1.695580e+02
3.443295e+02 1.695584e+02
3.444629e+02 1.695589e+02
3.445963e+02 1.695595e+02
3.447298e+02 1.695605e+02
3.448632e+02 1.695617e+02
3.449966e+02 1.695630e+02
3.451300e+02 1.695640e+02
3.452635e+02 1.695648e+02
3.453969e+02 1.695655e+02
3.455303e+02 1.695662e+02
3.456637e+02 1.695669e+02
3.457971e+02 1.695677e+02
3.459306e+02 1.695685e+02
3.460640e+02 1.695696e+02
3.461974e+02 1.695707e+02
3.463308e+02 1.695718e+02
3.464643e+02 1.695728e+02
3.465977e+02 1.695735e+02
3.467311e+02 1.695740e+02
3.468645e+02 1.695745e+02
3.469980e+02 1.695750e+02
3.471314e+02 1.695758e+02
3.472648e+02 1.695769e+02
3.473982e+02 1.695781e+02
3.475317e+02 1.695792e+02
3.476651e+02 1.695799e+02
3.477985e+02 1.695804e+02
3.479319e+02 1.695808e+02
3.480654e+02 1.695813e+02
3.481988e+02 1.695823e+02
3.483322e+02 1.695835e+02
3.484656e+02 1.695847e+02
3.485990e+02 1.695857e+02
3.487325e+02 1.695862e+02
3.488659e+02 1.695866e+02
3.489993e+02 1.695870e+02
3.491327e+02 1.695878e+02
3.492662e+02 1.695889e+02
3.493996e+02 1.695901e+02
3.495330e+02 1.695913e+02
3.496664e+02 1.695921e+02
3.497999e+02 1.695926e+02
3.499333e+02 1.695929e+02


==> anc/data/fig1_crossover_lower.dat <==
0.000000e+00 157.402
5.000000e-01 157.402
1.000000e+00 157.401
1.500000e+00 157.4
2.000000e+00 157.399
2.500000e+00 157.397
3.000000e+00 157.395
3.500000e+00 157.392
4.000000e+00 157.389
4.500000e+00 157.386
5.000000e+00 157.382
5.500000e+00 157.377
6.000000e+00 157.371
6.500000e+00 157.366
7.000000e+00 157.361
7.500000e+00 157.354
8.000000e+00 157.347
8.500000e+00 157.339
9.000000e+00 157.331
9.500000e+00 157.323
1.000000e+01 157.316
1.050000e+01 157.307
1.100000e+01 157.298
1.150000e+01 157.288
1.200000e+01 157.276
1.250000e+01 157.264
1.300000e+01 157.253
1.350000e+01 157.241
1.400000e+01 157.229
1.450000e+01 157.216
1.500000e+01 157.204
1.550000e+01 157.19
1.600000e+01 157.175
1.650000e+01 157.162
1.700000e+01 157.15
1.750000e+01 157.139
1.800000e+01 157.123
1.850000e+01 157.109
1.900000e+01 157.093
1.950000e+01 157.074
2.000000e+01 157.058
2.050000e+01 157.039
2.100000e+01 157.021
2.150000e+01 157
2.200000e+01 156.98
2.250000e+01 156.963
2.300000e+01 156.944
2.350000e+01 156.923
2.400000e+01 156.902
2.450000e+01 156.88
2.500000e+01 156.857
2.550000e+01 156.833
2.600000e+01 156.809
2.650000e+01 156.784
2.700000e+01 156.758
2.750000e+01 156.737
2.800000e+01 156.712
2.850000e+01 156.687
2.900000e+01 156.66
2.950000e+01 156.634
3.000000e+01 156.606
3.050000e+01 156.577
3.100000e+01 156.547
3.150000e+01 156.518
3.200000e+01 156.489
3.250000e+01 156.46
3.300000e+01 156.432
3.350000e+01 156.403
3.400000e+01 156.371
3.450000e+01 156.34
3.500000e+01 156.308
3.550000e+01 156.273
3.600000e+01 156.239
3.650000e+01 156.203
3.700000e+01 156.164
3.750000e+01 156.128
3.800000e+01 156.092
3.850000e+01 156.053
3.900000e+01 156.017
3.950000e+01 155.976
4.000000e+01 155.936
4.050000e+01 155.894
4.100000e+01 155.852
4.150000e+01 155.809
4.200000e+01 155.768
4.250000e+01 155.722
4.300000e+01 155.675
4.350000e+01 155.63
4.400000e+01 155.583
4.450000e+01 155.535
4.500000e+01 155.485
4.550000e+01 155.434
4.600000e+01 155.385
4.650000e+01 155.336
4.700000e+01 155.288
4.750000e+01 155.239
4.800000e+01 155.183
4.850000e+01 155.126
4.900000e+01 155.069
4.950000e+01 155.015
5.000000e+01 154.96
5.050000e+01 154.899
5.100000e+01 154.843
5.150000e+01 154.785
5.200000e+01 154.728
5.250000e+01 154.673
5.300000e+01 154.614
5.350000e+01 154.553
5.400000e+01 154.493
5.450000e+01 154.428
5.500000e+01 154.361
5.550000e+01 154.297
5.600000e+01 154.235
5.650000e+01 154.166
5.700000e+01 154.094
5.750000e+01 154.021
5.800000e+01 153.951
5.850000e+01 153.878
5.900000e+01 153.808
5.950000e+01 153.733
6.000000e+01 153.653
6.050000e+01 153.57
6.100000e+01 153.486
6.150000e+01 153.406
6.200000e+01 153.33
6.250000e+01 153.251
6.300000e+01 153.167
6.350000e+01 153.087
6.400000e+01 153.007
6.450000e+01 152.925
6.500000e+01 152.84
6.550000e+01 152.753
6.600000e+01 152.66
6.650000e+01 152.579
6.700000e+01 152.49
6.750000e+01 152.41
6.800000e+01 152.325


==> anc/data/fig1_crossover_upper.dat <==
0.000000e+00 161.773
5.000000e-01 161.773
1.000000e+00 161.772
1.500000e+00 161.771
2.000000e+00 161.769
2.500000e+00 161.766
3.000000e+00 161.763
3.500000e+00 161.759
4.000000e+00 161.755
4.500000e+00 161.751
5.000000e+00 161.746
5.500000e+00 161.741
6.000000e+00 161.735
6.500000e+00 161.728
7.000000e+00 161.721
7.500000e+00 161.714
8.000000e+00 161.706
8.500000e+00 161.698
9.000000e+00 161.69
9.500000e+00 161.68
1.000000e+01 161.669
1.050000e+01 161.658
1.100000e+01 161.646
1.150000e+01 161.635
1.200000e+01 161.624
1.250000e+01 161.613
1.300000e+01 161.599
1.350000e+01 161.586
1.400000e+01 161.572
1.450000e+01 161.558
1.500000e+01 161.542
1.550000e+01 161.527
1.600000e+01 161.511
1.650000e+01 161.493
1.700000e+01 161.473
1.750000e+01 161.452
1.800000e+01 161.434
1.850000e+01 161.413
1.900000e+01 161.393
1.950000e+01 161.376
2.000000e+01 161.354
2.050000e+01 161.335
2.100000e+01 161.313
2.150000e+01 161.293
2.200000e+01 161.272
2.250000e+01 161.246
2.300000e+01 161.222
2.350000e+01 161.198
2.400000e+01 161.175
2.450000e+01 161.15
2.500000e+01 161.126
2.550000e+01 161.102
2.600000e+01 161.076
2.650000e+01 161.052
2.700000e+01 161.026
2.750000e+01 160.996
2.800000e+01 160.967
2.850000e+01 160.939
2.900000e+01 160.911
2.950000e+01 160.881
3.000000e+01 160.852
3.050000e+01 160.823
3.100000e+01 160.795
3.150000e+01 160.764
3.200000e+01 160.733
3.250000e+01 160.7
3.300000e+01 160.666
3.350000e+01 160.632
3.400000e+01 160.599
3.450000e+01 160.565
3.500000e+01 160.53
3.550000e+01 160.498
3.600000e+01 160.464
3.650000e+01 160.431
3.700000e+01 160.4
3.750000e+01 160.364
3.800000e+01 160.328
3.850000e+01 160.295
3.900000e+01 160.257
3.950000e+01 160.223
4.000000e+01 160.187
4.050000e+01 160.152
4.100000e+01 160.116
4.150000e+01 160.081
4.200000e+01 160.042
4.250000e+01 160.008
4.300000e+01 159.973
4.350000e+01 159.935
4.400000e+01 159.899
4.450000e+01 159.862
4.500000e+01 159.827
4.550000e+01 159.792
4.600000e+01 159.753
4.650000e+01 159.714
4.700000e+01 159.673
4.750000e+01 159.632
4.800000e+01 159.597
4.850000e+01 159.562
4.900000e+01 159.526
4.950000e+01 159.486
5.000000e+01 159.446
5.050000e+01 159.411
5.100000e+01 159.371
5.150000e+01 159.33
5.200000e+01 159.289
5.250000e+01 159.245
5.300000e+01 159.203
5.350000e+01 159.163
5.400000e+01 159.12
5.450000e+01 159.081
5.500000e+01 159.044
5.550000e+01 159.002
5.600000e+01 158.958
5.650000e+01 158.92
5.700000e+01 158.883
5.750000e+01 158.848
5.800000e+01 158.807
5.850000e+01 158.769
5.900000e+01 158.727
5.950000e+01 158.689
6.000000e+01 158.655
6.050000e+01 158.623
6.100000e+01 158.591
6.150000e+01 158.555
6.200000e+01 158.512
6.250000e+01 158.473
6.300000e+01 158.437
6.350000e+01 158.396
6.400000e+01 158.355
6.450000e+01 158.314
6.500000e+01 158.276
6.550000e+01 158.238
6.600000e+01 158.206
6.650000e+01 158.161
6.700000e+01 158.122
6.750000e+01 158.074
6.800000e+01 158.03


==> anc/data/fig1_cs_bound.dat <==
0.0 0.64
10.0 0.642
70.0 0.695
114.0 0.79
127.0 0.875
130.0 0.98


==> anc/data/fig1_ptp.dat <==
70.0 5.0 151.0 7.0


==> anc/data/fig2_left1_delta_pressure_24x8_full.dat <==
114.000 0.000 0.00000000e+00
114.000 2.000 1.06801200e-08
114.000 4.000 4.27243903e-08
114.000 6.000 9.61445425e-08
114.000 8.000 1.70960129e-07
114.000 10.000 2.67198523e-07
114.000 12.000 3.84894919e-07
114.000 14.000 5.24092332e-07
114.000 16.000 6.84841598e-07
114.000 18.000 8.67201374e-07
114.000 20.000 1.07123814e-06
114.000 22.000 1.29702619e-06
114.000 24.000 1.54464765e-06
114.000 26.000 1.81419246e-06
114.000 28.000 2.10575838e-06
114.000 30.000 2.41945099e-06
114.000 32.000 2.75538370e-06
114.000 34.000 3.11367773e-06
114.000 36.000 3.49446210e-06
114.000 38.000 3.89787330e-06
114.000 40.000 4.32407050e-06
114.000 42.000 4.77330762e-06
114.000 44.000 5.24605777e-06
114.000 46.000 5.74320413e-06
114.000 48.000 6.26627882e-06
114.000 50.000 6.81770844e-06
114.000 52.000 7.40117118e-06
114.000 54.000 8.02209203e-06
114.000 56.000 8.68782376e-06
114.000 58.000 9.40766130e-06
114.000 60.000 1.01930676e-05
114.000 62.000 1.10584405e-05
114.000 64.000 1.20213996e-05
114.000 66.000 1.31035919e-05
114.000 68.000 1.43301297e-05
114.000 70.000 1.57277263e-05
114.000 72.000 1.73221113e-05
114.000 74.000 1.91367421e-05
114.000 76.000 2.11927227e-05
114.000 78.000 2.35088039e-05
114.000 80.000 2.61013835e-05
114.000 82.000 2.89845061e-05
114.000 84.000 3.21698632e-05
114.000 86.000 3.56667931e-05
114.000 88.000 3.94822809e-05
114.000 90.000 4.36209586e-05
114.000 92.000 4.80851051e-05
114.000 94.000 5.28746462e-05
114.000 96.000 5.79871542e-05
114.000 98.000 6.34178488e-05
114.000 100.000 6.91595961e-05
114.000 102.000 7.52029092e-05
114.000 104.000 8.15359481e-05
114.000 106.000 8.81445196e-05
114.000 108.000 9.50120774e-05
114.000 110.000 1.02119722e-04
114.000 112.000 1.09446201e-04
114.000 114.000 1.16967908e-04
114.000 116.000 1.24658884e-04
114.000 118.000 1.32490818e-04
  
116.000 0.000 0.00000000e+00
116.000 2.000 1.20664442e-08
116.000 4.000 4.82633070e-08
116.000 6.000 1.08583180e-07
116.000 8.000 1.93013715e-07
116.000 10.000 3.01537624e-07
116.000 12.000 4.34132682e-07
116.000 14.000 5.90771722e-07
116.000 16.000 7.71422640e-07
116.000 18.000 9.76048392e-07
116.000 20.000 1.20460700e-06
116.000 22.000 1.45705153e-06
116.000 24.000 1.73333012e-06
116.000 26.000 2.03338599e-06
116.000 28.000 2.35715738e-06
116.000 30.000 2.70457761e-06
116.000 32.000 3.07557508e-06
116.000 34.000 3.47007321e-06
116.000 36.000 3.88799046e-06
116.000 38.000 4.32923754e-06
116.000 40.000 4.79372450e-06
116.000 42.000 5.28142754e-06
116.000 44.000 5.79251070e-06
116.000 46.000 6.32750567e-06
116.000 48.000 6.88755332e-06
116.000 50.000 7.47465485e-06
116.000 52.000 8.09202176e-06
116.000 54.000 8.74458513e-06
116.000 56.000 9.43922243e-06
116.000 58.000 1.01847800e-05
116.000 60.000 1.09922926e-05
116.000 62.000 1.18757260e-05
116.000 64.000 1.28522547e-05
116.000 66.000 1.39430528e-05
116.000 68.000 1.51727567e-05
116.000 70.000 1.65676515e-05
116.000 72.000 1.81531414e-05
116.000 74.000 1.99524843e-05
116.000 76.000 2.19867119e-05
116.000 78.000 2.42746301e-05
116.000 80.000 2.68328191e-05
116.000 82.000 2.96756330e-05
116.000 84.000 3.28152002e-05
116.000 86.000 3.62614233e-05
116.000 88.000 4.00219789e-05
116.000 90.000 4.41023178e-05
116.000 92.000 4.85056649e-05
116.000 94.000 5.32330193e-05
116.000 96.000 5.82831541e-05
116.000 98.000 6.36526168e-05
116.000 100.000 6.93357289e-05
116.000 102.000 7.53245858e-05
116.000 104.000 8.16090575e-05
116.000 106.000 8.81767878e-05
116.000 108.000 9.50131948e-05
116.000 110.000 1.02101471e-04
116.000 112.000 1.09422582e-04
116.000 114.000 1.16955268e-04
116.000 116.000 1.24676045e-04
116.000 118.000 1.32559201e-04
  
118.000 0.000 0.00000000e+00
118.000 2.000 1.34522534e-08
118.000 4.000 5.38019782e-08
118.000 6.000 1.21028069e-07
118.000 8.000 2.15095349e-07
118.000 10.000 3.35954571e-07
118.000 12.000 4.83542418e-07
118.000 14.000 6.57781502e-07
118.000 16.000 8.58580365e-07
118.000 18.000 1.08583348e-06
118.000 20.000 1.33942124e-06
118.000 22.000 1.61920998e-06
118.000 24.000 1.92505196e-06
118.000 26.000 2.25678537e-06
118.000 28.000 2.61423432e-06
118.000 30.000 2.99720887e-06
118.000 32.000 3.40550498e-06
118.000 34.000 3.83890458e-06
118.000 36.000 4.29717540e-06
118.000 38.000 4.78006665e-06
118.000 40.000 5.28731005e-06
118.000 42.000 5.81868194e-06
118.000 44.000 6.37412132e-06
118.000 46.000 6.95389908e-06
118.000 48.000 7.55885807e-06
118.000 50.000 8.19066465e-06
118.000 52.000 8.85214847e-06
118.000 54.000 9.54781458e-06
118.000 56.000 1.02841000e-05
118.000 58.000 1.10694018e-05
118.000 60.000 1.19142885e-05
118.000 62.000 1.28322154e-05
118.000 64.000 1.38397921e-05
118.000 66.000 1.49575547e-05
118.000 68.000 1.62094580e-05
118.000 70.000 1.76211277e-05
118.000 72.000 1.92174075e-05
118.000 74.000 2.10211266e-05
118.000 76.000 2.30530232e-05
118.000 78.000 2.53317440e-05
118.000 80.000 2.78738444e-05
118.000 82.000 3.06937884e-05
118.000 84.000 3.38039489e-05
118.000 86.000 3.72146072e-05
118.000 88.000 4.09339536e-05
118.000 90.000 4.49680866e-05
118.000 92.000 4.93210140e-05
118.000 94.000 5.39946516e-05
118.000 96.000 5.89888245e-05
118.000 98.000 6.43012660e-05
118.000 100.000 6.99276183e-05
118.000 102.000 7.58614322e-05
118.000 104.000 8.20941673e-05
118.000 106.000 8.86151917e-05
118.000 108.000 9.54117823e-05
118.000 110.000 1.02469125e-04
118.000 112.000 1.09770313e-04
118.000 114.000 1.17296350e-04
118.000 116.000 1.25026147e-04
118.000 118.000 1.32936526e-04
  
120.000 0.000 0.00000000e+00
120.000 2.000 1.48588738e-08
120.000 4.000 5.94255272e-08
120.000 6.000 1.33670056e-07
120.000 8.000 2.37542621e-07
120.000 10.000 3.70973445e-07
120.000 12.000 5.33872817e-07
120.000 14.000 7.26131089e-07
120.000 16.000 9.47618676e-07
120.000 18.000 1.19818606e-06
120.000 20.000 1.47766378e-06
120.000 22.000 1.78586245e-06
120.000 24.000 2.12257275e-06
120.000 26.000 2.48756539e-06
120.000 28.000 2.88059120e-06
120.000 30.000 3.30138102e-06
120.000 32.000 3.74964579e-06
120.000 34.000 4.22507651e-06
120.000 36.000 4.72734412e-06
120.000 38.000 5.25609412e-06
120.000 40.000 5.81094361e-06
120.000 42.000 6.39153918e-06
120.000 44.000 6.99767035e-06
120.000 46.000 7.62942894e-06
120.000 48.000 8.28744372e-06
120.000 50.000 8.97312788e-06
120.000 52.000 9.68900587e-06
120.000 54.000 1.04392182e-05
120.000 56.000 1.12297933e-05
120.000 58.000 1.20686791e-05
120.000 60.000 1.29659449e-05
120.000 62.000 1.39344653e-05
120.000 64.000 1.49901789e-05
120.000 66.000 1.61528366e-05
120.000 68.000 1.74455279e-05
120.000 70.000 1.88930126e-05
120.000 72.000 2.05193626e-05
120.000 74.000 2.23467735e-05
120.000 76.000 2.43954904e-05
120.000 78.000 2.66838075e-05
120.000 80.000 2.92280685e-05
120.000 82.000 3.20426661e-05
120.000 84.000 3.51400424e-05
120.000 86.000 3.85306890e-05
120.000 88.000 4.22231464e-05
120.000 90.000 4.62240047e-05
120.000 92.000 5.05379030e-05
120.000 94.000 5.51675300e-05
120.000 96.000 6.01136234e-05
120.000 98.000 6.53749704e-05
120.000 100.000 7.09484073e-05
120.000 102.000 7.68288198e-05
120.000 104.000 8.30091428e-05
120.000 106.000 8.94803606e-05
120.000 108.000 9.62315066e-05
120.000 110.000 1.03249664e-04
120.000 112.000 1.10519964e-04
120.000 114.000 1.18025589e-04
120.000 116.000 1.25747769e-04
120.000 118.000 1.33665784e-04
  
122.000 0.000 0.00000000e+00
122.000 2.000 1.63076316e-08
122.000 4.000 6.52190770e-08
122.000 6.000 1.46699989e-07
122.000 8.000 2.60693120e-07
122.000 10.000 4.07118327e-07
122.000 12.000 5.85872567e-07
122.000 14.000 7.96829897e-07
122.000 16.000 1.03984148e-06
122.000 18.000 1.31473557e-06
122.000 20.000 1.62131754e-06
122.000 22.000 1.95936985e-06
122.000 24.000 2.32865207e-06
122.000 26.000 2.72890086e-06
122.000 28.000 3.15982999e-06
122.000 30.000 3.62113034e-06
122.000 32.000 4.11246988e-06
122.000 34.000 4.63349368e-06
122.000 36.000 5.18382380e-06
122.000 38.000 5.76305344e-06
122.000 40.000 6.37074166e-06
122.000 42.000 7.00646760e-06
122.000 44.000 7.66993854e-06
122.000 46.000 8.36113982e-06
122.000 48.000 9.08056094e-06
122.000 50.000 9.82943461e-06
122.000 52.000 1.06100486e-05
122.000 54.000 1.14262339e-05
122.000 56.000 1.22836394e-05
122.000 58.000 1.31897646e-05
122.000 60.000 1.41541511e-05
122.000 62.000 1.51890323e-05
122.000 64.000 1.63095821e-05
122.000 66.000 1.75346375e-05
122.000 68.000 1.88862608e-05
122.000 70.000 2.03881636e-05
122.000 72.000 2.20634598e-05
122.000 74.000 2.39335294e-05
122.000 76.000 2.60179471e-05
122.000 78.000 2.83344827e-05
122.000 80.000 3.08991005e-05
122.000 82.000 3.37259596e-05
122.000 84.000 3.68274142e-05
122.000 86.000 4.02140128e-05
122.000 88.000 4.38944991e-05
122.000 90.000 4.78758113e-05
122.000 92.000 5.21630827e-05
122.000 94.000 5.67596410e-05
122.000 96.000 6.16670091e-05
122.000 98.000 6.68849043e-05
122.000 100.000 7.24112389e-05
122.000 102.000 7.82421199e-05
122.000 104.000 8.43718493e-05
122.000 106.000 9.07929236e-05
122.000 108.000 9.74960342e-05
122.000 110.000 1.04470067e-04
122.000 112.000 1.11702104e-04
122.000 114.000 1.19177420e-04
122.000 116.000 1.26879486e-04
122.000 118.000 1.34789966e-04
  
124.000 0.000 0.00000000e+00
124.000 2.000 1.78198528e-08
124.000 4.000 7.12677509e-08
124.000 6.000 1.60308713e-07
124.000 8.000 2.84884437e-07
124.000 10.000 4.44913299e-07
124.000 12.000 6.40290357e-07
124.000 14.000 8.70887345e-07
124.000 16.000 1.13655268e-06
124.000 18.000 1.43711145e-06
124.000 20.000 1.77236543e-06
124.000 22.000 2.14209308e-06
124.000 24.000 2.54604952e-06
124.000 26.000 2.98396656e-06
124.000 28.000 3.45555270e-06
124.000 30.000 3.96049310e-06
124.000 32.000 4.49844961e-06
124.000 34.000 5.06906076e-06
124.000 36.000 5.67194165e-06
124.000 38.000 6.30667809e-06
124.000 40.000 6.97282068e-06
124.000 42.000 7.66993557e-06
124.000 44.000 8.39770661e-06
124.000 46.000 9.15607631e-06
124.000 48.000 9.94546036e-06
124.000 50.000 1.07669749e-05
124.000 52.000 1.16227311e-05
124.000 54.000 1.25162994e-05
124.000 56.000 1.34529751e-05
124.000 58.000 1.44398108e-05
124.000 60.000 1.54857967e-05
124.000 62.000 1.66024728e-05
124.000 64.000 1.78041689e-05
124.000 66.000 1.91086962e-05
124.000 68.000 2.05369509e-05
124.000 70.000 2.21114383e-05
124.000 72.000 2.38541523e-05
124.000 74.000 2.57854987e-05
124.000 76.000 2.79242271e-05
124.000 78.000 3.02874315e-05
124.000 80.000 3.28905494e-05
124.000 82.000 3.57473628e-05
124.000 84.000 3.88699973e-05
124.000 86.000 4.22689228e-05
124.000 88.000 4.59529532e-05
124.000 90.000 4.99292462e-05
124.000 92.000 5.42033037e-05
124.000 94.000 5.87789715e-05
124.000 96.000 6.36584396e-05
124.000 98.000 6.88422418e-05
124.000 100.000 7.43292560e-05
124.000 102.000 8.01167041e-05
124.000 104.000 8.62001521e-05
124.000 106.000 9.25735100e-05
124.000 108.000 9.92290315e-05
124.000 110.000 1.06157315e-04
124.000 112.000 1.13347302e-04
124.000 114.000 1.20786279e-04
124.000 116.000 1.28459875e-04
124.000 118.000 1.36352065e-04
  
126.000 0.000 0.00000000e+00
126.000 2.000 1.94168638e-08
126.000 4.000 7.76566721e-08
126.000 6.000 1.74687076e-07
126.000 8.000 3.10454160e-07
126.000 10.000 4.84882442e-07
126.000 12.000 6.97874876e-07
126.000 14.000 9.49312849e-07
126.000 16.000 1.23905618e-06
126.000 18.000 1.56694312e-06
126.000 20.000 1.93279037e-06
126.000 22.000 2.33639303e-06
126.000 24.000 2.77752468e-06
126.000 26.000 3.25593730e-06
126.000 28.000 3.77136130e-06
126.000 30.000 4.32350556e-06
126.000 32.000 4.91205737e-06
126.000 34.000 5.53668244e-06
126.000 36.000 6.19702484e-06
126.000 38.000 6.89270156e-06
126.000 40.000 7.62329714e-06
126.000 42.000 8.38841144e-06
126.000 44.000 9.18775530e-06
126.000 46.000 1.00212830e-05
126.000 48.000 1.08893926e-05
126.000 50.000 1.17931388e-05
126.000 52.000 1.27345080e-05
126.000 54.000 1.37168525e-05
126.000 56.000 1.47451373e-05
126.000 58.000 1.58259704e-05
126.000 60.000 1.69677712e-05
126.000 62.000 1.81813436e-05
126.000 64.000 1.94801063e-05
126.000 66.000 2.08807518e-05
126.000 68.000 2.24028925e-05
126.000 70.000 2.40676940e-05
126.000 72.000 2.58958931e-05
126.000 74.000 2.79067858e-05
126.000 76.000 3.01181642e-05
126.000 78.000 3.25463158e-05
126.000 80.000 3.52060244e-05
126.000 82.000 3.81105691e-05
126.000 84.000 4.12717251e-05
126.000 86.000 4.46997633e-05
126.000 88.000 4.84034503e-05
126.000 90.000 5.23900487e-05
126.000 92.000 5.66653166e-05
126.000 94.000 6.12335081e-05
126.000 96.000 6.60973731e-05
126.000 98.000 7.12581571e-05
126.000 100.000 7.67156016e-05
126.000 102.000 8.24679438e-05
126.000 104.000 8.85119167e-05
126.000 106.000 9.48427489e-05
126.000 108.000 1.01454165e-04
126.000 110.000 1.08338386e-04
126.000 112.000 1.15486127e-04
126.000 114.000 1.22886600e-04
126.000 116.000 1.30527514e-04
126.000 118.000 1.38395071e-04
  
128.000 0.000 0.00000000e+00
128.000 2.000 2.11199906e-08
128.000 4.000 8.44709638e-08
128.000 6.000 1.90025924e-07
128.000 8.000 3.37739878e-07
128.000 10.000 5.27549837e-07
128.000 12.000 7.59374814e-07
128.000 14.000 1.03311582e-06
128.000 16.000 1.34865589e-06
128.000 18.000 1.70586002e-06
128.000 20.000 2.10457526e-06
128.000 22.000 2.54463062e-06
128.000 24.000 3.02583714e-06
128.000 26.000 3.54798785e-06
128.000 28.000 4.11085779e-06
128.000 30.000 4.71420400e-06
128.000 32.000 5.35776551e-06
128.000 34.000 6.04126338e-06
128.000 36.000 6.76440056e-06
128.000 38.000 7.52685734e-06
128.000 40.000 8.32828751e-06
128.000 42.000 9.16836357e-06
128.000 44.000 1.00468653e-05
128.000 46.000 1.09638044e-05
128.000 48.000 1.19196084e-05
128.000 50.000 1.29153164e-05
128.000 52.000 1.39528340e-05
128.000 54.000 1.50353312e-05
128.000 56.000 1.61674630e-05
128.000 58.000 1.73553959e-05
128.000 60.000 1.86069640e-05
128.000 62.000 1.99322011e-05
128.000 64.000 2.13435613e-05
128.000 66.000 2.28565432e-05
128.000 68.000 2.44893799e-05
128.000 70.000 2.62617885e-05
128.000 72.000 2.81931354e-05
128.000 74.000 3.03014953e-05
128.000 76.000 3.26035919e-05
128.000 78.000 3.51147978e-05
128.000 80.000 3.78491344e-05
128.000 82.000 4.08192723e-05
128.000 84.000 4.40365309e-05
128.000 86.000 4.75108784e-05
128.000 88.000 5.12509322e-05
128.000 90.000 5.52639584e-05
128.000 92.000 5.95558722e-05
128.000 94.000 6.41312376e-05
128.000 96.000 6.89932677e-05
128.000 98.000 7.41438245e-05
128.000 100.000 7.95834188e-05
128.000 102.000 8.53112104e-05
128.000 104.000 9.13250082e-05
128.000 106.000 9.76212698e-05
128.000 108.000 1.04195102e-04
128.000 110.000 1.11040260e-04
128.000 112.000 1.18149148e-04
128.000 114.000 1.25512821e-04
128.000 116.000 1.33120980e-04
128.000 118.000 1.40961976e-04
  
130.000 0.000 0.00000000e+00
130.000 2.000 2.29505594e-08
130.000 4.000 9.17957491e-08
130.000 6.000 2.06516104e-07
130.000 8.000 3.67079182e-07
130.000 10.000 5.73439565e-07
130.000 12.000 8.25538857e-07
130.000 14.000 1.12330569e-06
130.000 16.000 1.46665570e-06
130.000 18.000 1.85549158e-06
130.000 20.000 2.28970302e-06
130.000 22.000 2.76916674e-06
130.000 24.000 3.29374649e-06
130.000 26.000 3.86329303e-06
130.000 28.000 4.47764415e-06
130.000 30.000 5.13662466e-06
130.000 32.000 5.84004641e-06
130.000 34.000 6.58770826e-06
130.000 36.000 7.37939602e-06
130.000 38.000 8.21487891e-06
130.000 40.000 9.09390828e-06
130.000 42.000 1.00162603e-05
130.000 44.000 1.09818175e-05
130.000 46.000 1.19906851e-05
130.000 48.000 1.30433584e-05
130.000 50.000 1.41408977e-05
130.000 52.000 1.52851636e-05
130.000 54.000 1.64791733e-05
130.000 56.000 1.77272890e-05
130.000 58.000 1.90352398e-05
130.000 60.000 2.04102647e-05
130.000 62.000 2.18616020e-05
130.000 64.000 2.34007011e-05
130.000 66.000 2.50418094e-05
130.000 68.000 2.68017073e-05
130.000 70.000 2.86985790e-05
130.000 72.000 3.07503322e-05
130.000 74.000 3.29737315e-05
130.000 76.000 3.53843441e-05
130.000 78.000 3.79965393e-05
130.000 80.000 4.08234887e-05
130.000 82.000 4.38771661e-05
130.000 84.000 4.71683478e-05
130.000 86.000 5.07066123e-05
130.000 88.000 5.45003403e-05
130.000 90.000 5.85567147e-05
130.000 92.000 6.28817210e-05
130.000 94.000 6.74801467e-05
130.000 96.000 7.23555817e-05
130.000 98.000 7.75104181e-05
130.000 100.000 8.29458505e-05
130.000 102.000 8.86618754e-05
130.000 104.000 9.46572921e-05
130.000 106.000 1.00929702e-04
130.000 108.000 1.07475508e-04
130.000 110.000 1.14289916e-04
130.000 112.000 1.21366935e-04
130.000 114.000 1.28699375e-04
130.000 116.000 1.36278849e-04
130.000 118.000 1.44095771e-04
  
132.000 0.000 0.00000000e+00
132.000 2.000 2.49298963e-08
132.000 4.000 9.97161513e-08
132.000 6.000 2.24348463e-07
132.000 8.000 3.98809661e-07
132.000 10.000 6.23075708e-07
132.000 12.000 8.97115697e-07
132.000 14.000 1.22089185e-06
132.000 16.000 1.59435954e-06
132.000 18.000 2.01746724e-06
132.000 20.000 2.49015658e-06
132.000 22.000 3.01236231e-06
132.000 24.000 3.58401231e-06
132.000 26.000 4.20502762e-06
132.000 28.000 4.87532236e-06
132.000 30.000 5.59480384e-06
132.000 32.000 6.36337246e-06
132.000 34.000 7.18092176e-06
132.000 36.000 8.04733838e-06
132.000 38.000 8.96249976e-06
132.000 40.000 9.92627591e-06
132.000 42.000 1.09385700e-05
132.000 44.000 1.19993924e-05
132.000 46.000 1.31089698e-05
132.000 48.000 1.42678931e-05
132.000 50.000 1.54772728e-05
132.000 52.000 1.67389513e-05
132.000 54.000 1.80558165e-05
132.000 56.000 1.94319522e-05
132.000 58.000 2.08726549e-05
132.000 60.000 2.23845626e-05
132.000 62.000 2.39761027e-05
132.000 64.000 2.56576926e-05
132.000 66.000 2.74422892e-05
132.000 68.000 2.93451691e-05
132.000 70.000 3.13829232e-05
132.000 72.000 3.35719366e-05
132.000 74.000 3.59275989e-05
132.000 76.000 3.84642545e-05
132.000 78.000 4.11952023e-05
132.000 80.000 4.41326961e-05
132.000 82.000 4.72879441e-05
132.000 84.000 5.06711093e-05
132.000 86.000 5.42913092e-05
132.000 88.000 5.81566162e-05
132.000 90.000 6.22740572e-05
132.000 92.000 6.66496138e-05
132.000 94.000 7.12882221e-05
132.000 96.000 7.61937730e-05
132.000 98.000 8.13691121e-05
132.000 100.000 8.68160396e-05
132.000 102.000 9.25353102e-05
132.000 104.000 9.85266336e-05
132.000 106.000 1.04788674e-04
132.000 108.000 1.11319050e-04
132.000 110.000 1.18114334e-04
132.000 112.000 1.25170056e-04
132.000 114.000 1.32480698e-04
132.000 116.000 1.40039698e-04
132.000 118.000 1.47839446e-04
  
134.000 0.000 0.00000000e+00
134.000 2.000 2.70793276e-08
134.000 4.000 1.08317294e-07
134.000 6.000 2.43713847e-07
134.000 8.000 4.33268904e-07
134.000 10.000 6.76982346e-07
134.000 12.000 9.74854021e-07
134.000 14.000 1.32688374e-06
134.000 16.000 1.73307129e-06
134.000 18.000 2.19341642e-06
134.000 20.000 2.70791883e-06
134.000 22.000 3.27657821e-06
134.000 24.000 3.89939420e-06
134.000 26.000 4.57636641e-06
134.000 28.000 5.30749443e-06
134.000 30.000 6.09277779e-06
134.000 32.000 6.93221600e-06
134.000 34.000 7.82580855e-06
134.000 36.000 8.77355486e-06
134.000 38.000 9.77545338e-06
134.000 40.000 1.08315069e-05
134.000 42.000 1.19417611e-05
134.000 44.000 1.31063710e-05
134.000 46.000 1.43257029e-05
134.000 48.000 1.56004634e-05
134.000 50.000 1.69318318e-05
134.000 52.000 1.83216517e-05
134.000 54.000 1.97726988e-05
134.000 56.000 2.12887897e-05
134.000 58.000 2.28747935e-05
134.000 60.000 2.45367473e-05
134.000 62.000 2.62822598e-05
134.000 64.000 2.81207030e-05
134.000 66.000 3.00637217e-05
134.000 68.000 3.21250595e-05
134.000 70.000 3.43196786e-05
134.000 72.000 3.66624018e-05
134.000 74.000 3.91672019e-05
134.000 76.000 4.18471568e-05
134.000 78.000 4.47144489e-05
134.000 80.000 4.77803658e-05
134.000 82.000 5.10552999e-05
134.000 84.000 5.45487484e-05
134.000 86.000 5.82693133e-05
134.000 88.000 6.22247017e-05
134.000 90.000 6.64217254e-05
134.000 92.000 7.08663011e-05
134.000 94.000 7.55634505e-05
134.000 96.000 8.05172999e-05
134.000 98.000 8.57310807e-05
134.000 100.000 9.12071291e-05
134.000 102.000 9.69468863e-05
134.000 104.000 1.02950898e-04
134.000 106.000 1.09218815e-04
134.000 108.000 1.15749394e-04
134.000 110.000 1.22540494e-04
134.000 112.000 1.29589081e-04
134.000 114.000 1.36891226e-04
134.000 116.000 1.44442104e-04
134.000 118.000 1.52235995e-04
  
136.000 0.000 0.00000000e+00
136.000 2.000 2.94201794e-08
136.000 4.000 1.17684299e-07
136.000 6.000 2.64803104e-07
136.000 8.000 4.70794501e-07
136.000 10.000 7.35683561e-07
136.000 12.000 1.05950252e-06
136.000 14.000 1.44229077e-06
136.000 16.000 1.88409487e-06
136.000 18.000 2.38496855e-06
136.000 20.000 2.94497270e-06
136.000 22.000 3.56417535e-06
136.000 24.000 4.24265173e-06
136.000 26.000 4.98048421e-06
136.000 28.000 5.77776232e-06
136.000 30.000 6.63458278e-06
136.000 32.000 7.55104943e-06
136.000 34.000 8.52727332e-06
136.000 36.000 9.56337263e-06
136.000 38.000 1.06594732e-05
136.000 40.000 1.18157177e-05
136.000 42.000 1.30323018e-05
136.000 44.000 1.43095338e-05
136.000 46.000 1.56479291e-05
136.000 48.000 1.70483197e-05
136.000 50.000 1.85119647e-05
136.000 52.000 2.00407194e-05
136.000 54.000 2.16372579e-05
136.000 56.000 2.33051382e-05
136.000 58.000 2.50488084e-05
136.000 60.000 2.68737083e-05
136.000 62.000 2.87866300e-05
136.000 64.000 3.07958993e-05
136.000 66.000 3.29118457e-05
136.000 68.000 3.51466728e-05
136.000 70.000 3.75137026e-05
136.000 72.000 4.00261808e-05
136.000 74.000 4.26966450e-05
136.000 76.000 4.55368847e-05
136.000 78.000 4.85579410e-05
136.000 80.000 5.17701070e-05
136.000 82.000 5.51829273e-05
136.000 84.000 5.88051985e-05
136.000 86.000 6.26449688e-05
136.000 88.000 6.67095383e-05
136.000 90.000 7.10054588e-05
136.000 92.000 7.55385338e-05
136.000 94.000 8.03138186e-05
136.000 96.000 8.53356204e-05
136.000 98.000 9.06074981e-05
136.000 100.000 9.61322621e-05
136.000 102.000 1.01911975e-04
136.000 104.000 1.07947951e-04
136.000 106.000 1.14240756e-04
136.000 108.000 1.20790207e-04
136.000 110.000 1.27595375e-04
136.000 112.000 1.34654579e-04
136.000 114.000 1.41965394e-04
136.000 116.000 1.49524645e-04
136.000 118.000 1.57328406e-04
  
138.000 0.000 0.00000000e+00
138.000 2.000 3.19737778e-08
138.000 4.000 1.27902291e-07
138.000 6.000 2.87807079e-07
138.000 8.000 5.11724040e-07
138.000 10.000 7.99703434e-07
138.000 12.000 1.15180988e-06
138.000 14.000 1.56812235e-06
138.000 16.000 2.04873418e-06
138.000 18.000 2.59375308e-06
138.000 20.000 3.20330110e-06
138.000 22.000 3.87751465e-06
138.000 24.000 4.61654450e-06
138.000 26.000 5.42055580e-06
138.000 28.000 6.28972804e-06
138.000 30.000 7.22425507e-06
138.000 32.000 8.22434511e-06
138.000 34.000 9.29022073e-06
138.000 36.000 1.04221189e-05
138.000 38.000 1.16202928e-05
138.000 40.000 1.28850248e-05
138.000 42.000 1.42166606e-05
138.000 44.000 1.56156616e-05
138.000 46.000 1.70826929e-05
138.000 48.000 1.86187128e-05
138.000 50.000 2.02250616e-05
138.000 52.000 2.19036091e-05
138.000 54.000 2.36569317e-05
138.000 56.000 2.54883346e-05
138.000 58.000 2.74018521e-05
138.000 60.000 2.94023350e-05
138.000 62.000 3.14957697e-05
138.000 64.000 3.36894486e-05
138.000 66.000 3.59924003e-05
138.000 68.000 3.84153033e-05
138.000 70.000 4.09698528e-05
138.000 72.000 4.36677268e-05
138.000 74.000 4.65200326e-05
138.000 76.000 4.95372719e-05
138.000 78.000 5.27293406e-05
138.000 80.000 5.61055285e-05
138.000 82.000 5.96745199e-05
138.000 84.000 6.34443928e-05
138.000 86.000 6.74226199e-05
138.000 88.000 7.16160677e-05
138.000 90.000 7.60309969e-05
138.000 92.000 8.06730624e-05
138.000 94.000 8.55473133e-05
138.000 96.000 9.06581928e-05
138.000 98.000 9.60095384e-05
138.000 100.000 1.01604581e-04
138.000 102.000 1.07445948e-04
138.000 104.000 1.13535657e-04
138.000 106.000 1.19875124e-04
138.000 108.000 1.26465156e-04
138.000 110.000 1.33305956e-04
138.000 112.000 1.40397119e-04
138.000 114.000 1.47737638e-04
138.000 116.000 1.55325896e-04
138.000 118.000 1.63159673e-04
  
140.000 0.000 0.00000000e+00
140.000 2.000 3.47614490e-08
140.000 4.000 1.39056393e-07
140.000 6.000 3.12916620e-07
140.000 8.000 5.56395113e-07
140.000 10.000 8.69566046e-07
140.000 12.000 1.25252479e-06
140.000 14.000 1.70538790e-06
140.000 16.000 2.22829313e-06
140.000 18.000 2.82139943e-06
140.000 20.000 3.48488694e-06
140.000 22.000 4.21895699e-06
140.000 24.000 5.02383210e-06
140.000 26.000 5.89975599e-06
140.000 28.000 6.84699357e-06
140.000 30.000 7.86583095e-06
140.000 32.000 8.95657541e-06
140.000 34.000 1.01195555e-05
140.000 36.000 1.13551208e-05
140.000 38.000 1.26636457e-05
140.000 40.000 1.40455446e-05
140.000 42.000 1.55013057e-05
140.000 44.000 1.70315352e-05
140.000 46.000 1.86370389e-05
140.000 48.000 2.03188933e-05
140.000 50.000 2.20785125e-05
140.000 52.000 2.39177752e-05
140.000 54.000 2.58391579e-05
140.000 56.000 2.78457160e-05
140.000 58.000 2.99410771e-05
140.000 60.000 3.21295169e-05
140.000 62.000 3.44162355e-05
140.000 64.000 3.68075179e-05
140.000 66.000 3.93111244e-05
140.000 68.000 4.19362453e-05
140.000 70.000 4.46929867e-05
140.000 72.000 4.75914927e-05
140.000 74.000 5.06414691e-05
140.000 76.000 5.38521522e-05
140.000 78.000 5.72323096e-05
140.000 80.000 6.07902396e-05
140.000 82.000 6.45337713e-05
140.000 84.000 6.84702647e-05
140.000 86.000 7.26066108e-05
140.000 88.000 7.69492314e-05
140.000 90.000 8.15040791e-05
140.000 92.000 8.62766375e-05
140.000 94.000 9.12719211e-05
140.000 96.000 9.64944752e-05
140.000 98.000 1.01948376e-04
140.000 100.000 1.07637230e-04
140.000 102.000 1.13564176e-04
140.000 104.000 1.19731883e-04
140.000 106.000 1.26142549e-04
140.000 108.000 1.32797907e-04
140.000 110.000 1.39699216e-04
140.000 112.000 1.46847270e-04
140.000 114.000 1.54242392e-04
140.000 116.000 1.61884436e-04
140.000 118.000 1.69772786e-04
  
142.000 0.000 0.00000000e+00
142.000 2.000 3.78045192e-08
142.000 4.000 1.51231727e-07
142.000 6.000 3.40322573e-07
142.000 8.000 6.05145307e-07
142.000 10.000 9.45795479e-07
142.000 12.000 1.36239594e-06
142.000 14.000 1.85509683e-06
142.000 16.000 2.42407562e-06
142.000 18.000 3.06953704e-06
142.000 20.000 3.79171314e-06
142.000 22.000 4.59086328e-06
142.000 24.000 5.46727410e-06
142.000 26.000 6.42125956e-06
142.000 28.000 7.45316089e-06
142.000 30.000 8.56334666e-06
142.000 32.000 9.75221271e-06
142.000 34.000 1.10201822e-05
142.000 36.000 1.23677056e-05
142.000 38.000 1.37952652e-05
142.000 40.000 1.53033937e-05
142.000 42.000 1.68927057e-05
142.000 44.000 1.85639353e-05
142.000 46.000 2.03180117e-05
142.000 48.000 2.21561119e-05
142.000 50.000 2.40797075e-05
142.000 52.000 2.60906723e-05
142.000 54.000 2.81913746e-05
142.000 56.000 3.03846192e-05
142.000 58.000 3.26736361e-05
142.000 60.000 3.50621435e-05
142.000 62.000 3.75545840e-05
142.000 64.000 4.01562744e-05
142.000 66.000 4.28737569e-05
142.000 68.000 4.57147931e-05
142.000 70.000 4.86879618e-05
142.000 72.000 5.18019319e-05
142.000 74.000 5.50650590e-05
142.000 76.000 5.84853594e-05
142.000 78.000 6.20705102e-05
142.000 80.000 6.58278493e-05
142.000 82.000 6.97643752e-05
142.000 84.000 7.38867473e-05
142.000 86.000 7.82012856e-05
142.000 88.000 8.27139710e-05
142.000 90.000 8.74304450e-05
142.000 92.000 9.23560100e-05
142.000 94.000 9.74956289e-05
142.000 96.000 1.02853926e-04
142.000 98.000 1.08435185e-04
142.000 100.000 1.14243351e-04
142.000 102.000 1.20282032e-04
142.000 104.000 1.26554493e-04
142.000 106.000 1.33063661e-04
142.000 108.000 1.39812126e-04
142.000 110.000 1.46802136e-04
142.000 112.000 1.54035602e-04
142.000 114.000 1.61514093e-04
142.000 116.000 1.69238840e-04
142.000 118.000 1.77210736e-04
  
144.000 0.000 0.00000000e+00
144.000 2.000 4.11408369e-08
144.000 4.000 1.64579466e-07
144.000 6.000 3.70364244e-07
144.000 8.000 6.58575765e-07
144.000 10.000 1.02932686e-06
144.000 12.000 1.48276259e-06
144.000 14.000 2.01906028e-06
144.000 16.000 2.63842945e-06
144.000 18.000 3.34111189e-06
144.000 20.000 4.12738163e-06
144.000 22.000 4.99754491e-06
144.000 24.000 5.95194023e-06
144.000 26.000 6.99093831e-06
144.000 28.000 8.11494214e-06
144.000 30.000 9.32438690e-06
144.000 32.000 1.06197401e-05
144.000 34.000 1.20015013e-05
144.000 36.000 1.34702025e-05
144.000 38.000 1.50264134e-05
144.000 40.000 1.66707616e-05
144.000 42.000 1.84039630e-05
144.000 44.000 2.02268529e-05
144.000 46.000 2.21404549e-05
144.000 48.000 2.41460179e-05
144.000 50.000 2.62450439e-05
144.000 52.000 2.84393782e-05
144.000 54.000 3.07312650e-05
144.000 56.000 3.31232555e-05
144.000 58.000 3.56181918e-05
144.000 60.000 3.82192590e-05
144.000 62.000 4.09301824e-05
144.000 64.000 4.37553664e-05
144.000 66.000 4.67002084e-05
144.000 68.000 4.97711278e-05
144.000 70.000 5.29752692e-05
144.000 72.000 5.63199151e-05
144.000 74.000 5.98121517e-05
144.000 76.000 6.34588473e-05
144.000 78.000 6.72666522e-05
144.000 80.000 7.12419989e-05
144.000 82.000 7.53911017e-05
144.000 84.000 7.97199572e-05
144.000 86.000 8.42343439e-05
144.000 88.000 8.89398225e-05
144.000 90.000 9.38417357e-05
144.000 92.000 9.89452081e-05
144.000 94.000 1.04255146e-04
144.000 96.000 1.09776240e-04
144.000 98.000 1.15512959e-04
144.000 100.000 1.21469557e-04
144.000 102.000 1.27650068e-04
144.000 104.000 1.34058311e-04
144.000 106.000 1.40697883e-04
144.000 108.000 1.47572167e-04
144.000 110.000 1.54684324e-04
144.000 112.000 1.62037302e-04
144.000 114.000 1.69633826e-04
144.000 116.000 1.77476407e-04
144.000 118.000 1.85567335e-04
  
146.000 0.000 0.00000000e+00
146.000 2.000 4.48679193e-08
146.000 4.000 1.79489349e-07
146.000 6.000 4.03917307e-07
146.000 8.000 7.18240154e-07
146.000 10.000 1.12258160e-06
146.000 12.000 1.61710068e-06
146.000 14.000 2.20199181e-06
146.000 16.000 2.87748472e-06
146.000 18.000 3.64384449e-06
146.000 20.000 4.50137155e-06
146.000 22.000 5.45040168e-06
146.000 24.000 6.49130600e-06
146.000 26.000 7.62449096e-06
146.000 28.000 8.85039837e-06
146.000 30.000 1.01695054e-05
146.000 32.000 1.15823245e-05
146.000 34.000 1.30894036e-05
146.000 36.000 1.46913258e-05
146.000 38.000 1.63887156e-05
146.000 40.000 1.81822598e-05
146.000 42.000 2.00727357e-05
146.000 44.000 2.20610375e-05
146.000 46.000 2.41482384e-05
146.000 48.000 2.63356141e-05
146.000 50.000 2.86246547e-05
146.000 52.000 3.10171405e-05
146.000 54.000 3.35151668e-05
146.000 56.000 3.61210259e-05
146.000 58.000 3.88371875e-05
146.000 60.000 4.16663402e-05
146.000 62.000 4.46115532e-05
146.000 64.000 4.76764043e-05
146.000 66.000 5.08652582e-05
146.000 68.000 5.41833265e-05
146.000 70.000 5.76364643e-05
146.000 72.000 6.12307073e-05
146.000 74.000 6.49720003e-05
146.000 76.000 6.88661790e-05
146.000 78.000 7.29189705e-05
146.000 80.000 7.71359925e-05
146.000 82.000 8.15227542e-05
146.000 84.000 8.60846557e-05
146.000 86.000 9.08269882e-05
146.000 88.000 9.57549341e-05
146.000 90.000 1.00873567e-04
146.000 92.000 1.06187850e-04
146.000 94.000 1.11702641e-04
146.000 96.000 1.17422684e-04
146.000 98.000 1.23352619e-04
146.000 100.000 1.29496974e-04
146.000 102.000 1.35860168e-04
146.000 104.000 1.42446513e-04
146.000 106.000 1.49260210e-04
146.000 108.000 1.56305354e-04
146.000 110.000 1.63585927e-04
146.000 112.000 1.71105806e-04
146.000 114.000 1.78868756e-04
146.000 116.000 1.86878435e-04
146.000 118.000 1.95138392e-04
  
148.000 0.000 0.00000000e+00
148.000 2.000 4.90622544e-08
148.000 4.000 1.96267154e-07
148.000 6.000 4.41669105e-07
148.000 8.000 7.85358787e-07
148.000 10.000 1.22746315e-06
148.000 12.000 1.76814542e-06
148.000 14.000 2.40760508e-06
148.000 16.000 3.14607791e-06
148.000 18.000 3.98383593e-06
148.000 20.000 4.92118746e-06
148.000 22.000 5.95847708e-06
148.000 24.000 7.09608564e-06
148.000 26.000 8.33443025e-06
148.000 28.000 9.67396432e-06
148.000 30.000 1.11151775e-05
148.000 32.000 1.26585958e-05
148.000 34.000 1.43047813e-05
148.000 36.000 1.60543327e-05
148.000 38.000 1.79078904e-05
148.000 40.000 1.98661579e-05
148.000 42.000 2.19299275e-05
148.000 44.000 2.41001020e-05
148.000 46.000 2.63777508e-05
148.000 48.000 2.87641235e-05
148.000 50.000 3.12606493e-05
148.000 52.000 3.38690005e-05
148.000 54.000 3.65910948e-05
148.000 56.000 3.94289612e-05
148.000 58.000 4.23847191e-05
148.000 60.000 4.54606095e-05
148.000 62.000 4.86591267e-05
148.000 64.000 5.19831341e-05
148.000 66.000 5.54361111e-05
148.000 68.000 5.90222368e-05
148.000 70.000 6.27462643e-05
148.000 72.000 6.66131636e-05
148.000 74.000 7.06279033e-05
148.000 76.000 7.47954365e-05
148.000 78.000 7.91207005e-05
148.000 80.000 8.36086168e-05
148.000 82.000 8.82640911e-05
148.000 84.000 9.30920134e-05
148.000 86.000 9.80972579e-05
148.000 88.000 1.03284683e-04
148.000 90.000 1.08659132e-04
148.000 92.000 1.14225431e-04
148.000 94.000 1.19988392e-04
148.000 96.000 1.25952810e-04
148.000 98.000 1.32123465e-04
148.000 100.000 1.38505121e-04
148.000 102.000 1.45102526e-04
148.000 104.000 1.51920413e-04
148.000 106.000 1.58963498e-04
148.000 108.000 1.66236482e-04
148.000 110.000 1.73744050e-04
148.000 112.000 1.81490873e-04
148.000 114.000 1.89481603e-04
148.000 116.000 1.97720879e-04
148.000 118.000 2.06213323e-04
  
150.000 0.000 0.00000000e+00
150.000 2.000 5.36723870e-08
150.000 4.000 2.14707253e-07
150.000 6.000 4.83157714e-07
150.000 8.000 8.59112294e-07
150.000 10.000 1.34269493e-06
150.000 12.000 1.93406497e-06
150.000 14.000 2.63341716e-06
150.000 16.000 3.44098168e-06
150.000 18.000 4.35702411e-06
150.000 20.000 5.38184542e-06
150.000 22.000 6.51578201e-06
150.000 24.000 7.75920570e-06
150.000 26.000 9.11252370e-06
150.000 28.000 1.05761786e-05
150.000 30.000 1.21506485e-05
150.000 32.000 1.38364469e-05
150.000 34.000 1.56341225e-05
150.000 36.000 1.75442598e-05
150.000 38.000 1.95674838e-05
150.000 40.000 2.17044801e-05
150.000 42.000 2.39560175e-05
150.000 44.000 2.63229667e-05
150.000 46.000 2.88063512e-05
150.000 48.000 3.14073521e-05
150.000 50.000 3.41272995e-05
150.000 52.000 3.69677254e-05
150.000 54.000 3.99303513e-05
150.000 56.000 4.30169469e-05
150.000 58.000 4.62293082e-05
150.000 60.000 4.95692828e-05
150.000 62.000 5.30388731e-05
150.000 64.000 5.66403415e-05
150.000 66.000 6.03764275e-05
150.000 68.000 6.42504495e-05
150.000 70.000 6.82662403e-05
150.000 72.000 7.24278794e-05
150.000 74.000 7.67395195e-05
150.000 76.000 8.12053746e-05
150.000 78.000 8.58297202e-05
150.000 80.000 9.06168931e-05
150.000 82.000 9.55712919e-05
150.000 84.000 1.00697376e-04
150.000 86.000 1.05999667e-04
150.000 88.000 1.11482748e-04
150.000 90.000 1.17151262e-04
150.000 92.000 1.23009915e-04
150.000 94.000 1.29063474e-04
150.000 96.000 1.35316768e-04
150.000 98.000 1.41774685e-04
150.000 100.000 1.48442179e-04
150.000 102.000 1.55324261e-04
150.000 104.000 1.62426005e-04
150.000 106.000 1.69752547e-04
150.000 108.000 1.77309085e-04
150.000 110.000 1.85100875e-04
150.000 112.000 1.93133240e-04
150.000 114.000 2.01411559e-04
150.000 116.000 2.09941276e-04
150.000 118.000 2.18727894e-04
  
152.000 0.000 0.00000000e+00
152.000 2.000 5.85926750e-08
152.000 4.000 2.34387415e-07
152.000 6.000 5.27434366e-07
152.000 8.000 9.37817103e-07
152.000 10.000 1.46565263e-06
152.000 12.000 2.11109139e-06
152.000 14.000 2.87431725e-06
152.000 16.000 3.75554750e-06
152.000 18.000 4.75503287e-06
152.000 20.000 5.87305753e-06
152.000 22.000 7.10993905e-06
152.000 24.000 8.46602846e-06
152.000 26.000 9.94171020e-06
152.000 28.000 1.15374022e-05
152.000 30.000 1.32535557e-05
152.000 32.000 1.50906554e-05
152.000 34.000 1.70492196e-05
152.000 36.000 1.91297999e-05
152.000 38.000 2.13329865e-05
152.000 40.000 2.36594248e-05
152.000 42.000 2.61098371e-05
152.000 44.000 2.86850368e-05
152.000 46.000 3.13859759e-05
152.000 48.000 3.42137429e-05
152.000 50.000 3.71695483e-05
152.000 52.000 4.02547692e-05
152.000 54.000 4.34709278e-05
152.000 56.000 4.68195481e-05
152.000 58.000 5.03021358e-05
152.000 60.000 5.39201968e-05
152.000 62.000 5.76753184e-05
152.000 64.000 6.15692622e-05
152.000 66.000 6.56041549e-05
152.000 68.000 6.97826019e-05
152.000 70.000 7.41076723e-05
152.000 72.000 7.85827049e-05
152.000 74.000 8.32111718e-05
152.000 76.000 8.79966693e-05
152.000 78.000 9.29429180e-05
152.000 80.000 9.80537623e-05
152.000 82.000 1.03333171e-04
152.000 84.000 1.08785237e-04
152.000 86.000 1.14414178e-04
152.000 88.000 1.20224335e-04
152.000 90.000 1.26220173e-04
152.000 92.000 1.32406281e-04
152.000 94.000 1.38787375e-04
152.000 96.000 1.45368290e-04
152.000 98.000 1.52153990e-04
152.000 100.000 1.59149561e-04
152.000 102.000 1.66360212e-04
152.000 104.000 1.73791280e-04
152.000 106.000 1.81448221e-04
152.000 108.000 1.89336620e-04
152.000 110.000 1.97462182e-04
152.000 112.000 2.05830740e-04
152.000 114.000 2.14448248e-04
152.000 116.000 2.23320787e-04
152.000 118.000 2.32454559e-04
  
154.000 0.000 0.00000000e+00
154.000 2.000 6.37163799e-08
154.000 4.000 2.54881023e-07
154.000 6.000 5.73540441e-07
154.000 8.000 1.01977215e-06
154.000 10.000 1.59368468e-06
154.000 12.000 2.29541756e-06
154.000 14.000 3.12514133e-06
154.000 16.000 4.08305754e-06
154.000 18.000 5.16939874e-06
154.000 20.000 6.38442849e-06
154.000 22.000 7.72844137e-06
154.000 24.000 9.20176295e-06
154.000 26.000 1.08047498e-05
154.000 28.000 1.25377895e-05
154.000 30.000 1.44013008e-05
154.000 32.000 1.63957330e-05
154.000 34.000 1.85215670e-05
154.000 36.000 2.07793144e-05
154.000 38.000 2.31695224e-05
154.000 40.000 2.56927884e-05
154.000 42.000 2.83497785e-05
154.000 44.000 3.11412397e-05
154.000 46.000 3.40680443e-05
154.000 48.000 3.71311823e-05
154.000 50.000 4.03317417e-05
154.000 52.000 4.36709484e-05
154.000 54.000 4.71501369e-05
154.000 56.000 5.07706103e-05
154.000 58.000 5.45336209e-05
154.000 60.000 5.84403843e-05
154.000 62.000 6.24921418e-05
154.000 64.000 6.66902409e-05
154.000 66.000 7.10363041e-05
154.000 68.000 7.55323477e-05
154.000 70.000 8.01808074e-05
154.000 72.000 8.49844050e-05
154.000 74.000 8.99460432e-05
154.000 76.000 9.50687989e-05
154.000 78.000 1.00355923e-04
154.000 80.000 1.05810840e-04
154.000 82.000 1.11437148e-04
154.000 84.000 1.17238621e-04
154.000 86.000 1.23219205e-04
154.000 88.000 1.29383021e-04
154.000 90.000 1.35734362e-04
154.000 92.000 1.42277698e-04
154.000 94.000 1.49017671e-04
154.000 96.000 1.55959098e-04
154.000 98.000 1.63106968e-04
154.000 100.000 1.70466446e-04
154.000 102.000 1.78042871e-04
154.000 104.000 1.85841754e-04
154.000 106.000 1.93868782e-04
154.000 108.000 2.02129815e-04
154.000 110.000 2.10630887e-04
154.000 112.000 2.19378207e-04
154.000 114.000 2.28378155e-04
154.000 116.000 2.37637289e-04
154.000 118.000 2.47162337e-04
  
156.000 0.000 0.00000000e+00
156.000 2.000 6.89367633e-08
156.000 4.000 2.75761461e-07
156.000 6.000 6.20517318e-07
156.000 8.000 1.10327637e-06
156.000 10.000 1.72413949e-06
156.000 12.000 2.48323633e-06
156.000 14.000 3.38072539e-06
156.000 16.000 4.41679397e-06
156.000 18.000 5.59165820e-06
156.000 20.000 6.90556300e-06
156.000 22.000 8.35878215e-06
156.000 24.000 9.95161819e-06
156.000 26.000 1.16844025e-05
156.000 28.000 1.35574954e-05
156.000 30.000 1.55712857e-05
156.000 32.000 1.77261914e-05
156.000 34.000 2.00226591e-05
156.000 36.000 2.24611643e-05
156.000 38.000 2.50422156e-05
156.000 40.000 2.77663668e-05
156.000 42.000 3.06342334e-05
156.000 44.000 3.36465027e-05
156.000 46.000 3.68039761e-05
156.000 48.000 4.01075567e-05
156.000 50.000 4.35582261e-05
156.000 52.000 4.71570793e-05
156.000 54.000 5.09052913e-05
156.000 56.000 5.48039787e-05
156.000 58.000 5.88541826e-05
156.000 60.000 6.30568781e-05
156.000 62.000 6.74130222e-05
156.000 64.000 7.19236227e-05
156.000 66.000 7.65898861e-05
156.000 68.000 8.14133408e-05
156.000 70.000 8.63958929e-05
156.000 72.000 9.15397448e-05
156.000 74.000 9.68473167e-05
156.000 76.000 1.02321241e-04
156.000 78.000 1.07964363e-04
156.000 80.000 1.13779741e-04
156.000 82.000 1.19770642e-04
156.000 84.000 1.25940551e-04
156.000 86.000 1.32293161e-04
156.000 88.000 1.38832380e-04
156.000 90.000 1.45562326e-04
156.000 92.000 1.52487332e-04
156.000 94.000 1.59611941e-04
156.000 96.000 1.66940910e-04
156.000 98.000 1.74479207e-04
156.000 100.000 1.82232015e-04
156.000 102.000 1.90204725e-04
156.000 104.000 1.98402945e-04
156.000 106.000 2.06832493e-04
156.000 108.000 2.15499400e-04
156.000 110.000 2.24409908e-04
156.000 112.000 2.33570473e-04
156.000 114.000 2.42987763e-04
156.000 116.000 2.52668658e-04
156.000 118.000 2.62620251e-04
  
158.000 0.000 0.00000000e+00
158.000 2.000 7.41470867e-08
158.000 4.000 2.96602113e-07
158.000 6.000 6.67406377e-07
158.000 8.000 1.18662871e-06
158.000 10.000 1.85436548e-06
158.000 12.000 2.67074057e-06
158.000 14.000 3.63590542e-06
158.000 16.000 4.75003898e-06
158.000 18.000 6.01334775e-06
158.000 20.000 7.42606576e-06
158.000 22.000 8.98845455e-06
158.000 24.000 1.07008032e-05
158.000 26.000 1.25634284e-05
158.000 28.000 1.45766742e-05
158.000 30.000 1.67409124e-05
158.000 32.000 1.90565421e-05
158.000 34.000 2.15239902e-05
158.000 36.000 2.41437109e-05
158.000 38.000 2.69161902e-05
158.000 40.000 2.98419563e-05
158.000 42.000 3.29215938e-05
158.000 44.000 3.61557531e-05
158.000 46.000 3.95451907e-05
158.000 48.000 4.30907527e-05
158.000 50.000 4.67933476e-05
158.000 52.000 5.06539784e-05
158.000 54.000 5.46737037e-05
158.000 56.000 5.88534988e-05
158.000 58.000 6.31942400e-05
158.000 60.000 6.76967111e-05
158.000 62.000 7.23616389e-05
158.000 64.000 7.71897522e-05
158.000 66.000 8.21819118e-05
158.000 68.000 8.73392349e-05
158.000 70.000 9.26631759e-05
158.000 72.000 9.81554895e-05
158.000 74.000 1.03818176e-04
158.000 76.000 1.09653475e-04
158.000 78.000 1.15663869e-04
158.000 80.000 1.21852080e-04
158.000 82.000 1.28221073e-04
158.000 84.000 1.34774051e-04
158.000 86.000 1.41514461e-04
158.000 88.000 1.48445989e-04
158.000 90.000 1.55572562e-04
158.000 92.000 1.62898350e-04
158.000 94.000 1.70427761e-04
158.000 96.000 1.78165446e-04
158.000 98.000 1.86116297e-04
158.000 100.000 1.94285445e-04
158.000 102.000 2.02678265e-04
158.000 104.000 2.11300371e-04
158.000 106.000 2.20157617e-04
158.000 108.000 2.29256101e-04
158.000 110.000 2.38602159e-04
158.000 112.000 2.48202371e-04
158.000 114.000 2.58063554e-04
158.000 116.000 2.68192770e-04
158.000 118.000 2.78597319e-04
  
160.000 0.000 0.00000000e+00
160.000 2.000 7.92406116e-08
160.000 4.000 3.16976362e-07
160.000 6.000 7.13248997e-07
160.000 8.000 1.26812810e-06
160.000 10.000 1.98171107e-06
160.000 12.000 2.85412315e-06
160.000 14.000 3.88551741e-06
160.000 16.000 5.07607475e-06
160.000 18.000 6.42600391e-06
160.000 20.000 7.93554146e-06
160.000 22.000 9.60495177e-06
160.000 24.000 1.14345271e-05
160.000 26.000 1.34245875e-05
160.000 28.000 1.55754808e-05
160.000 30.000 1.78875828e-05
160.000 32.000 2.03612969e-05
160.000 34.000 2.29970547e-05
160.000 36.000 2.57953154e-05
160.000 38.000 2.87565702e-05
160.000 40.000 3.18813528e-05
160.000 42.000 3.51702517e-05
160.000 44.000 3.86239182e-05
160.000 46.000 4.22431075e-05
160.000 48.000 4.60286566e-05
160.000 50.000 4.99814525e-05
160.000 52.000 5.41024622e-05
160.000 54.000 5.83926867e-05
160.000 56.000 6.28530159e-05
160.000 58.000 6.74842123e-05
160.000 60.000 7.22869160e-05
160.000 62.000 7.72616708e-05
160.000 64.000 8.24089743e-05
160.000 66.000 8.77293923e-05
160.000 68.000 9.32236839e-05
160.000 70.000 9.88929035e-05
160.000 72.000 1.04738404e-04
160.000 74.000 1.10761803e-04
160.000 76.000 1.16964977e-04
160.000 78.000 1.23350067e-04
160.000 80.000 1.29919474e-04
160.000 82.000 1.36675858e-04
160.000 84.000 1.43622145e-04
160.000 86.000 1.50761518e-04
160.000 88.000 1.58097423e-04
160.000 90.000 1.65633567e-04
160.000 92.000 1.73373919e-04
160.000 94.000 1.81322708e-04
160.000 96.000 1.89484426e-04
160.000 98.000 1.97863825e-04
160.000 100.000 2.06465917e-04
160.000 102.000 2.15295979e-04
160.000 104.000 2.24359546e-04
160.000 106.000 2.33662416e-04
160.000 108.000 2.43210647e-04
160.000 110.000 2.53010559e-04
160.000 112.000 2.63068734e-04
160.000 114.000 2.73392013e-04
160.000 116.000 2.83987501e-04
160.000 118.000 2.94862563e-04
  
162.000 0.000 0.00000000e+00
162.000 2.000 8.41105995e-08
162.000 4.000 3.36457592e-07
162.000 6.000 7.57086558e-07
162.000 8.000 1.34607347e-06
162.000 10.000 2.10352467e-06
162.000 12.000 3.02957693e-06
162.000 14.000 4.12439735e-06
162.000 16.000 5.38818347e-06
162.000 18.000 6.82116318e-06
162.000 20.000 8.42359479e-06
162.000 22.000 1.01957670e-05
162.000 24.000 1.21379988e-05
162.000 26.000 1.42506397e-05
162.000 28.000 1.65340696e-05
162.000 30.000 1.89886986e-05
162.000 32.000 2.16149674e-05
162.000 34.000 2.44133471e-05
162.000 36.000 2.73843390e-05
162.000 38.000 3.05284797e-05
162.000 40.000 3.38463526e-05
162.000 42.000 3.73385990e-05
162.000 44.000 4.10059254e-05
162.000 46.000 4.48491462e-05
162.000 48.000 4.88691549e-05
162.000 50.000 5.30668869e-05
162.000 52.000 5.74433471e-05
162.000 54.000 6.19995533e-05
162.000 56.000 6.67363754e-05
162.000 58.000 7.16545185e-05
162.000 60.000 7.67545257e-05
162.000 62.000 8.20367972e-05
162.000 64.000 8.75016339e-05
162.000 66.000 9.31493385e-05
162.000 68.000 9.89803415e-05
162.000 70.000 1.04995323e-04
162.000 72.000 1.11195254e-04
162.000 74.000 1.17581381e-04
162.000 76.000 1.24155227e-04
162.000 78.000 1.30918588e-04
162.000 80.000 1.37873537e-04
162.000 82.000 1.45022419e-04
162.000 84.000 1.52367856e-04
162.000 86.000 1.59912745e-04
162.000 88.000 1.67660257e-04
162.000 90.000 1.75613837e-04
162.000 92.000 1.83777206e-04
162.000 94.000 1.92154360e-04
162.000 96.000 2.00749569e-04
162.000 98.000 2.09567379e-04
162.000 100.000 2.18612611e-04
162.000 102.000 2.27890357e-04
162.000 104.000 2.37405990e-04
162.000 106.000 2.47165153e-04
162.000 108.000 2.57173766e-04
162.000 110.000 2.67438024e-04
162.000 112.000 2.77964395e-04
162.000 114.000 2.88759623e-04
162.000 116.000 2.99830729e-04
162.000 118.000 3.11185004e-04
  
164.000 0.000 0.00000000e+00
164.000 2.000 8.86503119e-08
164.000 4.000 3.54619186e-07
164.000 6.000 7.97960438e-07
164.000 8.000 1.41876376e-06
164.000 10.000 2.21715472e-06
164.000 12.000 3.19329477e-06
164.000 14.000 4.34738123e-06
164.000 16.000 5.67964730e-06
164.000 18.000 7.19036206e-06
164.000 20.000 8.87983045e-06
164.000 22.000 1.07483933e-05
164.000 24.000 1.27964274e-05
164.000 26.000 1.50243452e-05
164.000 28.000 1.74325953e-05
164.000 30.000 2.00216619e-05
164.000 32.000 2.27920653e-05
164.000 34.000 2.57443616e-05
164.000 36.000 2.88791428e-05
164.000 38.000 3.21970428e-05
164.000 40.000 3.56987517e-05
164.000 42.000 3.93850276e-05
164.000 44.000 4.32567020e-05
164.000 46.000 4.73147261e-05
164.000 48.000 5.15601341e-05
164.000 50.000 5.59939970e-05
164.000 52.000 6.06174496e-05
164.000 54.000 6.54316159e-05
164.000 56.000 7.04374226e-05
164.000 58.000 7.56355778e-05
164.000 60.000 8.10265729e-05
164.000 62.000 8.66106972e-05
164.000 64.000 9.23880758e-05
164.000 66.000 9.83587613e-05
164.000 68.000 1.04522861e-04
164.000 70.000 1.10880681e-04
164.000 72.000 1.17432803e-04
164.000 74.000 1.24180094e-04
164.000 76.000 1.31123702e-04
164.000 78.000 1.38265060e-04
164.000 80.000 1.45605884e-04
164.000 82.000 1.53148173e-04
164.000 84.000 1.60894209e-04
164.000 86.000 1.68846557e-04
164.000 88.000 1.77008066e-04
164.000 90.000 1.85381868e-04
164.000 92.000 1.93971378e-04
164.000 94.000 2.02780293e-04
164.000 96.000 2.11812595e-04
164.000 98.000 2.21072550e-04
164.000 100.000 2.30564704e-04
164.000 102.000 2.40293889e-04
164.000 104.000 2.50265219e-04
164.000 106.000 2.60484091e-04
164.000 108.000 2.70956187e-04
164.000 110.000 2.81687470e-04
164.000 112.000 2.92684186e-04
164.000 114.000 3.03952868e-04
164.000 116.000 3.15500327e-04
164.000 118.000 3.27333662e-04
  
166.000 0.000 0.00000000e+00
166.000 2.000 9.27530104e-08
166.000 4.000 3.71034529e-07
166.000 6.000 8.34912018e-07
166.000 8.000 1.48449791e-06
166.000 10.000 2.31994963e-06
166.000 12.000 3.34146955e-06
166.000 14.000 4.54930504e-06
166.000 16.000 5.94374843e-06
166.000 18.000 7.52513704e-06
166.000 20.000 9.29385315e-06
166.000 22.000 1.12503240e-05
166.000 24.000 1.33950219e-05
166.000 26.000 1.57284640e-05
166.000 28.000 1.82512124e-05
166.000 30.000 2.09638744e-05
166.000 32.000 2.38671021e-05
166.000 34.000 2.69615926e-05
166.000 36.000 3.02480881e-05
166.000 38.000 3.37273836e-05
166.000 40.000 3.74003463e-05
166.000 42.000 4.12679295e-05
166.000 44.000 4.53311753e-05
166.000 46.000 4.95912668e-05
166.000 48.000 5.40494807e-05
166.000 50.000 5.87071291e-05
166.000 52.000 6.35655860e-05
166.000 54.000 6.86261873e-05
166.000 56.000 7.38900029e-05
166.000 58.000 7.93578092e-05
166.000 60.000 8.50300905e-05
166.000 62.000 9.09070497e-05
166.000 64.000 9.69886448e-05
166.000 66.000 1.03274672e-04
166.000 68.000 1.09764898e-04
166.000 70.000 1.16459226e-04
166.000 72.000 1.23357818e-04
166.000 74.000 1.30461124e-04
166.000 76.000 1.37769880e-04
166.000 78.000 1.45285112e-04
166.000 80.000 1.53008132e-04
166.000 82.000 1.60940541e-04
166.000 84.000 1.69084227e-04
166.000 86.000 1.77441368e-04
166.000 88.000 1.86014428e-04
166.000 90.000 1.94806159e-04
166.000 92.000 2.03819602e-04
166.000 94.000 2.13058085e-04
166.000 96.000 2.22525224e-04
166.000 98.000 2.32224924e-04
166.000 100.000 2.42161377e-04
166.000 102.000 2.52339063e-04
166.000 104.000 2.62762749e-04
166.000 106.000 2.73437493e-04
166.000 108.000 2.84368637e-04
166.000 110.000 2.95561813e-04
166.000 112.000 3.07022942e-04
166.000 114.000 3.18758230e-04
166.000 116.000 3.30774174e-04
166.000 118.000 3.43077557e-04
  
168.000 0.000 0.00000000e+00
168.000 2.000 9.63119564e-08
168.000 4.000 3.85277004e-07
168.000 6.000 8.66982676e-07
168.000 8.000 1.54157486e-06
168.000 10.000 2.40925782e-06
168.000 12.000 3.47029413e-06
168.000 14.000 4.72500477e-06
168.000 16.000 6.17376905e-06
168.000 18.000 7.81702464e-06
168.000 20.000 9.65526756e-06
168.000 22.000 1.16890522e-05
168.000 24.000 1.39189913e-05
168.000 26.000 1.63457560e-05
168.000 28.000 1.89700757e-05
168.000 30.000 2.17927382e-05
168.000 32.000 2.48145896e-05
168.000 34.000 2.80365346e-05
168.000 36.000 3.14595362e-05
168.000 38.000 3.50846260e-05
168.000 40.000 3.89129326e-05
168.000 42.000 4.29456965e-05
168.000 44.000 4.71842726e-05
168.000 46.000 5.16301878e-05
168.000 48.000 5.62850810e-05
168.000 50.000 6.11506294e-05
168.000 52.000 6.62285729e-05
168.000 54.000 7.15205803e-05
168.000 56.000 7.70279615e-05
168.000 58.000 8.27516319e-05
168.000 60.000 8.86921113e-05
168.000 62.000 9.48495340e-05
168.000 64.000 1.01223686e-04
168.000 66.000 1.07814081e-04
168.000 68.000 1.14620104e-04
168.000 70.000 1.21641203e-04
168.000 72.000 1.28877063e-04
168.000 74.000 1.36327655e-04
168.000 76.000 1.43993240e-04
168.000 78.000 1.51874372e-04
168.000 80.000 1.59971894e-04
168.000 82.000 1.68286940e-04
168.000 84.000 1.76820934e-04
168.000 86.000 1.85575591e-04
168.000 88.000 1.94552916e-04
168.000 90.000 2.03755205e-04
168.000 92.000 2.13185044e-04
168.000 94.000 2.22845312e-04
168.000 96.000 2.32739175e-04
168.000 98.000 2.42870091e-04
168.000 100.000 2.53241809e-04
168.000 102.000 2.63858369e-04
168.000 104.000 2.74724099e-04
168.000 106.000 2.85843621e-04
168.000 108.000 2.97221844e-04
168.000 110.000 3.08863971e-04
168.000 112.000 3.20775494e-04
168.000 114.000 3.32962194e-04
168.000 116.000 3.45430145e-04
168.000 118.000 3.58185710e-04
  
170.000 0.000 0.00000000e+00
170.000 2.000 9.92204115e-08
170.000 4.000 3.96919994e-07
170.000 6.000 8.93213793e-07
170.000 8.000 1.58829355e-06
170.000 10.000 2.48242770e-06
170.000 12.000 3.57596137e-06
170.000 14.000 4.86931641e-06
170.000 16.000 6.36299133e-06
170.000 18.000 8.05756135e-06
170.000 20.000 9.95367840e-06
170.000 22.000 1.20520711e-05
170.000 24.000 1.43535447e-05
170.000 26.000 1.68589813e-05
170.000 28.000 1.95693396e-05
170.000 30.000 2.24856550e-05
170.000 32.000 2.56090395e-05
170.000 34.000 2.89406819e-05
170.000 36.000 3.24818480e-05
170.000 38.000 3.62338941e-05
170.000 40.000 4.01983065e-05
170.000 42.000 4.43767207e-05
170.000 44.000 4.87709214e-05
170.000 46.000 5.33829085e-05
170.000 48.000 5.82148216e-05
170.000 50.000 6.32688440e-05
170.000 52.000 6.85472267e-05
170.000 54.000 7.40521075e-05
170.000 56.000 7.97851440e-05
170.000 58.000 8.57474649e-05
170.000 60.000 9.19396681e-05
170.000 62.000 9.83618292e-05
170.000 64.000 1.05013543e-04
170.000 66.000 1.11893999e-04
170.000 68.000 1.19002134e-04
170.000 70.000 1.26336861e-04
170.000 72.000 1.33897303e-04
170.000 74.000 1.41682869e-04
170.000 76.000 1.49693260e-04
170.000 78.000 1.57928470e-04
170.000 80.000 1.66388788e-04
170.000 82.000 1.75074791e-04
170.000 84.000 1.83987354e-04
170.000 86.000 1.93127639e-04
170.000 88.000 2.02497106e-04
170.000 90.000 2.12097503e-04
170.000 92.000 2.21930873e-04
170.000 94.000 2.31999552e-04
170.000 96.000 2.42306167e-04
170.000 98.000 2.52853639e-04
170.000 100.000 2.63645180e-04
170.000 102.000 2.74684296e-04
170.000 104.000 2.85974785e-04
170.000 106.000 2.97520738e-04
170.000 108.000 3.09326538e-04
170.000 110.000 3.21396861e-04
170.000 112.000 3.33736675e-04
170.000 114.000 3.46351242e-04
170.000 116.000 3.59246116e-04
170.000 118.000 3.72427142e-04
  
172.000 0.000 0.00000000e+00
172.000 2.000 1.01371637e-07
172.000 4.000 4.05536884e-07
172.000 6.000 9.12646747e-07
172.000 8.000 1.62295290e-06
172.000 10.000 2.53680770e-06
172.000 12.000 3.65466415e-06
172.000 14.000 4.97707595e-06
172.000 16.000 6.50469745e-06
172.000 18.000 8.23828368e-06
172.000 20.000 1.01786904e-05
172.000 22.000 1.23268738e-05
172.000 24.000 1.46838912e-05
172.000 26.000 1.72509000e-05
172.000 28.000 2.00291589e-05
172.000 30.000 2.30200267e-05
172.000 32.000 2.62249632e-05
172.000 34.000 2.96455289e-05
172.000 36.000 3.32833850e-05
172.000 38.000 3.71403121e-05
172.000 40.000 4.12182643e-05
172.000 42.000 4.55193940e-05
172.000 44.000 5.00460488e-05
172.000 46.000 5.48008486e-05
172.000 48.000 5.97865888e-05
172.000 50.000 6.50061193e-05
172.000 52.000 7.04623638e-05
172.000 54.000 7.61580816e-05
172.000 56.000 8.20953957e-05
172.000 58.000 8.82757274e-05
172.000 60.000 9.46997937e-05
172.000 62.000 1.01367614e-04
172.000 64.000 1.08278563e-04
172.000 66.000 1.15431438e-04
172.000 68.000 1.22824641e-04
172.000 70.000 1.30456447e-04
172.000 72.000 1.38325304e-04
172.000 74.000 1.46429950e-04
172.000 76.000 1.54769417e-04
172.000 78.000 1.63343035e-04
172.000 80.000 1.72150427e-04
172.000 82.000 1.81191513e-04
172.000 84.000 1.90466510e-04
172.000 86.000 1.99975928e-04
172.000 88.000 2.09720574e-04
172.000 90.000 2.19701550e-04
172.000 92.000 2.29920255e-04
172.000 94.000 2.40378382e-04
172.000 96.000 2.51077921e-04
172.000 98.000 2.62021156e-04
172.000 100.000 2.73210668e-04
172.000 102.000 2.84649333e-04
172.000 104.000 2.96340324e-04
172.000 106.000 3.08287106e-04
172.000 108.000 3.20493445e-04
172.000 110.000 3.32963398e-04
172.000 112.000 3.45701319e-04
172.000 114.000 3.58711859e-04
172.000 116.000 3.71999963e-04
172.000 118.000 3.85570873e-04
  
174.000 0.000 0.00000000e+00
174.000 2.000 1.02658895e-07
174.000 4.000 4.10701057e-07
174.000 6.000 9.24322918e-07
174.000 8.000 1.64385186e-06
174.000 10.000 2.56974623e-06
174.000 12.000 3.70259532e-06
174.000 14.000 5.04311937e-06
174.000 16.000 6.59216959e-06
174.000 18.000 8.35072814e-06
174.000 20.000 1.03199081e-05
174.000 22.000 1.25009536e-05
174.000 24.000 1.48952396e-05
174.000 26.000 1.75042721e-05
174.000 28.000 2.03296880e-05
174.000 30.000 2.33732553e-05
174.000 32.000 2.66368726e-05
174.000 34.000 3.01225699e-05
174.000 36.000 3.38325083e-05
174.000 38.000 3.77690040e-05
174.000 40.000 4.19346020e-05
174.000 42.000 4.63321082e-05
174.000 44.000 5.09645822e-05
174.000 46.000 5.58354274e-05
174.000 48.000 6.09482692e-05
174.000 50.000 6.63068013e-05
174.000 52.000 7.19148007e-05
174.000 54.000 7.77758154e-05
174.000 56.000 8.38925618e-05
174.000 58.000 9.02668386e-05
174.000 60.000 9.68995209e-05
174.000 62.000 1.03790569e-04
174.000 64.000 1.10939088e-04
174.000 66.000 1.18343409e-04
174.000 68.000 1.26001280e-04
174.000 70.000 1.33910208e-04
174.000 72.000 1.42067830e-04
174.000 74.000 1.50472080e-04
174.000 76.000 1.59121190e-04
174.000 78.000 1.68013694e-04
174.000 80.000 1.77148427e-04
174.000 82.000 1.86524525e-04
174.000 84.000 1.96141427e-04
174.000 86.000 2.05998870e-04
174.000 88.000 2.16096895e-04
174.000 90.000 2.26435843e-04
174.000 92.000 2.37016357e-04
174.000 94.000 2.47839379e-04
174.000 96.000 2.58906155e-04
174.000 98.000 2.70218231e-04
174.000 100.000 2.81777453e-04
174.000 102.000 2.93585970e-04
174.000 104.000 3.05646232e-04
174.000 106.000 3.17960990e-04
174.000 108.000 3.30533294e-04
174.000 110.000 3.43366499e-04
174.000 112.000 3.56464258e-04
174.000 114.000 3.69830527e-04
174.000 116.000 3.83469563e-04
174.000 118.000 3.97385923e-04


==> anc/data/fig2_left2_delta_energy_density_24x8_full.dat <==
114.000 0.000 0.00000000e+00
114.000 2.000 9.01211245e-08
114.000 4.000 3.60077407e-07
114.000 6.000 8.08647573e-07
114.000 8.000 1.43379617e-06
114.000 10.000 2.23267355e-06
114.000 12.000 3.20161591e-06
114.000 14.000 4.33614523e-06
114.000 16.000 5.63096933e-06
114.000 18.000 7.07998185e-06
114.000 20.000 8.67626223e-06
114.000 22.000 1.04120757e-05
114.000 24.000 1.22788735e-05
114.000 26.000 1.42672923e-05
114.000 28.000 1.63671550e-05
114.000 30.000 1.85674701e-05
114.000 32.000 2.08564319e-05
114.000 34.000 2.32214206e-05
114.000 36.000 2.56489972e-05
114.000 38.000 2.81247663e-05
114.000 40.000 3.06335966e-05
114.000 42.000 3.31607589e-05
114.000 44.000 3.56932028e-05
114.000 46.000 3.82213651e-05
114.000 48.000 4.07404938e-05
114.000 50.000 4.32528679e-05
114.000 52.000 4.57738990e-05
114.000 54.000 4.83327132e-05
114.000 56.000 5.09671740e-05
114.000 58.000 5.37244671e-05
114.000 60.000 5.66765498e-05
114.000 62.000 5.99221294e-05
114.000 64.000 6.35863802e-05
114.000 66.000 6.78143669e-05
114.000 68.000 7.27278068e-05
114.000 70.000 7.83700764e-05
114.000 72.000 8.47125904e-05
114.000 74.000 9.17143172e-05
114.000 76.000 9.93341925e-05
114.000 78.000 1.07531119e-04
114.000 80.000 1.16263967e-04
114.000 82.000 1.25491572e-04
114.000 84.000 1.35172741e-04
114.000 86.000 1.45266243e-04
114.000 88.000 1.55730817e-04
114.000 90.000 1.66525169e-04
114.000 92.000 1.77607972e-04
114.000 94.000 1.88937865e-04
114.000 96.000 2.00473457e-04
114.000 98.000 2.12173321e-04
114.000 100.000 2.23995998e-04
114.000 102.000 2.35899998e-04
114.000 104.000 2.47843796e-04
114.000 106.000 2.59785835e-04
114.000 108.000 2.71684525e-04
114.000 110.000 2.83498243e-04
114.000 112.000 2.95185334e-04
114.000 114.000 3.06704109e-04
114.000 116.000 3.18012847e-04
114.000 118.000 3.29069794e-04
  
116.000 0.000 0.00000000e+00
116.000 2.000 9.22517486e-08
116.000 4.000 3.68683913e-07
116.000 6.000 8.28327249e-07
116.000 8.000 1.46956635e-06
116.000 10.000 2.29013964e-06
116.000 12.000 3.28713940e-06
116.000 14.000 4.45701173e-06
116.000 16.000 5.79555656e-06
116.000 18.000 7.29792768e-06
116.000 20.000 8.95863270e-06
116.000 22.000 1.07715331e-05
116.000 24.000 1.27298441e-05
116.000 26.000 1.48261349e-05
116.000 28.000 1.70523284e-05
116.000 30.000 1.93997015e-05
116.000 32.000 2.18588848e-05
116.000 34.000 2.44198627e-05
116.000 36.000 2.70719644e-05
116.000 38.000 2.98036622e-05
116.000 40.000 3.26028527e-05
116.000 42.000 3.54580955e-05
116.000 44.000 3.83597588e-05
116.000 46.000 4.13017163e-05
116.000 48.000 4.42828896e-05
116.000 50.000 4.73089167e-05
116.000 52.000 5.03978028e-05
116.000 54.000 5.35813131e-05
116.000 56.000 5.68986761e-05
116.000 58.000 6.03963844e-05
116.000 60.000 6.41430712e-05
116.000 62.000 6.82310385e-05
116.000 64.000 7.27761900e-05
116.000 66.000 7.79115074e-05
116.000 68.000 8.37453958e-05
116.000 70.000 9.03086067e-05
116.000 72.000 9.75615233e-05
116.000 74.000 1.05453210e-04
116.000 76.000 1.13933659e-04
116.000 78.000 1.22953787e-04
116.000 80.000 1.32465441e-04
116.000 82.000 1.42421390e-04
116.000 84.000 1.52775333e-04
116.000 86.000 1.63481895e-04
116.000 88.000 1.74496627e-04
116.000 90.000 1.85776008e-04
116.000 92.000 1.97277441e-04
116.000 94.000 2.08959260e-04
116.000 96.000 2.20780720e-04
116.000 98.000 2.32702009e-04
116.000 100.000 2.44684235e-04
116.000 102.000 2.56689439e-04
116.000 104.000 2.68680585e-04
116.000 106.000 2.80621563e-04
116.000 108.000 2.92477193e-04
116.000 110.000 3.04213219e-04
116.000 112.000 3.15796312e-04
116.000 114.000 3.27194070e-04
116.000 116.000 3.38375019e-04
116.000 118.000 3.49308610e-04
  
118.000 0.000 0.00000000e+00
118.000 2.000 9.56180477e-08
118.000 4.000 3.82231667e-07
118.000 6.000 8.59119284e-07
118.000 8.000 1.52507828e-06
118.000 10.000 2.37842499e-06
118.000 12.000 3.41699468e-06
118.000 14.000 4.63814161e-06
118.000 16.000 6.03873894e-06
118.000 18.000 7.61517883e-06
118.000 20.000 9.36337236e-06
118.000 22.000 1.12787496e-05
118.000 24.000 1.33562595e-05
118.000 26.000 1.55903700e-05
118.000 28.000 1.79750680e-05
118.000 30.000 2.05038594e-05
118.000 32.000 2.31697689e-05
118.000 34.000 2.59653404e-05
118.000 36.000 2.88826247e-05
118.000 38.000 3.19129416e-05
118.000 40.000 3.50472217e-05
118.000 42.000 3.82773017e-05
118.000 44.000 4.15969437e-05
118.000 46.000 4.50034243e-05
118.000 48.000 4.84991593e-05
118.000 50.000 5.20928877e-05
118.000 52.000 5.58048689e-05
118.000 54.000 5.96687042e-05
118.000 56.000 6.37240180e-05
118.000 58.000 6.80156678e-05
118.000 60.000 7.26079630e-05
118.000 62.000 7.75857933e-05
118.000 64.000 8.30547570e-05
118.000 66.000 8.91347443e-05
118.000 68.000 9.59201450e-05
118.000 70.000 1.03429107e-04
118.000 72.000 1.11611605e-04
118.000 74.000 1.20407499e-04
118.000 76.000 1.29758501e-04
118.000 78.000 1.39608179e-04
118.000 80.000 1.49901956e-04
118.000 82.000 1.60587108e-04
118.000 84.000 1.71612764e-04
118.000 86.000 1.82929911e-04
118.000 88.000 1.94491386e-04
118.000 90.000 2.06251883e-04
118.000 92.000 2.18167950e-04
118.000 94.000 2.30197989e-04
118.000 96.000 2.42302256e-04
118.000 98.000 2.54442861e-04
118.000 100.000 2.66583769e-04
118.000 102.000 2.78690799e-04
118.000 104.000 2.90731625e-04
118.000 106.000 3.02675773e-04
118.000 108.000 3.14494627e-04
118.000 110.000 3.26161422e-04
118.000 112.000 3.37651248e-04
118.000 114.000 3.48941050e-04
118.000 116.000 3.60009628e-04
118.000 118.000 3.70837634e-04
  
120.000 0.000 0.00000000e+00
120.000 2.000 1.00305296e-07
120.000 4.000 4.01060676e-07
120.000 6.000 9.01784616e-07
120.000 8.000 1.60167457e-06
120.000 10.000 2.49960700e-06
120.000 12.000 3.59413731e-06
120.000 14.000 4.88349992e-06
120.000 16.000 6.36560823e-06
120.000 18.000 8.03805462e-06
120.000 20.000 9.89811044e-06
120.000 22.000 1.19427261e-05
120.000 24.000 1.41685308e-05
120.000 26.000 1.65718329e-05
120.000 28.000 1.91486198e-05
120.000 30.000 2.18945577e-05
120.000 32.000 2.48049919e-05
120.000 34.000 2.78749466e-05
120.000 36.000 3.10991118e-05
120.000 38.000 3.44715932e-05
120.000 40.000 3.79863124e-05
120.000 42.000 4.16383195e-05
120.000 44.000 4.54246913e-05
120.000 46.000 4.93460173e-05
120.000 48.000 5.34079845e-05
120.000 50.000 5.76221425e-05
120.000 52.000 6.20106482e-05
120.000 54.000 6.66081785e-05
120.000 56.000 7.14538675e-05
120.000 58.000 7.65901021e-05
120.000 60.000 8.20760085e-05
120.000 62.000 8.79882290e-05
120.000 64.000 9.44212263e-05
120.000 66.000 1.01481024e-04
120.000 68.000 1.09247517e-04
120.000 70.000 1.17726431e-04
120.000 72.000 1.26858050e-04
120.000 74.000 1.36573799e-04
120.000 76.000 1.46807849e-04
120.000 78.000 1.57497113e-04
120.000 80.000 1.68581245e-04
120.000 82.000 1.80002644e-04
120.000 84.000 1.91706452e-04
120.000 86.000 2.03640553e-04
120.000 88.000 2.15755574e-04
120.000 90.000 2.28004885e-04
120.000 92.000 2.40344600e-04
120.000 94.000 2.52733575e-04
120.000 96.000 2.65133408e-04
120.000 98.000 2.77508443e-04
120.000 100.000 2.89825762e-04
120.000 102.000 3.02055196e-04
120.000 104.000 3.14169314e-04
120.000 106.000 3.26143431e-04
120.000 108.000 3.37955602e-04
120.000 110.000 3.49586629e-04
120.000 112.000 3.61020053e-04
120.000 114.000 3.72242160e-04
120.000 116.000 3.83241978e-04
120.000 118.000 3.94011280e-04
  
122.000 0.000 0.00000000e+00
122.000 2.000 1.06398768e-07
122.000 4.000 4.25510950e-07
122.000 6.000 9.57084181e-07
122.000 8.000 1.70069785e-06
122.000 10.000 2.65576310e-06
122.000 12.000 3.82152284e-06
122.000 14.000 5.19705173e-06
122.000 16.000 6.78125618e-06
122.000 18.000 8.57287435e-06
122.000 20.000 1.05704762e-05
122.000 22.000 1.27724634e-05
122.000 24.000 1.51770693e-05
122.000 26.000 1.77823592e-05
122.000 28.000 2.05862301e-05
122.000 30.000 2.35864106e-05
122.000 32.000 2.67804611e-05
122.000 34.000 3.01657740e-05
122.000 36.000 3.37395597e-05
122.000 38.000 3.74986059e-05
122.000 40.000 4.14397335e-05
122.000 42.000 4.55610904e-05
122.000 44.000 4.98629356e-05
122.000 46.000 5.43490236e-05
122.000 48.000 5.90280467e-05
122.000 50.000 6.39140427e-05
122.000 52.000 6.90306916e-05
122.000 54.000 7.44130280e-05
122.000 56.000 8.00988926e-05
122.000 58.000 8.61274722e-05
122.000 60.000 9.25519908e-05
122.000 62.000 9.94401809e-05
122.000 64.000 1.06874743e-04
122.000 66.000 1.14947292e-04
122.000 68.000 1.23722975e-04
122.000 70.000 1.33195434e-04
122.000 72.000 1.43296072e-04
122.000 74.000 1.53948729e-04
122.000 76.000 1.65080836e-04
122.000 78.000 1.76623406e-04
122.000 80.000 1.88511038e-04
122.000 82.000 2.00681917e-04
122.000 84.000 2.13077814e-04
122.000 86.000 2.25644086e-04
122.000 88.000 2.38329674e-04
122.000 90.000 2.51087106e-04
122.000 92.000 2.63872495e-04
122.000 94.000 2.76645540e-04
122.000 96.000 2.89369525e-04
122.000 98.000 3.02011320e-04
122.000 100.000 3.14541381e-04
122.000 102.000 3.26933750e-04
122.000 104.000 3.39166052e-04
122.000 106.000 3.51219501e-04
122.000 108.000 3.63078894e-04
122.000 110.000 3.74732616e-04
122.000 112.000 3.86172636e-04
122.000 114.000 3.97394508e-04
122.000 116.000 4.08397373e-04
122.000 118.000 4.19183958e-04
  
124.000 0.000 0.00000000e+00
124.000 2.000 1.13983738e-07
124.000 4.000 4.55922498e-07
124.000 6.000 1.02577892e-06
124.000 8.000 1.82349072e-06
124.000 10.000 2.84897073e-06
124.000 12.000 4.10210685e-06
124.000 14.000 5.58276208e-06
124.000 16.000 7.29077452e-06
124.000 18.000 9.22595734e-06
124.000 20.000 1.13880988e-05
124.000 22.000 1.37769623e-05
124.000 24.000 1.63922863e-05
124.000 26.000 1.92337843e-05
124.000 28.000 2.23011449e-05
124.000 30.000 2.55940320e-05
124.000 32.000 2.91120842e-05
124.000 34.000 3.28549156e-05
124.000 36.000 3.68221022e-05
124.000 38.000 4.10129685e-05
124.000 40.000 4.54270936e-05
124.000 42.000 5.00655564e-05
124.000 44.000 5.49316106e-05
124.000 46.000 6.00319714e-05
124.000 48.000 6.53780274e-05
124.000 50.000 7.09859498e-05
124.000 52.000 7.68805499e-05
124.000 54.000 8.30965447e-05
124.000 56.000 8.96697613e-05
124.000 58.000 9.66355631e-05
124.000 60.000 1.04040693e-04
124.000 62.000 1.11943484e-04
124.000 64.000 1.20414453e-04
124.000 66.000 1.29530495e-04
124.000 68.000 1.39341982e-04
124.000 70.000 1.49830971e-04
124.000 72.000 1.60920885e-04
124.000 74.000 1.72528906e-04
124.000 76.000 1.84576593e-04
124.000 78.000 1.96989876e-04
124.000 80.000 2.09699065e-04
124.000 82.000 2.22638843e-04
124.000 84.000 2.35748268e-04
124.000 86.000 2.48970773e-04
124.000 88.000 2.62254167e-04
124.000 90.000 2.75550635e-04
124.000 92.000 2.88816736e-04
124.000 94.000 3.02013405e-04
124.000 96.000 3.15105950e-04
124.000 98.000 3.28064058e-04
124.000 100.000 3.40861789e-04
124.000 102.000 3.53477578e-04
124.000 104.000 3.65894236e-04
124.000 106.000 3.78098949e-04
124.000 108.000 3.90083278e-04
124.000 110.000 4.01843161e-04
124.000 112.000 4.13378907e-04
124.000 114.000 4.24695206e-04
124.000 116.000 4.35801118e-04
124.000 118.000 4.46710082e-04
  
126.000 0.000 0.00000000e+00
126.000 2.000 1.23145481e-07
126.000 4.000 4.92635329e-07
126.000 6.000 1.10862976e-06
126.000 8.000 1.97139580e-06
126.000 10.000 3.08130729e-06
126.000 12.000 4.43884488e-06
126.000 14.000 6.04459603e-06
126.000 16.000 7.89925500e-06
126.000 18.000 1.00036229e-05
126.000 20.000 1.23586076e-05
126.000 22.000 1.49652237e-05
126.000 24.000 1.78245929e-05
126.000 26.000 2.09379435e-05
126.000 28.000 2.43066105e-05
126.000 30.000 2.79320359e-05
126.000 32.000 3.18157686e-05
126.000 34.000 3.59594639e-05
126.000 36.000 4.03648730e-05
126.000 38.000 4.50336697e-05
126.000 40.000 4.99680013e-05
126.000 42.000 5.51716592e-05
126.000 44.000 6.06506501e-05
126.000 46.000 6.64143890e-05
126.000 48.000 7.24766083e-05
126.000 50.000 7.88552254e-05
126.000 52.000 8.55757739e-05
126.000 54.000 9.26720206e-05
126.000 56.000 1.00177142e-04
126.000 58.000 1.08122160e-04
126.000 60.000 1.16546899e-04
126.000 62.000 1.25499974e-04
126.000 64.000 1.35039500e-04
126.000 66.000 1.45227580e-04
126.000 68.000 1.56100000e-04
126.000 70.000 1.67627895e-04
126.000 72.000 1.79727704e-04
126.000 74.000 1.92310947e-04
126.000 76.000 2.05294250e-04
126.000 78.000 2.18599342e-04
126.000 80.000 2.32153059e-04
126.000 82.000 2.45887341e-04
126.000 84.000 2.59739230e-04
126.000 86.000 2.73650877e-04
126.000 88.000 2.87569536e-04
126.000 90.000 3.01447565e-04
126.000 92.000 3.15242428e-04
126.000 94.000 3.28916692e-04
126.000 96.000 3.42438032e-04
126.000 98.000 3.55779224e-04
126.000 100.000 3.68918151e-04
126.000 102.000 3.81837801e-04
126.000 104.000 3.94526265e-04
126.000 106.000 4.06976741e-04
126.000 108.000 4.19187530e-04
126.000 110.000 4.31162038e-04
126.000 112.000 4.42908778e-04
126.000 114.000 4.54441364e-04
126.000 116.000 4.65778517e-04
126.000 118.000 4.76944063e-04
  
128.000 0.000 0.00000000e+00
128.000 2.000 1.33969270e-07
128.000 4.000 5.35989451e-07
128.000 6.000 1.20639765e-06
128.000 8.000 2.14575571e-06
128.000 10.000 3.35485022e-06
128.000 12.000 4.83469250e-06
128.000 14.000 6.58651862e-06
128.000 16.000 8.61178936e-06
128.000 18.000 1.09121903e-05
128.000 20.000 1.34896316e-05
128.000 22.000 1.63462485e-05
128.000 24.000 1.94844005e-05
128.000 26.000 2.29066722e-05
128.000 28.000 2.66158729e-05
128.000 30.000 3.06150365e-05
128.000 32.000 3.49074217e-05
128.000 34.000 3.94965119e-05
128.000 36.000 4.43860062e-05
128.000 38.000 4.95796983e-05
128.000 40.000 5.50820655e-05
128.000 42.000 6.08993406e-05
128.000 44.000 6.70399881e-05
128.000 46.000 7.35158046e-05
128.000 48.000 8.03424708e-05
128.000 50.000 8.75392309e-05
128.000 52.000 9.51319146e-05
128.000 54.000 1.03152748e-04
128.000 56.000 1.11631701e-04
128.000 58.000 1.20595047e-04
128.000 60.000 1.30075391e-04
128.000 62.000 1.40111485e-04
128.000 64.000 1.50749031e-04
128.000 66.000 1.62035491e-04
128.000 68.000 1.73992493e-04
128.000 70.000 1.86581062e-04
128.000 72.000 1.99711743e-04
128.000 74.000 2.13291469e-04
128.000 76.000 2.27232939e-04
128.000 78.000 2.41454622e-04
128.000 80.000 2.55880751e-04
128.000 82.000 2.70441327e-04
128.000 84.000 2.85072119e-04
128.000 86.000 2.99714663e-04
128.000 88.000 3.14316262e-04
128.000 90.000 3.28829986e-04
128.000 92.000 3.43214672e-04
128.000 94.000 3.57434924e-04
128.000 96.000 3.71461114e-04
128.000 98.000 3.85269381e-04
128.000 100.000 3.98841631e-04
128.000 102.000 4.12165536e-04
128.000 104.000 4.25234537e-04
128.000 106.000 4.38047842e-04
128.000 108.000 4.50610424e-04
128.000 110.000 4.62933026e-04
128.000 112.000 4.75032156e-04
128.000 114.000 4.86930091e-04
128.000 116.000 4.98654874e-04
128.000 118.000 5.10240315e-04
  
130.000 0.000 0.00000000e+00
130.000 2.000 1.46540381e-07
130.000 4.000 5.86324874e-07
130.000 6.000 1.31984352e-06
130.000 8.000 2.34791306e-06
130.000 10.000 3.67167694e-06
130.000 12.000 5.29260528e-06
130.000 14.000 7.21249491e-06
130.000 16.000 9.43346936e-06
130.000 18.000 1.19579788e-05
130.000 20.000 1.47888003e-05
130.000 22.000 1.79290373e-05
130.000 24.000 2.13821202e-05
130.000 26.000 2.51518060e-05
130.000 28.000 2.92421783e-05
130.000 30.000 3.36576477e-05
130.000 32.000 3.84029511e-05
130.000 34.000 4.34831524e-05
130.000 36.000 4.89036354e-05
130.000 38.000 5.46700432e-05
130.000 40.000 6.07888948e-05
130.000 42.000 6.72685423e-05
130.000 44.000 7.41195585e-05
130.000 46.000 8.13557464e-05
130.000 48.000 8.89942966e-05
130.000 50.000 9.70553281e-05
130.000 52.000 1.05564523e-04
130.000 54.000 1.14552018e-04
130.000 56.000 1.24044109e-04
130.000 58.000 1.34062009e-04
130.000 60.000 1.44630953e-04
130.000 62.000 1.55779853e-04
130.000 64.000 1.67542189e-04
130.000 66.000 1.79951177e-04
130.000 68.000 1.93014922e-04
130.000 70.000 2.06685325e-04
130.000 72.000 2.20868216e-04
130.000 74.000 2.35467088e-04
130.000 76.000 2.50391793e-04
130.000 78.000 2.65558533e-04
130.000 80.000 2.80889870e-04
130.000 82.000 2.96314720e-04
130.000 84.000 3.11768352e-04
130.000 86.000 3.27192394e-04
130.000 88.000 3.42534827e-04
130.000 90.000 3.57749989e-04
130.000 92.000 3.72798571e-04
130.000 94.000 3.87647622e-04
130.000 96.000 4.02270544e-04
130.000 98.000 4.16647096e-04
130.000 100.000 4.30763393e-04
130.000 102.000 4.44611903e-04
130.000 104.000 4.58191451e-04
130.000 106.000 4.71507217e-04
130.000 108.000 4.84570736e-04
130.000 110.000 4.97399900e-04
130.000 112.000 5.10018954e-04
130.000 114.000 5.22458499e-04
130.000 116.000 5.34755493e-04
130.000 118.000 5.46953248e-04
  
132.000 0.000 0.00000000e+00
132.000 2.000 1.60944088e-07
132.000 4.000 6.43981606e-07
132.000 6.000 1.44972831e-06
132.000 8.000 2.57921047e-06
132.000 10.000 4.03386486e-06
132.000 12.000 5.81553876e-06
132.000 14.000 7.92648995e-06
132.000 16.000 1.03693867e-05
132.000 18.000 1.31473079e-05
132.000 20.000 1.62637427e-05
132.000 22.000 1.97225911e-05
132.000 24.000 2.35281633e-05
132.000 26.000 2.76851801e-05
132.000 28.000 3.21987729e-05
132.000 30.000 3.70744835e-05
132.000 32.000 4.23182643e-05
132.000 34.000 4.79364781e-05
132.000 36.000 5.39358945e-05
132.000 38.000 6.03236931e-05
132.000 40.000 6.71080978e-05
132.000 42.000 7.42992061e-05
132.000 44.000 8.19092953e-05
132.000 46.000 8.99537428e-05
132.000 48.000 9.84507672e-05
132.000 50.000 1.07420878e-04
132.000 52.000 1.16889149e-04
132.000 54.000 1.26883124e-04
132.000 56.000 1.37425031e-04
132.000 58.000 1.48530832e-04
132.000 60.000 1.60218368e-04
132.000 62.000 1.72506913e-04
132.000 64.000 1.85418121e-04
132.000 66.000 1.98971581e-04
132.000 68.000 2.13162752e-04
132.000 70.000 2.27935540e-04
132.000 72.000 2.43192337e-04
132.000 74.000 2.58834423e-04
132.000 76.000 2.74769941e-04
132.000 78.000 2.90913894e-04
132.000 80.000 3.07188149e-04
132.000 82.000 3.23521436e-04
132.000 84.000 3.39849346e-04
132.000 86.000 3.56114333e-04
132.000 88.000 3.72265713e-04
132.000 90.000 3.88259664e-04
132.000 92.000 4.04059228e-04
132.000 94.000 4.19634307e-04
132.000 96.000 4.34961667e-04
132.000 98.000 4.50024935e-04
132.000 100.000 4.64814602e-04
132.000 102.000 4.79328021e-04
132.000 104.000 4.93569405e-04
132.000 106.000 5.07549832e-04
132.000 108.000 5.21287242e-04
132.000 110.000 5.34806437e-04
132.000 112.000 5.48139080e-04
132.000 114.000 5.61323697e-04
132.000 116.000 5.74405679e-04
132.000 118.000 5.87437275e-04
  
134.000 0.000 0.00000000e+00
134.000 2.000 1.77265665e-07
134.000 4.000 7.09299655e-07
134.000 6.000 1.59681296e-06
134.000 8.000 2.84099056e-06
134.000 10.000 4.44349142e-06
134.000 12.000 6.40644852e-06
134.000 14.000 8.73246881e-06
134.000 16.000 1.14246332e-05
134.000 18.000 1.44864967e-05
134.000 20.000 1.79220882e-05
134.000 22.000 2.17359107e-05
134.000 24.000 2.59329410e-05
134.000 26.000 3.05186300e-05
134.000 28.000 3.54989028e-05
134.000 30.000 4.08801580e-05
134.000 32.000 4.66692688e-05
134.000 34.000 5.28735818e-05
134.000 36.000 5.95009174e-05
134.000 38.000 6.65596368e-05
134.000 40.000 7.40592832e-05
134.000 42.000 8.20112737e-05
134.000 44.000 9.04291324e-05
134.000 46.000 9.93293218e-05
134.000 48.000 1.08730564e-04
134.000 50.000 1.18653243e-04
134.000 52.000 1.29121345e-04
134.000 54.000 1.40159357e-04
134.000 56.000 1.51785137e-04
134.000 58.000 1.64009299e-04
134.000 60.000 1.76842419e-04
134.000 62.000 1.90294500e-04
134.000 64.000 2.04375972e-04
134.000 66.000 2.19093652e-04
134.000 68.000 2.34431444e-04
134.000 70.000 2.50326560e-04
134.000 72.000 2.66679321e-04
134.000 74.000 2.83390091e-04
134.000 76.000 3.00366515e-04
134.000 78.000 3.17523522e-04
134.000 80.000 3.34783319e-04
134.000 82.000 3.52075395e-04
134.000 84.000 3.69336519e-04
134.000 86.000 3.86510745e-04
134.000 88.000 4.03549402e-04
134.000 90.000 4.20411104e-04
134.000 92.000 4.37061746e-04
134.000 94.000 4.53474502e-04
134.000 96.000 4.69629829e-04
134.000 98.000 4.85515463e-04
134.000 100.000 5.01126423e-04
134.000 102.000 5.16465008e-04
134.000 104.000 5.31540797e-04
134.000 106.000 5.46370653e-04
134.000 108.000 5.60978717e-04
134.000 110.000 5.75396413e-04
134.000 112.000 5.89662444e-04
134.000 114.000 6.03822796e-04
134.000 116.000 6.17930735e-04
134.000 118.000 6.32046808e-04
  
136.000 0.000 0.00000000e+00
136.000 2.000 1.95590386e-07
136.000 4.000 7.82619032e-07
136.000 6.000 1.76185840e-06
136.000 8.000 3.13459593e-06
136.000 10.000 4.90263404e-06
136.000 12.000 7.06829011e-06
136.000 14.000 9.63439651e-06
136.000 16.000 1.26043006e-05
136.000 18.000 1.59818646e-05
136.000 20.000 1.97714660e-05
136.000 22.000 2.39779969e-05
136.000 24.000 2.86068645e-05
136.000 26.000 3.36639912e-05
136.000 28.000 3.91558140e-05
136.000 30.000 4.50892853e-05
136.000 32.000 5.14718720e-05
136.000 34.000 5.83115563e-05
136.000 36.000 6.56168379e-05
136.000 38.000 7.33968631e-05
136.000 40.000 8.16620597e-05
136.000 42.000 9.04246870e-05
136.000 44.000 9.96990037e-05
136.000 46.000 1.09502012e-04
136.000 48.000 1.19852369e-04
136.000 50.000 1.30769784e-04
136.000 52.000 1.42276661e-04
136.000 54.000 1.54394009e-04
136.000 56.000 1.67135095e-04
136.000 58.000 1.80505197e-04
136.000 60.000 1.94507890e-04
136.000 62.000 2.09144450e-04
136.000 64.000 2.24414886e-04
136.000 66.000 2.40314335e-04
136.000 68.000 2.56816461e-04
136.000 70.000 2.73853241e-04
136.000 72.000 2.91324381e-04
136.000 74.000 3.09130707e-04
136.000 76.000 3.27180648e-04
136.000 78.000 3.45390236e-04
136.000 80.000 3.63683110e-04
136.000 82.000 3.81990512e-04
136.000 84.000 4.00251289e-04
136.000 86.000 4.18411892e-04
136.000 88.000 4.36426375e-04
136.000 90.000 4.54256399e-04
136.000 92.000 4.71871227e-04
136.000 94.000 4.89247729e-04
136.000 96.000 5.06370376e-04
136.000 98.000 5.23231245e-04
136.000 100.000 5.39830019e-04
136.000 102.000 5.56173983e-04
136.000 104.000 5.72278027e-04
136.000 106.000 5.88164645e-04
136.000 108.000 6.03863937e-04
136.000 110.000 6.19413605e-04
136.000 112.000 6.34858957e-04
136.000 114.000 6.50252906e-04
136.000 116.000 6.65655966e-04
136.000 118.000 6.81136260e-04
  
138.000 0.000 0.00000000e+00
138.000 2.000 2.16003526e-07
138.000 4.000 8.64279745e-07
138.000 6.000 1.94562557e-06
138.000 8.000 3.46136921e-06
138.000 10.000 5.41337013e-06
138.000 12.000 7.80401910e-06
138.000 14.000 1.06362381e-05
138.000 16.000 1.39134806e-05
138.000 18.000 1.76397310e-05
138.000 20.000 2.18195052e-05
138.000 22.000 2.64578505e-05
138.000 24.000 3.15603451e-05
138.000 26.000 3.71330989e-05
138.000 28.000 4.31827529e-05
138.000 30.000 4.97164792e-05
138.000 32.000 5.67419815e-05
138.000 34.000 6.42674945e-05
138.000 36.000 7.23017898e-05
138.000 38.000 8.08543609e-05
138.000 40.000 8.99360361e-05
138.000 42.000 9.95593877e-05
138.000 44.000 1.09738843e-04
138.000 46.000 1.20491341e-04
138.000 48.000 1.31834863e-04
138.000 50.000 1.43787863e-04
138.000 52.000 1.56370647e-04
138.000 54.000 1.69600373e-04
138.000 56.000 1.83485572e-04
138.000 58.000 1.98026310e-04
138.000 60.000 2.13219563e-04
138.000 62.000 2.29058597e-04
138.000 64.000 2.45534009e-04
138.000 66.000 2.62630576e-04
138.000 68.000 2.80313267e-04
138.000 70.000 2.98510437e-04
138.000 72.000 3.17122733e-04
138.000 74.000 3.36052891e-04
138.000 76.000 3.55211469e-04
138.000 78.000 3.74516853e-04
138.000 80.000 3.93895254e-04
138.000 82.000 4.13280707e-04
138.000 84.000 4.32615072e-04
138.000 86.000 4.51848038e-04
138.000 88.000 4.70937114e-04
138.000 90.000 4.89847639e-04
138.000 92.000 5.08552775e-04
138.000 94.000 5.27033509e-04
138.000 96.000 5.45278654e-04
138.000 98.000 5.63284848e-04
138.000 100.000 5.81056556e-04
138.000 102.000 5.98606065e-04
138.000 104.000 6.15953491e-04
138.000 106.000 6.33126773e-04
138.000 108.000 6.50161676e-04
138.000 110.000 6.67101789e-04
138.000 112.000 6.83998529e-04
138.000 114.000 7.00911136e-04
138.000 116.000 7.17906677e-04
138.000 118.000 7.35060043e-04
  
140.000 0.000 0.00000000e+00
140.000 2.000 2.38590360e-07
140.000 4.000 9.54621803e-07
140.000 6.000 2.14887542e-06
140.000 8.000 3.82265301e-06
140.000 10.000 5.97777713e-06
140.000 12.000 8.61659104e-06
140.000 14.000 1.17419587e-05
140.000 16.000 1.53572649e-05
140.000 18.000 1.94664150e-05
140.000 20.000 2.40738351e-05
140.000 22.000 2.91844723e-05
140.000 24.000 3.48037941e-05
140.000 26.000 4.09377888e-05
140.000 28.000 4.75929654e-05
140.000 30.000 5.47763539e-05
140.000 32.000 6.24955047e-05
140.000 34.000 7.07584890e-05
140.000 36.000 7.95739071e-05
140.000 38.000 8.89511188e-05
140.000 40.000 9.89008209e-05
140.000 42.000 1.09435318e-04
140.000 44.000 1.20568585e-04
140.000 46.000 1.32316838e-04
140.000 48.000 1.44696729e-04
140.000 50.000 1.57724841e-04
140.000 52.000 1.71418856e-04
140.000 54.000 1.85791739e-04
140.000 56.000 2.00847236e-04
140.000 58.000 2.16580423e-04
140.000 60.000 2.32982222e-04
140.000 62.000 2.50038776e-04
140.000 64.000 2.67732487e-04
140.000 66.000 2.86039321e-04
140.000 68.000 3.04917323e-04
140.000 70.000 3.24293001e-04
140.000 72.000 3.44069590e-04
140.000 74.000 3.64153258e-04
140.000 76.000 3.84458111e-04
140.000 78.000 4.04906192e-04
140.000 80.000 4.25427481e-04
140.000 82.000 4.45959895e-04
140.000 84.000 4.66449287e-04
140.000 86.000 4.86849447e-04
140.000 88.000 5.07122102e-04
140.000 90.000 5.27236917e-04
140.000 92.000 5.47171491e-04
140.000 94.000 5.66911364e-04
140.000 96.000 5.86450008e-04
140.000 98.000 6.05788836e-04
140.000 100.000 6.24937197e-04
140.000 102.000 6.43912374e-04
140.000 104.000 6.62739589e-04
140.000 106.000 6.81452003e-04
140.000 108.000 7.00090710e-04
140.000 110.000 7.18704742e-04
140.000 112.000 7.37351069e-04
140.000 114.000 7.56094598e-04
140.000 116.000 7.75008171e-04
140.000 118.000 7.94172568e-04
  
142.000 0.000 0.00000000e+00
142.000 2.000 2.63436161e-07
142.000 4.000 1.05398521e-06
142.000 6.000 2.37236886e-06
142.000 8.000 4.21978995e-06
142.000 10.000 6.59793245e-06
142.000 12.000 9.50896149e-06
142.000 14.000 1.29555233e-05
142.000 16.000 1.69407453e-05
142.000 18.000 2.14682360e-05
142.000 20.000 2.65420850e-05
142.000 22.000 3.21668632e-05
142.000 24.000 3.83476225e-05
142.000 26.000 4.50898960e-05
142.000 28.000 5.23996979e-05
142.000 30.000 6.02835234e-05
142.000 32.000 6.87483492e-05
142.000 34.000 7.78016328e-05
142.000 36.000 8.74513234e-05
142.000 38.000 9.77061257e-05
142.000 40.000 1.08576023e-04
142.000 42.000 1.20072419e-04
142.000 44.000 1.32208162e-04
142.000 46.000 1.44998030e-04
142.000 48.000 1.58456647e-04
142.000 50.000 1.72598081e-04
142.000 52.000 1.87436837e-04
142.000 54.000 2.02981402e-04
142.000 56.000 2.19230756e-04
142.000 58.000 2.36175320e-04
142.000 60.000 2.53800650e-04
142.000 62.000 2.72086824e-04
142.000 64.000 2.91009463e-04
142.000 66.000 3.10537517e-04
142.000 68.000 3.30624094e-04
142.000 70.000 3.51195790e-04
142.000 72.000 3.72160166e-04
142.000 74.000 3.93428426e-04
142.000 76.000 4.14919704e-04
142.000 78.000 4.36561071e-04
142.000 80.000 4.58287524e-04
142.000 82.000 4.80041996e-04
142.000 84.000 5.01775351e-04
142.000 86.000 5.23446383e-04
142.000 88.000 5.45021820e-04
142.000 90.000 5.66476322e-04
142.000 92.000 5.87792479e-04
142.000 94.000 6.08960816e-04
142.000 96.000 6.29979786e-04
142.000 98.000 6.50855776e-04
142.000 100.000 6.71603106e-04
142.000 102.000 6.92244027e-04
142.000 104.000 7.12808720e-04
142.000 106.000 7.33335300e-04
142.000 108.000 7.53869814e-04
142.000 110.000 7.74466240e-04
142.000 112.000 7.95186489e-04
142.000 114.000 8.16100401e-04
142.000 116.000 8.37285753e-04
142.000 118.000 8.58828249e-04
  
144.000 0.000 0.00000000e+00
144.000 2.000 2.94193292e-07
144.000 4.000 1.17696988e-06
144.000 6.000 2.64891989e-06
144.000 8.000 4.71102688e-06
144.000 10.000 7.36466783e-06
144.000 12.000 1.06116131e-05
144.000 14.000 1.44540266e-05
144.000 16.000 1.88944655e-05
144.000 18.000 2.39358805e-05
144.000 20.000 2.95816156e-05
144.000 22.000 3.58354084e-05
144.000 24.000 4.27013898e-05
144.000 26.000 5.01840841e-05
144.000 28.000 5.82884092e-05
144.000 30.000 6.70196761e-05
144.000 32.000 7.63835896e-05
144.000 34.000 8.63862476e-05
144.000 36.000 9.70341535e-05
144.000 38.000 1.08334486e-04
144.000 40.000 1.20295541e-04
144.000 42.000 1.32926768e-04
144.000 44.000 1.46238780e-04
144.000 46.000 1.60243730e-04
144.000 48.000 1.74953064e-04
144.000 50.000 1.90377278e-04
144.000 52.000 2.06526822e-04
144.000 54.000 2.23405288e-04
144.000 56.000 2.41007016e-04
144.000 58.000 2.59318404e-04
144.000 60.000 2.78320855e-04
144.000 62.000 2.97990216e-04
144.000 64.000 3.18297774e-04
144.000 66.000 3.39208510e-04
144.000 68.000 3.60674073e-04
144.000 70.000 3.82624586e-04
144.000 72.000 4.04975046e-04
144.000 74.000 4.27644529e-04
144.000 76.000 4.50559798e-04
144.000 78.000 4.73655302e-04
144.000 80.000 4.96873178e-04
144.000 82.000 5.20163250e-04
144.000 84.000 5.43483029e-04
144.000 86.000 5.66797711e-04
144.000 88.000 5.90080181e-04
144.000 90.000 6.13311010e-04
144.000 92.000 6.36478456e-04
144.000 94.000 6.59578463e-04
144.000 96.000 6.82614663e-04
144.000 98.000 7.05598375e-04
144.000 100.000 7.28548604e-04
144.000 102.000 7.51492042e-04
144.000 104.000 7.74463068e-04
144.000 106.000 7.97503748e-04
144.000 108.000 8.20663836e-04
144.000 110.000 8.44000770e-04
144.000 112.000 8.67579677e-04
144.000 114.000 8.91473371e-04
144.000 116.000 9.15762351e-04
144.000 118.000 9.40534806e-04
  
146.000 0.000 0.00000000e+00
146.000 2.000 3.33741580e-07
146.000 4.000 1.33509287e-06
146.000 6.000 3.00443354e-06
146.000 8.000 5.34239634e-06
146.000 10.000 8.34986715e-06
146.000 12.000 1.20279849e-05
146.000 14.000 1.63781418e-05
146.000 16.000 2.14019829e-05
146.000 18.000 2.71014066e-05
146.000 20.000 3.34785642e-05
146.000 22.000 4.05358603e-05
146.000 24.000 4.82759524e-05
146.000 26.000 5.67017513e-05
146.000 28.000 6.58164209e-05
146.000 30.000 7.56233779e-05
146.000 32.000 8.61262926e-05
146.000 34.000 9.73290879e-05
146.000 36.000 1.09235953e-04
146.000 38.000 1.21851595e-04
146.000 40.000 1.35181568e-04
146.000 42.000 1.49232216e-04
146.000 44.000 1.64010668e-04
146.000 46.000 1.79525157e-04
146.000 48.000 1.95782762e-04
146.000 50.000 2.12789385e-04
146.000 52.000 2.30550664e-04
146.000 54.000 2.49065095e-04
146.000 56.000 2.68322840e-04
146.000 58.000 2.88307357e-04
146.000 60.000 3.08997700e-04
146.000 62.000 3.30368049e-04
146.000 64.000 3.52388703e-04
146.000 66.000 3.75024934e-04
146.000 68.000 3.98231665e-04
146.000 70.000 4.21947067e-04
146.000 72.000 4.46097541e-04
146.000 74.000 4.70613596e-04
146.000 76.000 4.95432819e-04
146.000 78.000 5.20499880e-04
146.000 80.000 5.45766528e-04
146.000 82.000 5.71191592e-04
146.000 84.000 5.96740983e-04
146.000 86.000 6.22387690e-04
146.000 88.000 6.48111785e-04
146.000 90.000 6.73900420e-04
146.000 92.000 6.99747826e-04
146.000 94.000 7.25655316e-04
146.000 96.000 7.51631283e-04
146.000 98.000 7.77691200e-04
146.000 100.000 8.03857622e-04
146.000 102.000 8.30160182e-04
146.000 104.000 8.56635596e-04
146.000 106.000 8.83327658e-04
146.000 108.000 9.10287246e-04
146.000 110.000 9.37572315e-04
146.000 112.000 9.65247901e-04
146.000 114.000 9.93386123e-04
146.000 116.000 1.02206618e-03
146.000 118.000 1.05137434e-03
  
148.000 0.000 0.00000000e+00
148.000 2.000 3.76106452e-07
148.000 4.000 1.50447737e-06
148.000 6.000 3.38526742e-06
148.000 8.000 6.01873440e-06
148.000 10.000 9.40523923e-06
148.000 12.000 1.35452459e-05
148.000 14.000 1.84393216e-05
148.000 16.000 2.40881366e-05
148.000 18.000 3.04924643e-05
148.000 20.000 3.76531811e-05
148.000 22.000 4.55712667e-05
148.000 24.000 5.42478038e-05
148.000 26.000 6.36839783e-05
148.000 28.000 7.38810791e-05
148.000 30.000 8.48404983e-05
148.000 32.000 9.65637312e-05
148.000 34.000 1.09052376e-04
148.000 36.000 1.22308146e-04
148.000 38.000 1.36333099e-04
148.000 40.000 1.51129846e-04
148.000 42.000 1.66701420e-04
148.000 44.000 1.83051279e-04
148.000 46.000 2.00183586e-04
148.000 48.000 2.18100998e-04
148.000 50.000 2.36804866e-04
148.000 52.000 2.56296176e-04
148.000 54.000 2.76568908e-04
148.000 56.000 2.97610022e-04
148.000 58.000 3.19401337e-04
148.000 60.000 3.41921291e-04
148.000 62.000 3.65144654e-04
148.000 64.000 3.89043446e-04
148.000 66.000 4.13586309e-04
148.000 68.000 4.38734420e-04
148.000 70.000 4.64436368e-04
148.000 72.000 4.90631698e-04
148.000 74.000 5.17263768e-04
148.000 76.000 5.44282172e-04
148.000 78.000 5.71642747e-04
148.000 80.000 5.99307565e-04
148.000 82.000 6.27244935e-04
148.000 84.000 6.55429407e-04
148.000 86.000 6.83841768e-04
148.000 88.000 7.12469042e-04
148.000 90.000 7.41304493e-04
148.000 92.000 7.70347622e-04
148.000 94.000 7.99604167e-04
148.000 96.000 8.29086106e-04
148.000 98.000 8.58811655e-04
148.000 100.000 8.88805267e-04
148.000 102.000 9.19097633e-04
148.000 104.000 9.49725684e-04
148.000 106.000 9.80732587e-04
148.000 108.000 1.01216775e-03
148.000 110.000 1.04408681e-03
148.000 112.000 1.07655166e-03
148.000 114.000 1.10963041e-03
148.000 116.000 1.14339742e-03
148.000 118.000 1.17793329e-03
  
150.000 0.000 0.00000000e+00
150.000 2.000 4.12400339e-07
150.000 4.000 1.64959698e-06
150.000 6.000 3.71157679e-06
150.000 8.000 6.59831788e-06
150.000 10.000 1.03097896e-05
150.000 12.000 1.48459526e-05
150.000 14.000 2.02067587e-05
150.000 16.000 2.63921510e-05
150.000 18.000 3.34020638e-05
150.000 20.000 4.12364227e-05
150.000 22.000 4.98951446e-05
150.000 24.000 5.93781375e-05
150.000 26.000 6.96853009e-05
150.000 28.000 8.08165251e-05
150.000 30.000 9.27716921e-05
150.000 32.000 1.05550675e-04
150.000 34.000 1.19153338e-04
150.000 36.000 1.33579548e-04
150.000 38.000 1.48829373e-04
150.000 40.000 1.64903198e-04
150.000 42.000 1.81801546e-04
150.000 44.000 1.99525103e-04
150.000 46.000 2.18074971e-04
150.000 48.000 2.37450531e-04
150.000 50.000 2.57649812e-04
150.000 52.000 2.78670459e-04
150.000 54.000 3.00503448e-04
150.000 56.000 3.23133943e-04
150.000 58.000 3.46543271e-04
150.000 60.000 3.70710250e-04
150.000 62.000 3.95611048e-04
150.000 64.000 4.21220002e-04
150.000 66.000 4.47509441e-04
150.000 68.000 4.74446572e-04
150.000 70.000 5.01989448e-04
150.000 72.000 5.30089283e-04
150.000 74.000 5.58700746e-04
150.000 76.000 5.87783919e-04
150.000 78.000 6.17304295e-04
150.000 80.000 6.47232780e-04
150.000 82.000 6.77545688e-04
150.000 84.000 7.08224748e-04
150.000 86.000 7.39257101e-04
150.000 88.000 7.70635296e-04
150.000 90.000 8.02357298e-04
150.000 92.000 8.34426481e-04
150.000 94.000 8.66851631e-04
150.000 96.000 8.99646945e-04
150.000 98.000 9.32832034e-04
150.000 100.000 9.66431919e-04
150.000 102.000 1.00047703e-03
150.000 104.000 1.03500322e-03
150.000 106.000 1.07005173e-03
150.000 108.000 1.10566924e-03
150.000 110.000 1.14190783e-03
150.000 112.000 1.17882499e-03
150.000 114.000 1.21648361e-03
150.000 116.000 1.25495202e-03
150.000 118.000 1.29430394e-03
  
152.000 0.000 0.00000000e+00
152.000 2.000 4.41619213e-07
152.000 4.000 1.76643906e-06
152.000 6.000 3.97434619e-06
152.000 8.000 7.06515166e-06
152.000 10.000 1.10385910e-05
152.000 12.000 1.58943240e-05
152.000 14.000 2.16319351e-05
152.000 16.000 2.82509331e-05
152.000 18.000 3.57507512e-05
152.000 20.000 4.41307469e-05
152.000 22.000 5.33902023e-05
152.000 24.000 6.35283239e-05
152.000 26.000 7.45442425e-05
152.000 28.000 8.64370136e-05
152.000 30.000 9.92056168e-05
152.000 32.000 1.12848956e-04
152.000 34.000 1.27365861e-04
152.000 36.000 1.42755094e-04
152.000 38.000 1.59015523e-04
152.000 40.000 1.76146168e-04
152.000 42.000 1.94146004e-04
152.000 44.000 2.13014015e-04
152.000 46.000 2.32749432e-04
152.000 48.000 2.53349672e-04
152.000 50.000 2.74810827e-04
152.000 52.000 2.97128650e-04
152.000 54.000 3.20292661e-04
152.000 56.000 3.44287546e-04
152.000 58.000 3.69095133e-04
152.000 60.000 3.94695375e-04
152.000 62.000 4.21066312e-04
152.000 64.000 4.48184787e-04
152.000 66.000 4.76026687e-04
152.000 68.000 5.04564581e-04
152.000 70.000 5.33764660e-04
152.000 72.000 5.63588028e-04
152.000 74.000 5.93998858e-04
152.000 76.000 6.24965951e-04
152.000 78.000 6.56462736e-04
152.000 80.000 6.88467272e-04
152.000 82.000 7.20962245e-04
152.000 84.000 7.53934971e-04
152.000 86.000 7.87377396e-04
152.000 88.000 8.21286092e-04
152.000 90.000 8.55662260e-04
152.000 92.000 8.90511733e-04
152.000 94.000 9.25844969e-04
152.000 96.000 9.61677057e-04
152.000 98.000 9.98027713e-04
152.000 100.000 1.03492128e-03
152.000 102.000 1.07238674e-03
152.000 104.000 1.11045769e-03
152.000 106.000 1.14917236e-03
152.000 108.000 1.18857362e-03
152.000 110.000 1.22870895e-03
152.000 112.000 1.26963048e-03
152.000 114.000 1.31139494e-03
152.000 116.000 1.35406371e-03
152.000 118.000 1.39770280e-03
  
154.000 0.000 0.00000000e+00
154.000 2.000 4.63336176e-07
154.000 4.000 1.85329806e-06
154.000 6.000 4.16974571e-06
154.000 8.000 7.41244590e-06
154.000 10.000 1.15810721e-05
154.000 12.000 1.66752046e-05
154.000 14.000 2.26943301e-05
154.000 16.000 2.96378424e-05
154.000 18.000 3.75050417e-05
154.000 20.000 4.62951351e-05
154.000 22.000 5.60072363e-05
154.000 24.000 6.66403657e-05
154.000 26.000 7.81934506e-05
154.000 28.000 9.06653247e-05
154.000 30.000 1.04054729e-04
154.000 32.000 1.18360310e-04
154.000 34.000 1.33580622e-04
154.000 36.000 1.49714137e-04
154.000 38.000 1.66759386e-04
154.000 40.000 1.84714977e-04
154.000 42.000 2.03579400e-04
154.000 44.000 2.23351108e-04
154.000 46.000 2.44028768e-04
154.000 48.000 2.65609244e-04
154.000 50.000 2.88088154e-04
154.000 52.000 3.11460891e-04
154.000 54.000 3.35717030e-04
154.000 56.000 3.60842002e-04
154.000 58.000 3.86818999e-04
154.000 60.000 4.13629685e-04
154.000 62.000 4.41254223e-04
154.000 64.000 4.69671915e-04
154.000 66.000 4.98861805e-04
154.000 68.000 5.28800920e-04
154.000 70.000 5.59462093e-04
154.000 72.000 5.90814452e-04
154.000 74.000 6.22829798e-04
154.000 76.000 6.55483824e-04
154.000 78.000 6.88756126e-04
154.000 80.000 7.22630196e-04
154.000 82.000 7.57093428e-04
154.000 84.000 7.92137111e-04
154.000 86.000 8.27756435e-04
154.000 88.000 8.63950488e-04
154.000 90.000 9.00722256e-04
154.000 92.000 9.38078624e-04
154.000 94.000 9.76030376e-04
154.000 96.000 1.01459219e-03
154.000 98.000 1.05378266e-03
154.000 100.000 1.09362425e-03
154.000 102.000 1.13414335e-03
154.000 104.000 1.17537024e-03
154.000 106.000 1.21733908e-03
154.000 108.000 1.26008795e-03
154.000 110.000 1.30365883e-03
154.000 112.000 1.34809759e-03
154.000 114.000 1.39345400e-03
154.000 116.000 1.43978172e-03
154.000 118.000 1.48713833e-03
  
156.000 0.000 0.00000000e+00
156.000 2.000 4.77124330e-07
156.000 4.000 1.90846839e-06
156.000 6.000 4.29394541e-06
156.000 8.000 7.63341076e-06
156.000 10.000 1.19266619e-05
156.000 12.000 1.71734386e-05
156.000 14.000 2.33734226e-05
156.000 16.000 3.05262379e-05
156.000 18.000 3.86314506e-05
156.000 20.000 4.76885689e-05
156.000 22.000 5.76970432e-05
156.000 24.000 6.86562662e-05
156.000 26.000 8.05655724e-05
156.000 28.000 9.34242387e-05
156.000 30.000 1.07231484e-04
156.000 32.000 1.21986470e-04
156.000 34.000 1.37688299e-04
156.000 36.000 1.54336028e-04
156.000 38.000 1.71928797e-04
156.000 40.000 1.90465846e-04
156.000 42.000 2.09946336e-04
156.000 44.000 2.30369474e-04
156.000 46.000 2.51734780e-04
156.000 48.000 2.74040069e-04
156.000 50.000 2.97282038e-04
156.000 52.000 3.21457322e-04
156.000 54.000 3.46557036e-04
156.000 56.000 3.72568482e-04
156.000 58.000 3.99476947e-04
156.000 60.000 4.27266195e-04
156.000 62.000 4.55918560e-04
156.000 64.000 4.85415500e-04
156.000 66.000 5.15738556e-04
156.000 68.000 5.46868064e-04
156.000 70.000 5.78781836e-04
156.000 72.000 6.11455075e-04
156.000 74.000 6.44865258e-04
156.000 76.000 6.78993094e-04
156.000 78.000 7.13822521e-04
156.000 80.000 7.49340710e-04
156.000 82.000 7.85538060e-04
156.000 84.000 8.22408203e-04
156.000 86.000 8.59948000e-04
156.000 88.000 8.98157545e-04
156.000 90.000 9.37040159e-04
156.000 92.000 9.76602397e-04
156.000 94.000 1.01685404e-03
156.000 96.000 1.05780811e-03
156.000 98.000 1.09948085e-03
156.000 100.000 1.14189173e-03
156.000 102.000 1.18506347e-03
156.000 104.000 1.22902199e-03
156.000 106.000 1.27379647e-03
156.000 108.000 1.31941931e-03
156.000 110.000 1.36592614e-03
156.000 112.000 1.41335581e-03
156.000 114.000 1.46175042e-03
156.000 116.000 1.51115529e-03
156.000 118.000 1.56161896e-03
  
158.000 0.000 0.00000000e+00
158.000 2.000 4.82556778e-07
158.000 4.000 1.93024451e-06
158.000 6.000 4.34311538e-06
158.000 8.000 7.72125638e-06
158.000 10.000 1.20647893e-05
158.000 12.000 1.73738706e-05
158.000 14.000 2.36486918e-05
158.000 16.000 3.08894790e-05
158.000 18.000 3.90964930e-05
158.000 20.000 4.82700298e-05
158.000 22.000 5.84104197e-05
158.000 24.000 6.95180281e-05
158.000 26.000 8.15932552e-05
158.000 28.000 9.46365357e-05
158.000 30.000 1.08648340e-04
158.000 32.000 1.23629171e-04
158.000 34.000 1.39579570e-04
158.000 36.000 1.56500120e-04
158.000 38.000 1.74391593e-04
158.000 40.000 1.93254994e-04
158.000 42.000 2.13091417e-04
158.000 44.000 2.33902206e-04
158.000 46.000 2.55689266e-04
158.000 48.000 2.78452968e-04
158.000 50.000 3.02192724e-04
158.000 52.000 3.26908082e-04
158.000 54.000 3.52593161e-04
158.000 56.000 3.79238160e-04
158.000 58.000 4.06831053e-04
158.000 60.000 4.35357925e-04
158.000 62.000 4.64803101e-04
158.000 64.000 4.95149657e-04
158.000 66.000 5.26380699e-04
158.000 68.000 5.58478484e-04
158.000 70.000 5.91423981e-04
158.000 72.000 6.25196415e-04
158.000 74.000 6.59776935e-04
158.000 76.000 6.95149318e-04
158.000 78.000 7.31299980e-04
158.000 80.000 7.68217967e-04
158.000 82.000 8.05894962e-04
158.000 84.000 8.44325281e-04
158.000 86.000 8.83505873e-04
158.000 88.000 9.23436323e-04
158.000 90.000 9.64118848e-04
158.000 92.000 1.00555830e-03
158.000 94.000 1.04776217e-03
158.000 96.000 1.09074056e-03
158.000 98.000 1.13450625e-03
158.000 100.000 1.17907461e-03
158.000 102.000 1.22446367e-03
158.000 104.000 1.27069409e-03
158.000 106.000 1.31778914e-03
158.000 108.000 1.36577477e-03
158.000 110.000 1.41467952e-03
158.000 112.000 1.46453459e-03
158.000 114.000 1.51537381e-03
158.000 116.000 1.56723363e-03
158.000 118.000 1.62015315e-03
  
160.000 0.000 0.00000000e+00
160.000 2.000 4.79206622e-07
160.000 4.000 1.91692084e-06
160.000 6.000 4.31342569e-06
160.000 8.000 7.66919291e-06
160.000 10.000 1.19848829e-05
160.000 12.000 1.72613449e-05
160.000 14.000 2.34996167e-05
160.000 16.000 3.07009247e-05
160.000 18.000 3.88666842e-05
160.000 20.000 4.79984992e-05
160.000 22.000 5.80981622e-05
160.000 24.000 6.91676545e-05
160.000 26.000 8.12091462e-05
160.000 28.000 9.42249959e-05
160.000 30.000 1.08217751e-04
160.000 32.000 1.23190148e-04
160.000 34.000 1.39145111e-04
160.000 36.000 1.56085765e-04
160.000 38.000 1.74015609e-04
160.000 40.000 1.92938642e-04
160.000 42.000 2.12859247e-04
160.000 44.000 2.33782396e-04
160.000 46.000 2.55714027e-04
160.000 48.000 2.78658764e-04
160.000 50.000 3.02620456e-04
160.000 52.000 3.27603313e-04
160.000 54.000 3.53605886e-04
160.000 56.000 3.80622206e-04
160.000 58.000 4.08643394e-04
160.000 60.000 4.37657890e-04
160.000 62.000 4.67651624e-04
160.000 64.000 4.98608500e-04
160.000 66.000 5.30511995e-04
160.000 68.000 5.63344657e-04
160.000 70.000 5.97088615e-04
160.000 72.000 6.31724991e-04
160.000 74.000 6.67236520e-04
160.000 76.000 7.03608053e-04
160.000 78.000 7.40826559e-04
160.000 80.000 7.78881125e-04
160.000 82.000 8.17762958e-04
160.000 84.000 8.57465381e-04
160.000 86.000 8.97983835e-04
160.000 88.000 9.39315881e-04
160.000 90.000 9.81461196e-04
160.000 92.000 1.02442158e-03
160.000 94.000 1.06820094e-03
160.000 96.000 1.11280530e-03
160.000 98.000 1.15824284e-03
160.000 100.000 1.20452379e-03
160.000 102.000 1.25166057e-03
160.000 104.000 1.29966766e-03
160.000 106.000 1.34856169e-03
160.000 108.000 1.39836140e-03
160.000 110.000 1.44908765e-03
160.000 112.000 1.50076342e-03
160.000 114.000 1.55341380e-03
160.000 116.000 1.60706599e-03
160.000 118.000 1.66174934e-03
  
162.000 0.000 0.00000000e+00
162.000 2.000 4.66646965e-07
162.000 4.000 1.86679181e-06
162.000 6.000 4.20104641e-06
162.000 8.000 7.47043052e-06
162.000 10.000 1.16763718e-05
162.000 12.000 1.68207059e-05
162.000 14.000 2.29056763e-05
162.000 16.000 2.99339344e-05
162.000 18.000 3.79085394e-05
162.000 20.000 4.68329587e-05
162.000 22.000 5.67110674e-05
162.000 24.000 6.75471484e-05
162.000 26.000 7.93458928e-05
162.000 28.000 9.21123993e-05
162.000 30.000 1.05852175e-04
162.000 32.000 1.20571134e-04
162.000 34.000 1.36275599e-04
162.000 36.000 1.52972315e-04
162.000 38.000 1.70668681e-04
162.000 40.000 1.89373010e-04
162.000 42.000 2.09094430e-04
162.000 44.000 2.29843136e-04
162.000 46.000 2.51630861e-04
162.000 48.000 2.74468279e-04
162.000 50.000 2.98365478e-04
162.000 52.000 3.23333153e-04
162.000 54.000 3.49375693e-04
162.000 56.000 3.76491791e-04
162.000 58.000 4.04676046e-04
162.000 60.000 4.33919108e-04
162.000 62.000 4.64207907e-04
162.000 64.000 4.95526143e-04
162.000 66.000 5.27856204e-04
162.000 68.000 5.61179053e-04
162.000 70.000 5.95475828e-04
162.000 72.000 6.30727322e-04
162.000 74.000 6.66915709e-04
162.000 76.000 7.04024854e-04
162.000 78.000 7.42040314e-04
162.000 80.000 7.80949339e-04
162.000 82.000 8.20740868e-04
162.000 84.000 8.61405537e-04
162.000 86.000 9.02935668e-04
162.000 88.000 9.45325280e-04
162.000 90.000 9.88570081e-04
162.000 92.000 1.03266747e-03
162.000 94.000 1.07761655e-03
162.000 96.000 1.12341809e-03
162.000 98.000 1.17007457e-03
162.000 100.000 1.21759017e-03
162.000 102.000 1.26597074e-03
162.000 104.000 1.31522384e-03
162.000 106.000 1.36535871e-03
162.000 108.000 1.41638628e-03
162.000 110.000 1.46831919e-03
162.000 112.000 1.52117176e-03
162.000 114.000 1.57495999e-03
162.000 116.000 1.62970160e-03
162.000 118.000 1.68541597e-03
  
164.000 0.000 0.00000000e+00
164.000 2.000 4.44450908e-07
164.000 4.000 1.77815187e-06
164.000 6.000 4.00214762e-06
164.000 8.000 7.11817935e-06
164.000 10.000 1.11286848e-05
164.000 12.000 1.60367980e-05
164.000 14.000 2.18463498e-05
164.000 16.000 2.85618672e-05
164.000 18.000 3.61885738e-05
164.000 20.000 4.47323898e-05
164.000 22.000 5.41999317e-05
164.000 24.000 6.45985127e-05
164.000 26.000 7.59361422e-05
164.000 28.000 8.82215262e-05
164.000 30.000 1.01464067e-04
164.000 32.000 1.15673865e-04
164.000 34.000 1.30861714e-04
164.000 36.000 1.47039123e-04
164.000 38.000 1.64218646e-04
164.000 40.000 1.82414319e-04
164.000 42.000 2.01641571e-04
164.000 44.000 2.21917518e-04
164.000 46.000 2.43261569e-04
164.000 48.000 2.65692334e-04
164.000 50.000 2.89228036e-04
164.000 52.000 3.13887743e-04
164.000 54.000 3.39683065e-04
164.000 56.000 3.66618089e-04
164.000 58.000 3.94691088e-04
164.000 60.000 4.23894597e-04
164.000 62.000 4.54215729e-04
164.000 64.000 4.85636700e-04
164.000 66.000 5.18137086e-04
164.000 68.000 5.51694149e-04
164.000 70.000 5.86285710e-04
164.000 72.000 6.21889927e-04
164.000 74.000 6.58486195e-04
164.000 76.000 6.96055279e-04
164.000 78.000 7.34579304e-04
164.000 80.000 7.74041764e-04
164.000 82.000 8.14427516e-04
164.000 84.000 8.55722784e-04
164.000 86.000 8.97915154e-04
164.000 88.000 9.40993579e-04
164.000 90.000 9.84948378e-04
164.000 92.000 1.02977123e-03
164.000 94.000 1.07545519e-03
164.000 96.000 1.12199467e-03
164.000 98.000 1.16938544e-03
164.000 100.000 1.21762464e-03
164.000 102.000 1.26671080e-03
164.000 104.000 1.31664377e-03
164.000 106.000 1.36742480e-03
164.000 108.000 1.41905649e-03
164.000 110.000 1.47154280e-03
164.000 112.000 1.52488908e-03
164.000 114.000 1.57910202e-03
164.000 116.000 1.63418968e-03
164.000 118.000 1.69016149e-03
  
166.000 0.000 0.00000000e+00
166.000 2.000 4.12191554e-07
166.000 4.000 1.64929545e-06
166.000 6.000 3.71289940e-06
166.000 8.000 6.60564956e-06
166.000 10.000 1.03312506e-05
166.000 12.000 1.48944656e-05
166.000 14.000 2.03011161e-05
166.000 16.000 2.65580823e-05
166.000 18.000 3.36733026e-05
166.000 20.000 4.16557740e-05
166.000 22.000 5.05155519e-05
166.000 24.000 6.02637504e-05
166.000 26.000 7.09125417e-05
166.000 28.000 8.24751568e-05
166.000 30.000 9.49658850e-05
166.000 32.000 1.08400074e-04
166.000 34.000 1.22794130e-04
166.000 36.000 1.38165540e-04
166.000 38.000 1.54533340e-04
166.000 40.000 1.71918788e-04
166.000 42.000 1.90345274e-04
166.000 44.000 2.09838637e-04
166.000 46.000 2.30427950e-04
166.000 48.000 2.52141753e-04
166.000 50.000 2.75008372e-04
166.000 52.000 2.99057223e-04
166.000 54.000 3.24308483e-04
166.000 56.000 3.50772270e-04
166.000 58.000 3.78450595e-04
166.000 60.000 4.07337374e-04
166.000 62.000 4.37418867e-04
166.000 64.000 4.68674286e-04
166.000 66.000 5.01078401e-04
166.000 68.000 5.34602416e-04
166.000 70.000 5.69218351e-04
166.000 72.000 6.04899324e-04
166.000 74.000 6.41619673e-04
166.000 76.000 6.79354882e-04
166.000 78.000 7.18081584e-04
166.000 80.000 7.57777556e-04
166.000 82.000 7.98421724e-04
166.000 84.000 8.39994157e-04
166.000 86.000 8.82476073e-04
166.000 88.000 9.25849838e-04
166.000 90.000 9.70098962e-04
166.000 92.000 1.01520810e-03
166.000 94.000 1.06116306e-03
166.000 96.000 1.10795080e-03
166.000 98.000 1.15555940e-03
166.000 100.000 1.20397811e-03
166.000 102.000 1.25319732e-03
166.000 104.000 1.30320858e-03
166.000 106.000 1.35400455e-03
166.000 108.000 1.40557908e-03
166.000 110.000 1.45792714e-03
166.000 112.000 1.51104485e-03
166.000 114.000 1.56492949e-03
166.000 116.000 1.61957946e-03
166.000 118.000 1.67499433e-03
  
168.000 0.000 0.00000000e+00
168.000 2.000 3.69442006e-07
168.000 4.000 1.47851698e-06
168.000 6.000 3.32947181e-06
168.000 8.000 5.92605130e-06
168.000 10.000 9.27349815e-06
168.000 12.000 1.33785530e-05
168.000 14.000 1.82494545e-05
168.000 16.000 2.38959390e-05
168.000 18.000 3.03292409e-05
168.000 20.000 3.75620927e-05
168.000 22.000 4.56087245e-05
168.000 24.000 5.44848644e-05
168.000 26.000 6.42077387e-05
168.000 28.000 7.47960712e-05
168.000 30.000 8.62700839e-05
168.000 32.000 9.86514966e-05
168.000 34.000 1.11963527e-04
168.000 36.000 1.26230919e-04
168.000 38.000 1.41480598e-04
168.000 40.000 1.57742638e-04
168.000 42.000 1.75050142e-04
168.000 44.000 1.93439582e-04
168.000 46.000 2.12951804e-04
168.000 48.000 2.33627356e-04
168.000 50.000 2.55506733e-04
168.000 52.000 2.78631734e-04
168.000 54.000 3.03032428e-04
168.000 56.000 3.28725507e-04
168.000 58.000 3.55716644e-04
168.000 60.000 3.84000457e-04
168.000 62.000 4.13561100e-04
168.000 64.000 4.44373016e-04
168.000 66.000 4.76403909e-04
168.000 68.000 5.09616329e-04
168.000 70.000 5.43973840e-04
168.000 72.000 5.79442032e-04
168.000 74.000 6.15987835e-04
168.000 76.000 6.53579222e-04
168.000 78.000 6.92185212e-04
168.000 80.000 7.31775872e-04
168.000 82.000 7.72322312e-04
168.000 84.000 8.13796690e-04
168.000 86.000 8.56172209e-04
168.000 88.000 8.99423118e-04
168.000 90.000 9.43524710e-04
168.000 92.000 9.88453328e-04
168.000 94.000 1.03418636e-03
168.000 96.000 1.08070223e-03
168.000 98.000 1.12798042e-03
168.000 100.000 1.17600146e-03
168.000 102.000 1.22474691e-03
168.000 104.000 1.27419940e-03
168.000 106.000 1.32434257e-03
168.000 108.000 1.37516115e-03
168.000 110.000 1.42664087e-03
168.000 112.000 1.47876855e-03
168.000 114.000 1.53153202e-03
168.000 116.000 1.58492018e-03
168.000 118.000 1.63892296e-03
  
170.000 0.000 0.00000000e+00
170.000 2.000 3.15775365e-07
170.000 4.000 1.26411090e-06
170.000 6.000 2.84803495e-06
170.000 8.000 5.07259472e-06
170.000 10.000 7.94485631e-06
170.000 12.000 1.14739047e-05
170.000 14.000 1.56708438e-05
170.000 16.000 2.05487964e-05
170.000 18.000 2.61229041e-05
170.000 20.000 3.24103275e-05
170.000 22.000 3.94302460e-05
170.000 24.000 4.72038578e-05
170.000 26.000 5.57543803e-05
170.000 28.000 6.51070495e-05
170.000 30.000 7.52891203e-05
170.000 32.000 8.63298667e-05
170.000 34.000 9.82605814e-05
170.000 36.000 1.11114612e-04
170.000 38.000 1.24928256e-04
170.000 40.000 1.39742089e-04
170.000 42.000 1.55600780e-04
170.000 44.000 1.72553448e-04
170.000 46.000 1.90654929e-04
170.000 48.000 2.09959966e-04
170.000 50.000 2.30523361e-04
170.000 52.000 2.52401415e-04
170.000 54.000 2.75635383e-04
170.000 56.000 3.00248970e-04
170.000 58.000 3.26251311e-04
170.000 60.000 3.53636862e-04
170.000 62.000 3.82386207e-04
170.000 64.000 4.12467002e-04
170.000 66.000 4.43837370e-04
170.000 68.000 4.76448361e-04
170.000 70.000 5.10252265e-04
170.000 72.000 5.45204571e-04
170.000 74.000 5.81262377e-04
170.000 76.000 6.18383854e-04
170.000 78.000 6.56528245e-04
170.000 80.000 6.95655867e-04
170.000 82.000 7.35728105e-04
170.000 84.000 7.76707420e-04
170.000 86.000 8.18557343e-04
170.000 88.000 8.61242477e-04
170.000 90.000 9.04728498e-04
170.000 92.000 9.48982153e-04
170.000 94.000 9.93971263e-04
170.000 96.000 1.03966472e-03
170.000 98.000 1.08603249e-03
170.000 100.000 1.13304560e-03
170.000 102.000 1.18067617e-03
170.000 104.000 1.22889737e-03
170.000 106.000 1.27768345e-03
170.000 108.000 1.32700975e-03
170.000 110.000 1.37685266e-03
170.000 112.000 1.42718964e-03
170.000 114.000 1.47799924e-03
170.000 116.000 1.52926106e-03
170.000 118.000 1.58095580e-03
  
172.000 0.000 0.00000000e+00
172.000 2.000 2.50764735e-07
172.000 4.000 1.00437165e-06
172.000 6.000 2.26475888e-06
172.000 8.000 4.03848997e-06
172.000 10.000 6.33475391e-06
172.000 12.000 9.16536508e-06
172.000 14.000 1.25447633e-05
172.000 16.000 1.64900138e-05
172.000 18.000 2.10208073e-05
172.000 20.000 2.61594599e-05
172.000 22.000 3.19309130e-05
172.000 24.000 3.83627335e-05
172.000 26.000 4.54851139e-05
172.000 28.000 5.33308719e-05
172.000 30.000 6.19354507e-05
172.000 32.000 7.13369188e-05
172.000 34.000 8.15759704e-05
172.000 36.000 9.26959711e-05
172.000 38.000 1.04744150e-04
172.000 40.000 1.17773361e-04
172.000 42.000 1.31841791e-04
172.000 44.000 1.47013326e-04
172.000 46.000 1.63359126e-04
172.000 48.000 1.80950405e-04
172.000 50.000 1.99858503e-04
172.000 52.000 2.20156407e-04
172.000 54.000 2.41897829e-04
172.000 56.000 2.65113832e-04
172.000 58.000 2.89816675e-04
172.000 60.000 3.15999607e-04
172.000 62.000 3.43637964e-04
172.000 64.000 3.72690360e-04
172.000 66.000 4.03102545e-04
172.000 68.000 4.34810986e-04
172.000 70.000 4.67753718e-04
172.000 72.000 5.01873458e-04
172.000 74.000 5.37114991e-04
172.000 76.000 5.73424334e-04
172.000 78.000 6.10748740e-04
172.000 80.000 6.49036696e-04
172.000 82.000 6.88237924e-04
172.000 84.000 7.28303380e-04
172.000 86.000 7.69185255e-04
172.000 88.000 8.10836975e-04
172.000 90.000 8.53213200e-04
172.000 92.000 8.96269824e-04
172.000 94.000 9.39963977e-04
172.000 96.000 9.84254023e-04
172.000 98.000 1.02909956e-03
172.000 100.000 1.07446142e-03
172.000 102.000 1.12030167e-03
172.000 104.000 1.16658362e-03
172.000 106.000 1.21327180e-03
172.000 108.000 1.26033197e-03
172.000 110.000 1.30773116e-03
172.000 112.000 1.35543760e-03
172.000 114.000 1.40342075e-03
172.000 116.000 1.45165135e-03
172.000 118.000 1.50010131e-03
  
174.000 0.000 0.00000000e+00
174.000 2.000 1.73983216e-07
174.000 4.000 6.97593653e-07
174.000 6.000 1.57581367e-06
174.000 8.000 2.81694721e-06
174.000 10.000 4.43261978e-06
174.000 12.000 6.43777848e-06
174.000 14.000 8.85069195e-06
174.000 16.000 1.16929504e-05
174.000 18.000 1.49894658e-05
174.000 20.000 1.87684713e-05
174.000 22.000 2.30615221e-05
174.000 24.000 2.79034945e-05
174.000 26.000 3.33325868e-05
174.000 28.000 3.93903186e-05
174.000 30.000 4.61215312e-05
174.000 32.000 5.35743874e-05
174.000 34.000 6.18003716e-05
174.000 36.000 7.08543484e-05
174.000 38.000 8.07961172e-05
174.000 40.000 9.16926756e-05
174.000 42.000 1.03617781e-04
174.000 44.000 1.16652309e-04
174.000 46.000 1.30886195e-04
174.000 48.000 1.46409496e-04
174.000 50.000 1.63312402e-04
174.000 52.000 1.81686850e-04
174.000 54.000 2.01600248e-04
174.000 56.000 2.23091264e-04
174.000 58.000 2.46174811e-04
174.000 60.000 2.70841709e-04
174.000 62.000 2.97060151e-04
174.000 64.000 3.24777204e-04
174.000 66.000 3.53923192e-04
174.000 68.000 3.84416678e-04
174.000 70.000 4.16178287e-04
174.000 72.000 4.49135214e-04
174.000 74.000 4.83217373e-04
174.000 76.000 5.18356220e-04
174.000 78.000 5.54484753e-04
174.000 80.000 5.91537516e-04
174.000 82.000 6.29450591e-04
174.000 84.000 6.68161606e-04
174.000 86.000 7.07609729e-04
174.000 88.000 7.47735674e-04
174.000 90.000 7.88481694e-04
174.000 92.000 8.29791586e-04
174.000 94.000 8.71610692e-04
174.000 96.000 9.13885893e-04
174.000 98.000 9.56565614e-04
174.000 100.000 9.99599823e-04
174.000 102.000 1.04294003e-03
174.000 104.000 1.08653929e-03
174.000 106.000 1.13035219e-03
174.000 108.000 1.17433488e-03
174.000 110.000 1.21844504e-03
174.000 112.000 1.26264189e-03
174.000 114.000 1.30688619e-03
174.000 116.000 1.35114025e-03
174.000 118.000 1.39536794e-03


==> anc/data/fig2_right1_delta_trace_anomaly_24x8_full.dat <==
114.000 0.000 0.00000000e+00
114.000 2.000 5.80807646e-08
114.000 4.000 2.31904236e-07
114.000 6.000 5.20213945e-07
114.000 8.000 9.20915781e-07
114.000 10.000 1.43107798e-06
114.000 12.000 2.04693115e-06
114.000 14.000 2.76386823e-06
114.000 16.000 3.57644454e-06
114.000 18.000 4.47837773e-06
114.000 20.000 5.46254782e-06
114.000 22.000 6.52099717e-06
114.000 24.000 7.64493052e-06
114.000 26.000 8.82471495e-06
114.000 28.000 1.00498799e-05
114.000 30.000 1.13091171e-05
114.000 32.000 1.25902808e-05
114.000 34.000 1.38803874e-05
114.000 36.000 1.51656109e-05
114.000 38.000 1.64311464e-05
114.000 40.000 1.76613851e-05
114.000 42.000 1.88408360e-05
114.000 44.000 1.99550295e-05
114.000 46.000 2.09917527e-05
114.000 48.000 2.19416573e-05
114.000 50.000 2.27997426e-05
114.000 52.000 2.35703854e-05
114.000 54.000 2.42664371e-05
114.000 56.000 2.49037027e-05
114.000 58.000 2.55014832e-05
114.000 60.000 2.60973470e-05
114.000 62.000 2.67468079e-05
114.000 64.000 2.75221813e-05
114.000 66.000 2.85035911e-05
114.000 68.000 2.97374177e-05
114.000 70.000 3.11868976e-05
114.000 72.000 3.27462563e-05
114.000 74.000 3.43040908e-05
114.000 76.000 3.57560245e-05
114.000 78.000 3.70047074e-05
114.000 80.000 3.79598162e-05
114.000 82.000 3.85380541e-05
114.000 84.000 3.86631510e-05
114.000 86.000 3.82658633e-05
114.000 88.000 3.72839740e-05
114.000 90.000 3.56622930e-05
114.000 92.000 3.33526563e-05
114.000 94.000 3.03139269e-05
114.000 96.000 2.65119943e-05
114.000 98.000 2.19197745e-05
114.000 100.000 1.65172101e-05
114.000 102.000 1.02912706e-05
114.000 104.000 3.23595174e-06
114.000 106.000 -4.64772398e-06
114.000 108.000 -1.33517075e-05
114.000 110.000 -2.28609230e-05
114.000 112.000 -3.31532684e-05
114.000 114.000 -4.41996146e-05
114.000 116.000 -5.59638062e-05
114.000 118.000 -6.84026610e-05
  
116.000 0.000 0.00000000e+00
116.000 2.000 5.60524161e-08
116.000 4.000 2.23893992e-07
116.000 6.000 5.02577710e-07
116.000 8.000 8.90525206e-07
116.000 10.000 1.38552677e-06
116.000 12.000 1.98474136e-06
116.000 14.000 2.68469656e-06
116.000 16.000 3.48128864e-06
116.000 18.000 4.36978250e-06
116.000 20.000 5.34481171e-06
116.000 22.000 6.40037849e-06
116.000 24.000 7.52985373e-06
116.000 26.000 8.72597693e-06
116.000 28.000 9.98085630e-06
116.000 30.000 1.12859687e-05
116.000 32.000 1.26321595e-05
116.000 34.000 1.40096430e-05
116.000 36.000 1.54079930e-05
116.000 38.000 1.68159496e-05
116.000 40.000 1.82216791e-05
116.000 42.000 1.96138128e-05
116.000 44.000 2.09822267e-05
116.000 46.000 2.23191993e-05
116.000 48.000 2.36202297e-05
116.000 50.000 2.48849521e-05
116.000 52.000 2.61217375e-05
116.000 54.000 2.73475577e-05
116.000 56.000 2.85810089e-05
116.000 58.000 2.98420443e-05
116.000 60.000 3.11661934e-05
116.000 62.000 3.26038605e-05
116.000 64.000 3.42194259e-05
116.000 66.000 3.60823490e-05
116.000 68.000 3.82271258e-05
116.000 70.000 4.06056524e-05
116.000 72.000 4.31020990e-05
116.000 74.000 4.55957573e-05
116.000 76.000 4.79735233e-05
116.000 78.000 5.01298972e-05
116.000 80.000 5.19669834e-05
116.000 82.000 5.33944908e-05
116.000 84.000 5.43297322e-05
116.000 86.000 5.46976250e-05
116.000 88.000 5.44306904e-05
116.000 90.000 5.34690544e-05
116.000 92.000 5.17604468e-05
116.000 94.000 4.92602018e-05
116.000 96.000 4.59312580e-05
116.000 98.000 4.17441580e-05
116.000 100.000 3.66770489e-05
116.000 102.000 3.07156818e-05
116.000 104.000 2.38534122e-05
116.000 106.000 1.60911998e-05
116.000 108.000 7.43760861e-06
116.000 110.000 -2.09119313e-06
116.000 112.000 -1.24714330e-05
116.000 114.000 -2.36717342e-05
116.000 116.000 -3.56531159e-05
116.000 118.000 -4.83689928e-05
  
118.000 0.000 0.00000000e+00
118.000 2.000 5.52612875e-08
118.000 4.000 2.20825732e-07
118.000 6.000 4.96035078e-07
118.000 8.000 8.79792234e-07
118.000 10.000 1.37056127e-06
118.000 12.000 1.96636743e-06
118.000 14.000 2.66479710e-06
118.000 16.000 3.46299785e-06
118.000 18.000 4.35767840e-06
118.000 20.000 5.34510864e-06
118.000 22.000 6.42111963e-06
118.000 24.000 7.58110357e-06
118.000 26.000 8.82001386e-06
118.000 28.000 1.01323650e-05
118.000 30.000 1.15122328e-05
118.000 32.000 1.29532540e-05
118.000 34.000 1.44486267e-05
118.000 36.000 1.59910985e-05
118.000 38.000 1.75727416e-05
118.000 40.000 1.91852916e-05
118.000 42.000 2.08212559e-05
118.000 44.000 2.24745797e-05
118.000 46.000 2.41417270e-05
118.000 48.000 2.58225851e-05
118.000 50.000 2.75208938e-05
118.000 52.000 2.92484235e-05
118.000 54.000 3.10252605e-05
118.000 56.000 3.28717180e-05
118.000 58.000 3.48074625e-05
118.000 60.000 3.68650975e-05
118.000 62.000 3.90891471e-05
118.000 64.000 4.15353807e-05
118.000 66.000 4.42620801e-05
118.000 68.000 4.72917711e-05
118.000 70.000 5.05657237e-05
118.000 72.000 5.39593825e-05
118.000 74.000 5.73441186e-05
118.000 76.000 6.05994311e-05
118.000 78.000 6.36129474e-05
118.000 80.000 6.62804233e-05
118.000 82.000 6.85057426e-05
118.000 84.000 7.02009177e-05
118.000 86.000 7.12860889e-05
118.000 88.000 7.16895250e-05
118.000 90.000 7.13476230e-05
118.000 92.000 7.02049082e-05
118.000 94.000 6.82140339e-05
118.000 96.000 6.53357821e-05
118.000 98.000 6.15390627e-05
118.000 100.000 5.68009139e-05
118.000 102.000 5.11065023e-05
118.000 104.000 4.44491227e-05
118.000 106.000 3.68301982e-05
118.000 108.000 2.82592800e-05
118.000 110.000 1.87540477e-05
118.000 112.000 8.34030912e-06
118.000 114.000 -2.94799966e-06
118.000 116.000 -1.50688143e-05
118.000 118.000 -2.79719423e-05
  
120.000 0.000 0.00000000e+00
120.000 2.000 5.57286747e-08
120.000 4.000 2.22784095e-07
120.000 6.000 5.00774447e-07
120.000 8.000 8.89046713e-07
120.000 10.000 1.38668666e-06
120.000 12.000 1.99251886e-06
120.000 14.000 2.70510666e-06
120.000 16.000 3.52275221e-06
120.000 18.000 4.44349644e-06
120.000 20.000 5.46511910e-06
120.000 22.000 6.58513869e-06
120.000 24.000 7.80081254e-06
120.000 26.000 9.10913676e-06
120.000 28.000 1.05068462e-05
120.000 30.000 1.19904146e-05
120.000 32.000 1.35560545e-05
120.000 34.000 1.51997171e-05
120.000 36.000 1.69170795e-05
120.000 38.000 1.87033108e-05
120.000 40.000 2.05534816e-05
120.000 42.000 2.24637019e-05
120.000 44.000 2.44316802e-05
120.000 46.000 2.64577305e-05
120.000 48.000 2.85456533e-05
120.000 50.000 3.07027589e-05
120.000 52.000 3.29436306e-05
120.000 54.000 3.52905238e-05
120.000 56.000 3.77644874e-05
120.000 58.000 4.03840648e-05
120.000 60.000 4.31781739e-05
120.000 62.000 4.61848331e-05
120.000 64.000 4.94506897e-05
120.000 66.000 5.30225139e-05
120.000 68.000 5.69109335e-05
120.000 70.000 6.10473934e-05
120.000 72.000 6.52999619e-05
120.000 74.000 6.95334787e-05
120.000 76.000 7.36213782e-05
120.000 78.000 7.74456903e-05
120.000 80.000 8.08970396e-05
120.000 82.000 8.38746462e-05
120.000 84.000 8.62863250e-05
120.000 86.000 8.80484861e-05
120.000 88.000 8.90861348e-05
120.000 90.000 8.93328714e-05
120.000 92.000 8.87308913e-05
120.000 94.000 8.72309849e-05
120.000 96.000 8.47925381e-05
120.000 98.000 8.13835314e-05
120.000 100.000 7.69805406e-05
120.000 102.000 7.15687368e-05
120.000 104.000 6.51418859e-05
120.000 106.000 5.77023490e-05
120.000 108.000 4.92610825e-05
120.000 110.000 3.98376375e-05
120.000 112.000 2.94601606e-05
120.000 114.000 1.81653932e-05
120.000 116.000 5.99867204e-06
120.000 118.000 -6.98607119e-06
  
122.000 0.000 0.00000000e+00
122.000 2.000 5.74758734e-08
122.000 4.000 2.29853719e-07
122.000 6.000 5.16984215e-07
122.000 8.000 9.18618489e-07
122.000 10.000 1.43440812e-06
122.000 12.000 2.06390514e-06
122.000 14.000 2.80656204e-06
122.000 16.000 3.66173174e-06
122.000 18.000 4.62866764e-06
122.000 20.000 5.70652356e-06
122.000 22.000 6.89435380e-06
122.000 24.000 8.19111311e-06
122.000 26.000 9.59565666e-06
122.000 28.000 1.11067401e-05
122.000 30.000 1.27230195e-05
122.000 32.000 1.44430515e-05
122.000 34.000 1.62652930e-05
122.000 36.000 1.81880883e-05
122.000 38.000 2.02094456e-05
122.000 40.000 2.23275085e-05
122.000 42.000 2.45416876e-05
122.000 44.000 2.68531200e-05
122.000 46.000 2.92656041e-05
122.000 48.000 3.17863638e-05
122.000 50.000 3.44257389e-05
122.000 52.000 3.72005460e-05
122.000 54.000 4.01343264e-05
122.000 56.000 4.32479743e-05
122.000 58.000 4.65581785e-05
122.000 60.000 5.00895375e-05
122.000 62.000 5.38730841e-05
122.000 64.000 5.79459968e-05
122.000 66.000 6.23433796e-05
122.000 68.000 6.70641929e-05
122.000 70.000 7.20309435e-05
122.000 72.000 7.71056921e-05
122.000 74.000 8.21481413e-05
122.000 76.000 8.70269949e-05
122.000 78.000 9.16199577e-05
122.000 80.000 9.58137363e-05
122.000 82.000 9.95040380e-05
122.000 84.000 1.02595572e-04
122.000 86.000 1.05002048e-04
122.000 88.000 1.06646177e-04
122.000 90.000 1.07459672e-04
122.000 92.000 1.07383247e-04
122.000 94.000 1.06366616e-04
122.000 96.000 1.04368497e-04
122.000 98.000 1.01356607e-04
122.000 100.000 9.73076646e-05
122.000 102.000 9.22073897e-05
122.000 104.000 8.60505040e-05
122.000 106.000 7.88407301e-05
122.000 108.000 7.05907918e-05
122.000 110.000 6.13224143e-05
122.000 112.000 5.10663239e-05
122.000 114.000 3.98622484e-05
122.000 116.000 2.77589167e-05
122.000 118.000 1.48140588e-05
  
124.000 0.000 0.00000000e+00
124.000 2.000 6.05241797e-08
124.000 4.000 2.42119246e-07
124.000 6.000 5.44852778e-07
124.000 8.000 9.68837410e-07
124.000 10.000 1.51423083e-06
124.000 12.000 2.18123578e-06
124.000 14.000 2.97010004e-06
124.000 16.000 3.88111648e-06
124.000 18.000 4.91462299e-06
124.000 20.000 6.07100252e-06
124.000 22.000 7.35068308e-06
124.000 24.000 8.75413773e-06
124.000 26.000 1.02818846e-05
124.000 28.000 1.19344868e-05
124.000 30.000 1.37125527e-05
124.000 32.000 1.56167354e-05
124.000 34.000 1.76477333e-05
124.000 36.000 1.98062772e-05
124.000 38.000 2.20929342e-05
124.000 40.000 2.45086315e-05
124.000 42.000 2.70557497e-05
124.000 44.000 2.97384907e-05
124.000 46.000 3.25637425e-05
124.000 48.000 3.55416463e-05
124.000 50.000 3.86850251e-05
124.000 52.000 4.20123566e-05
124.000 54.000 4.55476466e-05
124.000 56.000 4.93108360e-05
124.000 58.000 5.33161306e-05
124.000 60.000 5.75833031e-05
124.000 62.000 6.21360655e-05
124.000 64.000 6.70019460e-05
124.000 66.000 7.22044066e-05
124.000 68.000 7.77311294e-05
124.000 70.000 8.34966561e-05
124.000 72.000 8.93584280e-05
124.000 74.000 9.51724103e-05
124.000 76.000 1.00803911e-04
124.000 78.000 1.06127582e-04
124.000 80.000 1.11027417e-04
124.000 82.000 1.15396755e-04
124.000 84.000 1.19138276e-04
124.000 86.000 1.22164004e-04
124.000 88.000 1.24395308e-04
124.000 90.000 1.25762897e-04
124.000 92.000 1.26206825e-04
124.000 94.000 1.25676490e-04
124.000 96.000 1.24130632e-04
124.000 98.000 1.21537333e-04
124.000 100.000 1.17874021e-04
124.000 102.000 1.13127466e-04
124.000 104.000 1.07293780e-04
124.000 106.000 1.00378419e-04
124.000 108.000 9.23961838e-05
124.000 110.000 8.33712160e-05
124.000 112.000 7.33370018e-05
124.000 114.000 6.23363701e-05
124.000 116.000 5.04214930e-05
124.000 118.000 3.76538861e-05
  
126.000 0.000 0.00000000e+00
126.000 2.000 6.48948896e-08
126.000 4.000 2.59665313e-07
126.000 6.000 5.84568533e-07
126.000 8.000 1.04003332e-06
126.000 10.000 1.62665997e-06
126.000 12.000 2.34522025e-06
126.000 14.000 3.19665748e-06
126.000 16.000 4.18208646e-06
126.000 18.000 5.30279351e-06
126.000 20.000 6.56023646e-06
126.000 22.000 7.95604464e-06
126.000 24.000 9.49201890e-06
126.000 26.000 1.11701316e-05
126.000 28.000 1.29925266e-05
126.000 30.000 1.49615192e-05
126.000 32.000 1.70795965e-05
126.000 34.000 1.93494166e-05
126.000 36.000 2.17737985e-05
126.000 38.000 2.43555650e-05
126.000 40.000 2.70981099e-05
126.000 42.000 3.00064249e-05
126.000 44.000 3.30873842e-05
126.000 46.000 3.63505401e-05
126.000 48.000 3.98084304e-05
126.000 50.000 4.34758090e-05
126.000 52.000 4.73722498e-05
126.000 54.000 5.15214630e-05
126.000 56.000 5.59417296e-05
126.000 58.000 6.06442483e-05
126.000 60.000 6.56435854e-05
126.000 62.000 7.09559428e-05
126.000 64.000 7.65991812e-05
126.000 66.000 8.25853242e-05
126.000 68.000 8.88913228e-05
126.000 70.000 9.54248130e-05
126.000 72.000 1.02040025e-04
126.000 74.000 1.08590590e-04
126.000 76.000 1.14939757e-04
126.000 78.000 1.20960395e-04
126.000 80.000 1.26534986e-04
126.000 82.000 1.31555633e-04
126.000 84.000 1.35924055e-04
126.000 86.000 1.39551588e-04
126.000 88.000 1.42359185e-04
126.000 90.000 1.44277419e-04
126.000 92.000 1.45246478e-04
126.000 94.000 1.45216168e-04
126.000 96.000 1.44145912e-04
126.000 98.000 1.42004752e-04
126.000 100.000 1.38771346e-04
126.000 102.000 1.34433969e-04
126.000 104.000 1.28990515e-04
126.000 106.000 1.22448494e-04
126.000 108.000 1.14825034e-04
126.000 110.000 1.06146881e-04
126.000 112.000 9.64503968e-05
126.000 114.000 8.57815622e-05
126.000 116.000 7.41959746e-05
126.000 118.000 6.17588490e-05
  
128.000 0.000 0.00000000e+00
128.000 2.000 7.06092988e-08
128.000 4.000 2.82576560e-07
128.000 6.000 6.36319878e-07
128.000 8.000 1.13253608e-06
128.000 10.000 1.77220071e-06
128.000 12.000 2.55656806e-06
128.000 14.000 3.48717115e-06
128.000 16.000 4.56582170e-06
128.000 18.000 5.79461021e-06
128.000 20.000 7.17590586e-06
128.000 22.000 8.71235660e-06
128.000 24.000 1.04068891e-05
128.000 26.000 1.22627087e-05
128.000 28.000 1.42832995e-05
128.000 30.000 1.64724245e-05
128.000 32.000 1.88341252e-05
128.000 34.000 2.13727218e-05
128.000 36.000 2.40928045e-05
128.000 38.000 2.69991263e-05
128.000 40.000 3.00972030e-05
128.000 42.000 3.33942499e-05
128.000 44.000 3.68993921e-05
128.000 46.000 4.06243914e-05
128.000 48.000 4.45836456e-05
128.000 50.000 4.87932818e-05
128.000 52.000 5.32734126e-05
128.000 54.000 5.80467540e-05
128.000 56.000 6.31293124e-05
128.000 58.000 6.85288589e-05
128.000 60.000 7.42544992e-05
128.000 62.000 8.03148815e-05
128.000 64.000 8.67183466e-05
128.000 66.000 9.34658618e-05
128.000 68.000 1.00524353e-04
128.000 70.000 1.07795696e-04
128.000 72.000 1.15132337e-04
128.000 74.000 1.22386983e-04
128.000 76.000 1.29422164e-04
128.000 78.000 1.36110229e-04
128.000 80.000 1.42333347e-04
128.000 82.000 1.47983510e-04
128.000 84.000 1.52962527e-04
128.000 86.000 1.57182028e-04
128.000 88.000 1.60563466e-04
128.000 90.000 1.63038111e-04
128.000 92.000 1.64547055e-04
128.000 94.000 1.65041211e-04
128.000 96.000 1.64481311e-04
128.000 98.000 1.62837908e-04
128.000 100.000 1.60091374e-04
128.000 102.000 1.56231905e-04
128.000 104.000 1.51259513e-04
128.000 106.000 1.45184032e-04
128.000 108.000 1.38025119e-04
128.000 110.000 1.29812247e-04
128.000 112.000 1.20584711e-04
128.000 114.000 1.10391629e-04
128.000 116.000 9.92919349e-05
128.000 118.000 8.73543860e-05
  
130.000 0.000 0.00000000e+00
130.000 2.000 7.76887033e-08
130.000 4.000 3.10937626e-07
130.000 6.000 7.00295209e-07
130.000 8.000 1.24667552e-06
130.000 10.000 1.95135824e-06
130.000 12.000 2.81598871e-06
130.000 14.000 3.84257785e-06
130.000 16.000 5.03350225e-06
130.000 18.000 6.39150410e-06
130.000 20.000 7.91969122e-06
130.000 22.000 9.62153707e-06
130.000 24.000 1.15008807e-05
130.000 26.000 1.35619269e-05
130.000 28.000 1.58092459e-05
130.000 30.000 1.82477737e-05
130.000 32.000 2.08828119e-05
130.000 34.000 2.37200276e-05
130.000 36.000 2.67654473e-05
130.000 38.000 3.00254064e-05
130.000 40.000 3.35071699e-05
130.000 42.000 3.72197613e-05
130.000 44.000 4.11741061e-05
130.000 46.000 4.53836910e-05
130.000 48.000 4.98642215e-05
130.000 50.000 5.46326349e-05
130.000 52.000 5.97090321e-05
130.000 54.000 6.51144983e-05
130.000 56.000 7.08622416e-05
130.000 58.000 7.69562893e-05
130.000 60.000 8.34001593e-05
130.000 62.000 9.01950471e-05
130.000 64.000 9.73400860e-05
130.000 66.000 1.04825749e-04
130.000 68.000 1.12609800e-04
130.000 70.000 1.20589588e-04
130.000 72.000 1.28617219e-04
130.000 74.000 1.36545894e-04
130.000 76.000 1.44238760e-04
130.000 78.000 1.51568915e-04
130.000 80.000 1.58419404e-04
130.000 82.000 1.64683221e-04
130.000 84.000 1.70263309e-04
130.000 86.000 1.75072557e-04
130.000 88.000 1.79033806e-04
130.000 90.000 1.82079845e-04
130.000 92.000 1.84153408e-04
130.000 94.000 1.85207182e-04
130.000 96.000 1.85203799e-04
130.000 98.000 1.84115842e-04
130.000 100.000 1.81925842e-04
130.000 102.000 1.78626277e-04
130.000 104.000 1.74219575e-04
130.000 106.000 1.68718112e-04
130.000 108.000 1.62144213e-04
130.000 110.000 1.54530152e-04
130.000 112.000 1.45918148e-04
130.000 114.000 1.36360374e-04
130.000 116.000 1.25918947e-04
130.000 118.000 1.14665935e-04
  
132.000 0.000 0.00000000e+00
132.000 2.000 8.61543991e-08
132.000 4.000 3.44833152e-07
132.000 6.000 7.76682924e-07
132.000 8.000 1.38278149e-06
132.000 10.000 2.16463774e-06
132.000 12.000 3.12419167e-06
132.000 14.000 4.26381439e-06
132.000 16.000 5.58630812e-06
132.000 18.000 7.09490618e-06
132.000 20.000 8.79327302e-06
132.000 22.000 1.06855042e-05
132.000 24.000 1.27761263e-05
132.000 26.000 1.50700973e-05
132.000 28.000 1.75728058e-05
132.000 30.000 2.02900720e-05
132.000 32.000 2.32281469e-05
132.000 34.000 2.63937128e-05
132.000 36.000 2.97938793e-05
132.000 38.000 3.34361938e-05
132.000 40.000 3.73292700e-05
132.000 42.000 4.14834960e-05
132.000 44.000 4.59111180e-05
132.000 46.000 5.06268334e-05
132.000 48.000 5.56470878e-05
132.000 50.000 6.09890598e-05
132.000 52.000 6.66722955e-05
132.000 54.000 7.27156743e-05
132.000 56.000 7.91291746e-05
132.000 58.000 8.59128669e-05
132.000 60.000 9.30646804e-05
132.000 62.000 1.00578605e-04
132.000 64.000 1.08445043e-04
132.000 66.000 1.16644714e-04
132.000 68.000 1.25127244e-04
132.000 70.000 1.33786770e-04
132.000 72.000 1.42476527e-04
132.000 74.000 1.51051627e-04
132.000 76.000 1.59377177e-04
132.000 78.000 1.67328287e-04
132.000 80.000 1.74790061e-04
132.000 82.000 1.81657604e-04
132.000 84.000 1.87836019e-04
132.000 86.000 1.93240406e-04
132.000 88.000 1.97795864e-04
132.000 90.000 2.01437493e-04
132.000 92.000 2.04110387e-04
132.000 94.000 2.05769641e-04
132.000 96.000 2.06380348e-04
132.000 98.000 2.05917599e-04
132.000 100.000 2.04366484e-04
132.000 102.000 2.01722090e-04
132.000 104.000 1.97989504e-04
132.000 106.000 1.93183811e-04
132.000 108.000 1.87330094e-04
132.000 110.000 1.80463434e-04
132.000 112.000 1.72628910e-04
132.000 114.000 1.63881602e-04
132.000 116.000 1.54286585e-04
132.000 118.000 1.43918935e-04
  
134.000 0.000 0.00000000e+00
134.000 2.000 9.60276820e-08
134.000 4.000 3.84347775e-07
134.000 6.000 8.65671419e-07
134.000 8.000 1.54118385e-06
134.000 10.000 2.41254439e-06
134.000 12.000 3.48188646e-06
134.000 14.000 4.75181758e-06
134.000 16.000 6.22541935e-06
134.000 18.000 7.90624747e-06
134.000 20.000 9.79833175e-06
134.000 22.000 1.19061761e-05
134.000 24.000 1.42347584e-05
134.000 26.000 1.67895308e-05
134.000 28.000 1.95764195e-05
134.000 30.000 2.26018247e-05
134.000 32.000 2.58726207e-05
134.000 34.000 2.93961561e-05
134.000 36.000 3.31802528e-05
134.000 38.000 3.72332767e-05
134.000 40.000 4.15647625e-05
134.000 42.000 4.61859905e-05
134.000 44.000 5.11100195e-05
134.000 46.000 5.63522131e-05
134.000 48.000 6.19291741e-05
134.000 50.000 6.78577478e-05
134.000 52.000 7.41563898e-05
134.000 54.000 8.08412605e-05
134.000 56.000 8.79187684e-05
134.000 58.000 9.53849187e-05
134.000 60.000 1.03232177e-04
134.000 62.000 1.11447721e-04
134.000 64.000 1.20013863e-04
134.000 66.000 1.28902487e-04
134.000 68.000 1.38056265e-04
134.000 70.000 1.47367524e-04
134.000 72.000 1.56692116e-04
134.000 74.000 1.65888485e-04
134.000 76.000 1.74825045e-04
134.000 78.000 1.83380175e-04
134.000 80.000 1.91442221e-04
134.000 82.000 1.98909495e-04
134.000 84.000 2.05690274e-04
134.000 86.000 2.11702805e-04
134.000 88.000 2.16875297e-04
134.000 90.000 2.21145928e-04
134.000 92.000 2.24462842e-04
134.000 94.000 2.26784151e-04
134.000 96.000 2.28077929e-04
134.000 98.000 2.28322221e-04
134.000 100.000 2.27505035e-04
134.000 102.000 2.25624349e-04
134.000 104.000 2.22688103e-04
134.000 106.000 2.18714207e-04
134.000 108.000 2.13730536e-04
134.000 110.000 2.07774931e-04
134.000 112.000 2.00895200e-04
134.000 114.000 1.93149117e-04
134.000 116.000 1.84604423e-04
134.000 118.000 1.75338825e-04
  
136.000 0.000 0.00000000e+00
136.000 2.000 1.07329848e-07
136.000 4.000 4.29566135e-07
136.000 6.000 9.67449091e-07
136.000 8.000 1.72221243e-06
136.000 10.000 2.69558336e-06
136.000 12.000 3.88978256e-06
136.000 14.000 5.30752421e-06
136.000 16.000 6.95201596e-06
136.000 18.000 8.82695898e-06
136.000 20.000 1.09365479e-05
136.000 22.000 1.32854708e-05
136.000 24.000 1.58789093e-05
136.000 26.000 1.87225385e-05
136.000 28.000 2.18225271e-05
136.000 30.000 2.51855369e-05
136.000 32.000 2.88187237e-05
136.000 34.000 3.27297364e-05
136.000 36.000 3.69267200e-05
136.000 38.000 4.14184434e-05
136.000 40.000 4.62149067e-05
136.000 42.000 5.13277816e-05
136.000 44.000 5.67704024e-05
136.000 46.000 6.25582247e-05
136.000 48.000 6.87074099e-05
136.000 50.000 7.52338903e-05
136.000 52.000 8.21545023e-05
136.000 54.000 8.94822355e-05
136.000 56.000 9.72196805e-05
136.000 58.000 1.05358772e-04
136.000 60.000 1.13886765e-04
136.000 62.000 1.22784560e-04
136.000 64.000 1.32027188e-04
136.000 66.000 1.41578798e-04
136.000 68.000 1.51376443e-04
136.000 70.000 1.61312133e-04
136.000 72.000 1.71245839e-04
136.000 74.000 1.81040772e-04
136.000 76.000 1.90569994e-04
136.000 78.000 1.99716413e-04
136.000 80.000 2.08372789e-04
136.000 82.000 2.16441730e-04
136.000 84.000 2.23835694e-04
136.000 86.000 2.30476985e-04
136.000 88.000 2.36297760e-04
136.000 90.000 2.41240022e-04
136.000 92.000 2.45255626e-04
136.000 94.000 2.48306273e-04
136.000 96.000 2.50363514e-04
136.000 98.000 2.51408751e-04
136.000 100.000 2.51433233e-04
136.000 102.000 2.50438058e-04
136.000 104.000 2.48434174e-04
136.000 106.000 2.45442378e-04
136.000 108.000 2.41493315e-04
136.000 110.000 2.36627481e-04
136.000 112.000 2.30895219e-04
136.000 114.000 2.24356722e-04
136.000 116.000 2.17082033e-04
136.000 118.000 2.09151041e-04
  
138.000 0.000 0.00000000e+00
138.000 2.000 1.20082193e-07
138.000 4.000 4.80572872e-07
138.000 6.000 1.08220434e-06
138.000 8.000 1.92619709e-06
138.000 10.000 3.01425983e-06
138.000 12.000 4.34858946e-06
138.000 14.000 5.93187109e-06
138.000 16.000 7.76727800e-06
138.000 18.000 9.85847171e-06
138.000 20.000 1.22096019e-05
138.000 22.000 1.48253065e-05
138.000 24.000 1.77107116e-05
138.000 26.000 2.08714315e-05
138.000 28.000 2.43135688e-05
138.000 30.000 2.80437140e-05
138.000 32.000 3.20689461e-05
138.000 34.000 3.63968323e-05
138.000 36.000 4.10354332e-05
138.000 38.000 4.59934823e-05
138.000 40.000 5.12809618e-05
138.000 42.000 5.69094060e-05
138.000 44.000 6.28918583e-05
138.000 46.000 6.92432625e-05
138.000 48.000 7.59787249e-05
138.000 50.000 8.31126785e-05
138.000 52.000 9.06598201e-05
138.000 54.000 9.86295777e-05
138.000 56.000 1.07020568e-04
138.000 58.000 1.15820754e-04
138.000 60.000 1.25012558e-04
138.000 62.000 1.34571288e-04
138.000 64.000 1.44465664e-04
138.000 66.000 1.54653375e-04
138.000 68.000 1.65067357e-04
138.000 70.000 1.75600878e-04
138.000 72.000 1.86119553e-04
138.000 74.000 1.96492793e-04
138.000 76.000 2.06599653e-04
138.000 78.000 2.16328831e-04
138.000 80.000 2.25578668e-04
138.000 82.000 2.34257147e-04
138.000 84.000 2.42281894e-04
138.000 86.000 2.49580178e-04
138.000 88.000 2.56088911e-04
138.000 90.000 2.61754649e-04
138.000 92.000 2.66533588e-04
138.000 94.000 2.70391569e-04
138.000 96.000 2.73304075e-04
138.000 98.000 2.75256233e-04
138.000 100.000 2.76242811e-04
138.000 102.000 2.76268222e-04
138.000 104.000 2.75346519e-04
138.000 106.000 2.73501401e-04
138.000 108.000 2.70766208e-04
138.000 110.000 2.67183922e-04
138.000 112.000 2.62807171e-04
138.000 114.000 2.57698222e-04
138.000 116.000 2.51928988e-04
138.000 118.000 2.45581024e-04
  
140.000 0.000 0.00000000e+00
140.000 2.000 1.34306013e-07
140.000 4.000 5.37452625e-07
140.000 6.000 1.21012556e-06
140.000 8.000 2.15346768e-06
140.000 10.000 3.36907899e-06
140.000 12.000 4.85901667e-06
140.000 14.000 6.62579502e-06
140.000 16.000 8.67238549e-06
140.000 18.000 1.10022167e-05
140.000 20.000 1.36191743e-05
140.000 22.000 1.65276014e-05
140.000 24.000 1.97322978e-05
140.000 26.000 2.32385208e-05
140.000 28.000 2.70519847e-05
140.000 30.000 3.11788611e-05
140.000 32.000 3.56257785e-05
140.000 34.000 4.03998227e-05
140.000 36.000 4.55085446e-05
140.000 38.000 5.09601818e-05
140.000 40.000 5.67641871e-05
140.000 42.000 6.29314004e-05
140.000 44.000 6.94739791e-05
140.000 46.000 7.64057212e-05
140.000 48.000 8.37400486e-05
140.000 50.000 9.14893040e-05
140.000 52.000 9.96655302e-05
140.000 54.000 1.08274266e-04
140.000 56.000 1.17310088e-04
140.000 58.000 1.26757191e-04
140.000 60.000 1.36593671e-04
140.000 62.000 1.46790070e-04
140.000 64.000 1.57309933e-04
140.000 66.000 1.68105948e-04
140.000 68.000 1.79108587e-04
140.000 70.000 1.90214041e-04
140.000 72.000 2.01295112e-04
140.000 74.000 2.12228850e-04
140.000 76.000 2.22901654e-04
140.000 78.000 2.33209263e-04
140.000 80.000 2.43056763e-04
140.000 82.000 2.52358582e-04
140.000 84.000 2.61038493e-04
140.000 86.000 2.69029615e-04
140.000 88.000 2.76274408e-04
140.000 90.000 2.82724679e-04
140.000 92.000 2.88341579e-04
140.000 94.000 2.93095600e-04
140.000 96.000 2.96966583e-04
140.000 98.000 2.99943709e-04
140.000 100.000 3.02025506e-04
140.000 102.000 3.03219845e-04
140.000 104.000 3.03543941e-04
140.000 106.000 3.03024355e-04
140.000 108.000 3.01696989e-04
140.000 110.000 2.99607093e-04
140.000 112.000 2.96809258e-04
140.000 114.000 2.93367422e-04
140.000 116.000 2.89354864e-04
140.000 118.000 2.84854210e-04
  
142.000 0.000 0.00000000e+00
142.000 2.000 1.50022604e-07
142.000 4.000 6.00290034e-07
142.000 6.000 1.35140114e-06
142.000 8.000 2.40435403e-06
142.000 10.000 3.76054602e-06
142.000 12.000 5.42177368e-06
142.000 14.000 7.39023281e-06
142.000 16.000 9.66851845e-06
142.000 18.000 1.22596249e-05
142.000 20.000 1.51669456e-05
142.000 22.000 1.83942734e-05
142.000 24.000 2.19458002e-05
142.000 26.000 2.58261173e-05
142.000 28.000 3.00402152e-05
142.000 30.000 3.45934834e-05
142.000 32.000 3.94917111e-05
142.000 34.000 4.47410862e-05
142.000 36.000 5.03482066e-05
142.000 38.000 5.63203301e-05
142.000 40.000 6.26658418e-05
142.000 42.000 6.93943015e-05
142.000 44.000 7.65163563e-05
142.000 46.000 8.40439952e-05
142.000 48.000 9.19883107e-05
142.000 50.000 1.00358958e-04
142.000 52.000 1.09164820e-04
142.000 54.000 1.18407278e-04
142.000 56.000 1.28076898e-04
142.000 58.000 1.38154412e-04
142.000 60.000 1.48614219e-04
142.000 62.000 1.59423072e-04
142.000 64.000 1.70540640e-04
142.000 66.000 1.81916246e-04
142.000 68.000 1.93479715e-04
142.000 70.000 2.05131905e-04
142.000 72.000 2.16754370e-04
142.000 74.000 2.28233249e-04
142.000 76.000 2.39463626e-04
142.000 78.000 2.50349540e-04
142.000 80.000 2.60803976e-04
142.000 82.000 2.70748871e-04
142.000 84.000 2.80115109e-04
142.000 86.000 2.88842526e-04
142.000 88.000 2.96879907e-04
142.000 90.000 3.04184987e-04
142.000 92.000 3.10724450e-04
142.000 94.000 3.16473929e-04
142.000 96.000 3.21418009e-04
142.000 98.000 3.25550222e-04
142.000 100.000 3.28873052e-04
142.000 102.000 3.31397931e-04
142.000 104.000 3.33145242e-04
142.000 106.000 3.34144316e-04
142.000 108.000 3.34433435e-04
142.000 110.000 3.34059831e-04
142.000 112.000 3.33079683e-04
142.000 114.000 3.31558124e-04
142.000 116.000 3.29569233e-04
142.000 118.000 3.27196039e-04
  
144.000 0.000 0.00000000e+00
144.000 2.000 1.70770781e-07
144.000 4.000 6.83231479e-07
144.000 6.000 1.53782716e-06
144.000 8.000 2.73529959e-06
144.000 10.000 4.27668726e-06
144.000 12.000 6.16332536e-06
144.000 14.000 8.39684579e-06
144.000 16.000 1.09791772e-05
144.000 18.000 1.39125448e-05
144.000 20.000 1.71994707e-05
144.000 22.000 2.08427737e-05
144.000 24.000 2.48455691e-05
144.000 26.000 2.92112692e-05
144.000 28.000 3.39435828e-05
144.000 30.000 3.90465154e-05
144.000 32.000 4.45243694e-05
144.000 34.000 5.03817438e-05
144.000 36.000 5.66235458e-05
144.000 38.000 6.32552459e-05
144.000 40.000 7.02832557e-05
144.000 42.000 7.77148789e-05
144.000 44.000 8.55582219e-05
144.000 46.000 9.38223651e-05
144.000 48.000 1.02515011e-04
144.000 50.000 1.11642146e-04
144.000 52.000 1.21208687e-04
144.000 54.000 1.31211493e-04
144.000 56.000 1.41637250e-04
144.000 58.000 1.52463828e-04
144.000 60.000 1.63663078e-04
144.000 62.000 1.75199669e-04
144.000 64.000 1.87031675e-04
144.000 66.000 1.99107885e-04
144.000 68.000 2.11360689e-04
144.000 70.000 2.23698779e-04
144.000 72.000 2.36015301e-04
144.000 74.000 2.48208074e-04
144.000 76.000 2.60183256e-04
144.000 78.000 2.71855345e-04
144.000 80.000 2.83147182e-04
144.000 82.000 2.93989945e-04
144.000 84.000 3.04323157e-04
144.000 86.000 3.14094679e-04
144.000 88.000 3.23260714e-04
144.000 90.000 3.31785803e-04
144.000 92.000 3.39642832e-04
144.000 94.000 3.46813023e-04
144.000 96.000 3.53285944e-04
144.000 98.000 3.59059498e-04
144.000 100.000 3.64139933e-04
144.000 102.000 3.68541836e-04
144.000 104.000 3.72288135e-04
144.000 106.000 3.75410099e-04
144.000 108.000 3.77947336e-04
144.000 110.000 3.79947797e-04
144.000 112.000 3.81467772e-04
144.000 114.000 3.82571892e-04
144.000 116.000 3.83333131e-04
144.000 118.000 3.83832800e-04
  
146.000 0.000 0.00000000e+00
146.000 2.000 1.99137822e-07
146.000 4.000 7.96624825e-07
146.000 6.000 1.79268162e-06
146.000 8.000 3.18767588e-06
146.000 10.000 4.98212236e-06
146.000 12.000 7.17668290e-06
146.000 14.000 9.77216637e-06
146.000 16.000 1.27695288e-05
146.000 18.000 1.61698731e-05
146.000 20.000 1.99744495e-05
146.000 22.000 2.41846552e-05
146.000 24.000 2.88020344e-05
146.000 26.000 3.38282784e-05
146.000 28.000 3.92652257e-05
146.000 30.000 4.51148618e-05
146.000 32.000 5.13793191e-05
146.000 34.000 5.80608772e-05
146.000 36.000 6.51619750e-05
146.000 38.000 7.26854483e-05
146.000 40.000 8.06347889e-05
146.000 42.000 8.90140088e-05
146.000 44.000 9.78275553e-05
146.000 46.000 1.07080442e-04
146.000 48.000 1.16775920e-04
146.000 50.000 1.26915421e-04
146.000 52.000 1.37499243e-04
146.000 54.000 1.48519595e-04
146.000 56.000 1.59959763e-04
146.000 58.000 1.71795794e-04
146.000 60.000 1.83998679e-04
146.000 62.000 1.96533390e-04
146.000 64.000 2.09359490e-04
146.000 66.000 2.22429160e-04
146.000 68.000 2.35681686e-04
146.000 70.000 2.49037674e-04
146.000 72.000 2.62405419e-04
146.000 74.000 2.75697595e-04
146.000 76.000 2.88834282e-04
146.000 78.000 3.01742969e-04
146.000 80.000 3.14358551e-04
146.000 82.000 3.26623330e-04
146.000 84.000 3.38487015e-04
146.000 86.000 3.49906725e-04
146.000 88.000 3.60846983e-04
146.000 90.000 3.71279720e-04
146.000 92.000 3.81184275e-04
146.000 94.000 3.90547393e-04
146.000 96.000 3.99363229e-04
146.000 98.000 4.07633342e-04
146.000 100.000 4.15366700e-04
146.000 102.000 4.22579678e-04
146.000 104.000 4.29296057e-04
146.000 106.000 4.35547027e-04
146.000 108.000 4.41371185e-04
146.000 110.000 4.46814533e-04
146.000 112.000 4.51930484e-04
146.000 114.000 4.56779855e-04
146.000 116.000 4.61430872e-04
146.000 118.000 4.65959167e-04
  
148.000 0.000 0.00000000e+00
148.000 2.000 2.28919688e-07
148.000 4.000 9.15675904e-07
148.000 6.000 2.06026010e-06
148.000 8.000 3.66265804e-06
148.000 10.000 5.72284978e-06
148.000 12.000 8.24080968e-06
148.000 14.000 1.12165064e-05
148.000 16.000 1.46499029e-05
148.000 18.000 1.85409565e-05
148.000 20.000 2.28896187e-05
148.000 22.000 2.76958355e-05
148.000 24.000 3.29595469e-05
148.000 26.000 3.86806876e-05
148.000 28.000 4.48591861e-05
148.000 30.000 5.14949658e-05
148.000 32.000 5.85879439e-05
148.000 34.000 6.61380321e-05
148.000 36.000 7.41451484e-05
148.000 38.000 8.26094281e-05
148.000 40.000 9.15313726e-05
148.000 42.000 1.00911638e-04
148.000 44.000 1.10750974e-04
148.000 46.000 1.21050334e-04
148.000 48.000 1.31808627e-04
148.000 50.000 1.43022918e-04
148.000 52.000 1.54689175e-04
148.000 54.000 1.66795623e-04
148.000 56.000 1.79323139e-04
148.000 58.000 1.92247180e-04
148.000 60.000 2.05539462e-04
148.000 62.000 2.19167274e-04
148.000 64.000 2.33094043e-04
148.000 66.000 2.47277975e-04
148.000 68.000 2.61667709e-04
148.000 70.000 2.76197575e-04
148.000 72.000 2.90792208e-04
148.000 74.000 3.05380058e-04
148.000 76.000 3.19895863e-04
148.000 78.000 3.34280646e-04
148.000 80.000 3.48481714e-04
148.000 82.000 3.62452662e-04
148.000 84.000 3.76153367e-04
148.000 86.000 3.89549994e-04
148.000 88.000 4.02614993e-04
148.000 90.000 4.15327097e-04
148.000 92.000 4.27671328e-04
148.000 94.000 4.39638990e-04
148.000 96.000 4.51227675e-04
148.000 98.000 4.62441259e-04
148.000 100.000 4.73289903e-04
148.000 102.000 4.83790055e-04
148.000 104.000 4.93964446e-04
148.000 106.000 5.03842094e-04
148.000 108.000 5.13458302e-04
148.000 110.000 5.22854659e-04
148.000 112.000 5.32079038e-04
148.000 114.000 5.41185599e-04
148.000 116.000 5.50234785e-04
148.000 118.000 5.59293327e-04
  
150.000 0.000 0.00000000e+00
150.000 2.000 2.51383178e-07
150.000 4.000 1.00547522e-06
150.000 6.000 2.26210365e-06
150.000 8.000 4.02098099e-06
150.000 10.000 6.28170482e-06
150.000 12.000 9.04375769e-06
150.000 14.000 1.23065072e-05
150.000 16.000 1.60692059e-05
150.000 18.000 2.03309914e-05
150.000 20.000 2.50908865e-05
150.000 22.000 3.03477986e-05
150.000 24.000 3.61005205e-05
150.000 26.000 4.23477298e-05
150.000 28.000 4.90879892e-05
150.000 30.000 5.63197465e-05
150.000 32.000 6.40413343e-05
150.000 34.000 7.22509703e-05
150.000 36.000 8.09467689e-05
150.000 38.000 9.01269213e-05
150.000 40.000 9.97897577e-05
150.000 42.000 1.09933494e-04
150.000 44.000 1.20556203e-04
150.000 46.000 1.31655917e-04
150.000 48.000 1.43228474e-04
150.000 50.000 1.55267914e-04
150.000 52.000 1.67767282e-04
150.000 54.000 1.80712394e-04
150.000 56.000 1.94083103e-04
150.000 58.000 2.07855346e-04
150.000 60.000 2.22002401e-04
150.000 62.000 2.36494429e-04
150.000 64.000 2.51298977e-04
150.000 66.000 2.66380159e-04
150.000 68.000 2.81695223e-04
150.000 70.000 2.97190727e-04
150.000 72.000 3.12805645e-04
150.000 74.000 3.28482188e-04
150.000 76.000 3.44167795e-04
150.000 78.000 3.59815135e-04
150.000 80.000 3.75382100e-04
150.000 82.000 3.90831812e-04
150.000 84.000 4.06132620e-04
150.000 86.000 4.21258099e-04
150.000 88.000 4.36187053e-04
150.000 90.000 4.50903513e-04
150.000 92.000 4.65396737e-04
150.000 94.000 4.79661209e-04
150.000 96.000 4.93696643e-04
150.000 98.000 5.07507978e-04
150.000 100.000 5.21105382e-04
150.000 102.000 5.34504250e-04
150.000 104.000 5.47725204e-04
150.000 106.000 5.60794092e-04
150.000 108.000 5.73741991e-04
150.000 110.000 5.86605206e-04
150.000 112.000 5.99425268e-04
150.000 114.000 6.12248935e-04
150.000 116.000 6.25128194e-04
150.000 118.000 6.38120257e-04
  
152.000 0.000 0.00000000e+00
152.000 2.000 2.65841188e-07
152.000 4.000 1.06327682e-06
152.000 6.000 2.39204309e-06
152.000 8.000 4.25170035e-06
152.000 10.000 6.64163306e-06
152.000 12.000 9.56104982e-06
152.000 14.000 1.30089834e-05
152.000 16.000 1.69842906e-05
152.000 18.000 2.14856525e-05
152.000 20.000 2.65115743e-05
152.000 22.000 3.20603851e-05
152.000 24.000 3.81302385e-05
152.000 26.000 4.47191119e-05
152.000 28.000 5.18248071e-05
152.000 30.000 5.94449498e-05
152.000 32.000 6.75769901e-05
152.000 34.000 7.62182019e-05
152.000 36.000 8.53656945e-05
152.000 38.000 9.50165635e-05
152.000 40.000 1.05167894e-04
152.000 42.000 1.15816493e-04
152.000 44.000 1.26958905e-04
152.000 46.000 1.38591504e-04
152.000 48.000 1.50708443e-04
152.000 50.000 1.63302182e-04
152.000 52.000 1.76364343e-04
152.000 54.000 1.89879878e-04
152.000 56.000 2.03828901e-04
152.000 58.000 2.18188725e-04
152.000 60.000 2.32934785e-04
152.000 62.000 2.48040357e-04
152.000 64.000 2.63477000e-04
152.000 66.000 2.79214222e-04
152.000 68.000 2.95216775e-04
152.000 70.000 3.11441643e-04
152.000 72.000 3.27839913e-04
152.000 74.000 3.44365343e-04
152.000 76.000 3.60975943e-04
152.000 78.000 3.77633982e-04
152.000 80.000 3.94305985e-04
152.000 82.000 4.10962731e-04
152.000 84.000 4.27579259e-04
152.000 86.000 4.44134861e-04
152.000 88.000 4.60613087e-04
152.000 90.000 4.77001742e-04
152.000 92.000 4.93292889e-04
152.000 94.000 5.09482845e-04
152.000 96.000 5.25572186e-04
152.000 98.000 5.41565742e-04
152.000 100.000 5.57472600e-04
152.000 102.000 5.73306104e-04
152.000 104.000 5.89083852e-04
152.000 106.000 6.04827701e-04
152.000 108.000 6.20563763e-04
152.000 110.000 6.36322406e-04
152.000 112.000 6.52138255e-04
152.000 114.000 6.68050191e-04
152.000 116.000 6.84101350e-04
152.000 118.000 7.00339126e-04
  
154.000 0.000 0.00000000e+00
154.000 2.000 2.72187036e-07
154.000 4.000 1.08865499e-06
154.000 6.000 2.44912439e-06
154.000 8.000 4.35312945e-06
154.000 10.000 6.80001808e-06
154.000 12.000 9.78895188e-06
154.000 14.000 1.33189061e-05
154.000 16.000 1.73886698e-05
154.000 18.000 2.19968455e-05
154.000 20.000 2.71418496e-05
154.000 22.000 3.28219122e-05
154.000 24.000 3.90350769e-05
154.000 26.000 4.57792012e-05
154.000 28.000 5.30519561e-05
154.000 30.000 6.08508265e-05
154.000 32.000 6.91731107e-05
154.000 34.000 7.80159210e-05
154.000 36.000 8.73761937e-05
154.000 38.000 9.72508185e-05
154.000 40.000 1.07636612e-04
154.000 42.000 1.18530064e-04
154.000 44.000 1.29927389e-04
154.000 46.000 1.41824635e-04
154.000 48.000 1.54215697e-04
154.000 50.000 1.67092929e-04
154.000 52.000 1.80448046e-04
154.000 54.000 1.94266619e-04
154.000 56.000 2.08530171e-04
154.000 58.000 2.23218136e-04
154.000 60.000 2.38308532e-04
154.000 62.000 2.53777798e-04
154.000 64.000 2.69601192e-04
154.000 66.000 2.85752893e-04
154.000 68.000 3.02203877e-04
154.000 70.000 3.18919670e-04
154.000 72.000 3.35861238e-04
154.000 74.000 3.52991668e-04
154.000 76.000 3.70277427e-04
154.000 78.000 3.87688357e-04
154.000 80.000 4.05197677e-04
154.000 82.000 4.22781983e-04
154.000 84.000 4.40421248e-04
154.000 86.000 4.58098820e-04
154.000 88.000 4.75801426e-04
154.000 90.000 4.93519169e-04
154.000 92.000 5.11245529e-04
154.000 94.000 5.28977362e-04
154.000 96.000 5.46714901e-04
154.000 98.000 5.64461757e-04
154.000 100.000 5.82224916e-04
154.000 102.000 6.00014742e-04
154.000 104.000 6.17844975e-04
154.000 106.000 6.35732732e-04
154.000 108.000 6.53698507e-04
154.000 110.000 6.71766171e-04
154.000 112.000 6.89962972e-04
154.000 114.000 7.08319533e-04
154.000 116.000 7.26869855e-04
154.000 118.000 7.45651317e-04
  
156.000 0.000 0.00000000e+00
156.000 2.000 2.70314040e-07
156.000 4.000 1.08118401e-06
156.000 6.000 2.43239346e-06
156.000 8.000 4.32358163e-06
156.000 10.000 6.75424348e-06
156.000 12.000 9.72372965e-06
156.000 14.000 1.32312465e-05
156.000 16.000 1.72758560e-05
156.000 18.000 2.18564760e-05
156.000 20.000 2.69718799e-05
156.000 22.000 3.26206968e-05
156.000 24.000 3.88014116e-05
156.000 26.000 4.55123648e-05
156.000 28.000 5.27517526e-05
156.000 30.000 6.05176271e-05
156.000 32.000 6.88078958e-05
156.000 34.000 7.76203220e-05
156.000 36.000 8.69525351e-05
156.000 38.000 9.68021500e-05
156.000 40.000 1.07166746e-04
156.000 42.000 1.18043635e-04
156.000 44.000 1.29429966e-04
156.000 46.000 1.41322851e-04
156.000 48.000 1.53717398e-04
156.000 50.000 1.66607360e-04
156.000 52.000 1.79986084e-04
156.000 54.000 1.93841162e-04
156.000 56.000 2.08156546e-04
156.000 58.000 2.22914399e-04
156.000 60.000 2.38095561e-04
156.000 62.000 2.53679494e-04
156.000 64.000 2.69644632e-04
156.000 66.000 2.85968897e-04
156.000 68.000 3.02628041e-04
156.000 70.000 3.19594158e-04
156.000 72.000 3.36835841e-04
156.000 74.000 3.54323308e-04
156.000 76.000 3.72029370e-04
156.000 78.000 3.89929431e-04
156.000 80.000 4.08001488e-04
156.000 82.000 4.26226133e-04
156.000 84.000 4.44586549e-04
156.000 86.000 4.63068516e-04
156.000 88.000 4.81660405e-04
156.000 90.000 5.00353180e-04
156.000 92.000 5.19140401e-04
156.000 94.000 5.38018220e-04
156.000 96.000 5.56985383e-04
156.000 98.000 5.76043228e-04
156.000 100.000 5.95195689e-04
156.000 102.000 6.14449291e-04
156.000 104.000 6.33813154e-04
156.000 106.000 6.53298993e-04
156.000 108.000 6.72921112e-04
156.000 110.000 6.92696413e-04
156.000 112.000 7.12644390e-04
156.000 114.000 7.32787129e-04
156.000 116.000 7.53149312e-04
156.000 118.000 7.73758213e-04
  
158.000 0.000 0.00000000e+00
158.000 2.000 2.60115518e-07
158.000 4.000 1.04043817e-06
158.000 6.000 2.34089625e-06
158.000 8.000 4.16137024e-06
158.000 10.000 6.50169284e-06
158.000 12.000 9.36164892e-06
158.000 14.000 1.27409756e-05
158.000 16.000 1.66393620e-05
158.000 18.000 2.10564498e-05
158.000 20.000 2.59918325e-05
158.000 22.000 3.14450560e-05
158.000 24.000 3.74156184e-05
158.000 26.000 4.39029699e-05
158.000 28.000 5.09065130e-05
158.000 30.000 5.84256023e-05
158.000 32.000 6.64595446e-05
158.000 34.000 7.50075990e-05
158.000 36.000 8.40689873e-05
158.000 38.000 9.36430220e-05
158.000 40.000 1.03729125e-04
158.000 42.000 1.14326635e-04
158.000 44.000 1.25434947e-04
158.000 46.000 1.37053694e-04
158.000 48.000 1.49180710e-04
158.000 50.000 1.61812681e-04
158.000 52.000 1.74946147e-04
158.000 54.000 1.88572050e-04
158.000 56.000 2.02677663e-04
158.000 58.000 2.17248332e-04
158.000 60.000 2.32267791e-04
158.000 62.000 2.47718185e-04
158.000 64.000 2.63580400e-04
158.000 66.000 2.79834963e-04
158.000 68.000 2.96460780e-04
158.000 70.000 3.13434453e-04
158.000 72.000 3.30729947e-04
158.000 74.000 3.48322408e-04
158.000 76.000 3.66188894e-04
158.000 78.000 3.84308374e-04
158.000 80.000 4.02661727e-04
158.000 82.000 4.21231744e-04
158.000 84.000 4.40003128e-04
158.000 86.000 4.58962490e-04
158.000 88.000 4.78098356e-04
158.000 90.000 4.97401160e-04
158.000 92.000 5.16863250e-04
158.000 94.000 5.36478883e-04
158.000 96.000 5.56244226e-04
158.000 98.000 5.76157361e-04
158.000 100.000 5.96218277e-04
158.000 102.000 6.16428878e-04
158.000 104.000 6.36792975e-04
158.000 106.000 6.57316293e-04
158.000 108.000 6.78006467e-04
158.000 110.000 6.98873045e-04
158.000 112.000 7.19927482e-04
158.000 114.000 7.41183148e-04
158.000 116.000 7.62655322e-04
158.000 118.000 7.84361196e-04
  
160.000 0.000 0.00000000e+00
160.000 2.000 2.41484787e-07
160.000 4.000 9.65991751e-07
160.000 6.000 2.17367870e-06
160.000 8.000 3.86480863e-06
160.000 10.000 6.03974975e-06
160.000 12.000 8.69897549e-06
160.000 14.000 1.18430644e-05
160.000 16.000 1.54727004e-05
160.000 18.000 1.95886725e-05
160.000 20.000 2.41918748e-05
160.000 22.000 2.92833069e-05
160.000 24.000 3.48640733e-05
160.000 26.000 4.09353838e-05
160.000 28.000 4.74985536e-05
160.000 30.000 5.45550027e-05
160.000 32.000 6.21062568e-05
160.000 34.000 7.01539463e-05
160.000 36.000 7.86998189e-05
160.000 38.000 8.77458980e-05
160.000 40.000 9.72945837e-05
160.000 42.000 1.07348492e-04
160.000 44.000 1.17910641e-04
160.000 46.000 1.28984704e-04
160.000 48.000 1.40572794e-04
160.000 50.000 1.52676099e-04
160.000 52.000 1.65295926e-04
160.000 54.000 1.78427825e-04
160.000 56.000 1.92063158e-04
160.000 58.000 2.06190757e-04
160.000 60.000 2.20797142e-04
160.000 62.000 2.35866612e-04
160.000 64.000 2.51381577e-04
160.000 66.000 2.67323818e-04
160.000 68.000 2.83673605e-04
160.000 70.000 3.00409904e-04
160.000 72.000 3.17509779e-04
160.000 74.000 3.34951113e-04
160.000 76.000 3.52713122e-04
160.000 78.000 3.70776357e-04
160.000 80.000 3.89122704e-04
160.000 82.000 4.07735382e-04
160.000 84.000 4.26598946e-04
160.000 86.000 4.45699282e-04
160.000 88.000 4.65023613e-04
160.000 90.000 4.84560496e-04
160.000 92.000 5.04299820e-04
160.000 94.000 5.24232811e-04
160.000 96.000 5.44352027e-04
160.000 98.000 5.64651361e-04
160.000 100.000 5.85126041e-04
160.000 102.000 6.05772629e-04
160.000 104.000 6.26589019e-04
160.000 106.000 6.47574442e-04
160.000 108.000 6.68729462e-04
160.000 110.000 6.90055977e-04
160.000 112.000 7.11557219e-04
160.000 114.000 7.33237756e-04
160.000 116.000 7.55103488e-04
160.000 118.000 7.77161650e-04
  
162.000 0.000 0.00000000e+00
162.000 2.000 2.14315166e-07
162.000 4.000 8.57419038e-07
162.000 6.000 1.92978673e-06
162.000 8.000 3.43221012e-06
162.000 10.000 5.36579781e-06
162.000 12.000 7.73197515e-06
162.000 14.000 1.05324843e-05
162.000 16.000 1.37693840e-05
162.000 18.000 1.74450499e-05
162.000 20.000 2.15621744e-05
162.000 22.000 2.61237665e-05
162.000 24.000 3.11331520e-05
162.000 26.000 3.65939736e-05
162.000 28.000 4.25101906e-05
162.000 30.000 4.88860790e-05
162.000 32.000 5.57262317e-05
162.000 34.000 6.30355582e-05
162.000 36.000 7.08192984e-05
162.000 38.000 7.90832421e-05
162.000 40.000 8.78339525e-05
162.000 42.000 9.70786333e-05
162.000 44.000 1.06825359e-04
162.000 46.000 1.17083423e-04
162.000 48.000 1.27860814e-04
162.000 50.000 1.39164818e-04
162.000 52.000 1.51003111e-04
162.000 54.000 1.63377034e-04
162.000 56.000 1.76282665e-04
162.000 58.000 1.89712491e-04
162.000 60.000 2.03655531e-04
162.000 62.000 2.18097516e-04
162.000 64.000 2.33021241e-04
162.000 66.000 2.48408189e-04
162.000 68.000 2.64238029e-04
162.000 70.000 2.80489859e-04
162.000 72.000 2.97141561e-04
162.000 74.000 3.14171566e-04
162.000 76.000 3.31559174e-04
162.000 78.000 3.49284550e-04
162.000 80.000 3.67328729e-04
162.000 82.000 3.85673612e-04
162.000 84.000 4.04301968e-04
162.000 86.000 4.23197432e-04
162.000 88.000 4.42344510e-04
162.000 90.000 4.61728571e-04
162.000 92.000 4.81335855e-04
162.000 94.000 5.01153467e-04
162.000 96.000 5.21169380e-04
162.000 98.000 5.41372435e-04
162.000 100.000 5.61752340e-04
162.000 102.000 5.82299671e-04
162.000 104.000 6.03005870e-04
162.000 106.000 6.23863249e-04
162.000 108.000 6.44864985e-04
162.000 110.000 6.66005122e-04
162.000 112.000 6.87278575e-04
162.000 114.000 7.08681122e-04
162.000 116.000 7.30209411e-04
162.000 118.000 7.51860958e-04
  
164.000 0.000 0.00000000e+00
164.000 2.000 1.78499972e-07
164.000 4.000 7.14294315e-07
164.000 6.000 1.60826630e-06
164.000 8.000 2.86188807e-06
164.000 10.000 4.47722059e-06
164.000 12.000 6.45691370e-06
164.000 14.000 8.80420608e-06
164.000 16.000 1.15229253e-05
164.000 18.000 1.46174876e-05
164.000 20.000 1.80928984e-05
164.000 22.000 2.19547518e-05
164.000 24.000 2.62092305e-05
164.000 26.000 3.08631066e-05
164.000 28.000 3.59237405e-05
164.000 30.000 4.13990818e-05
164.000 32.000 4.72976688e-05
164.000 34.000 5.36286288e-05
164.000 36.000 6.04016945e-05
164.000 38.000 6.76275178e-05
164.000 40.000 7.53180635e-05
164.000 42.000 8.34864884e-05
164.000 44.000 9.21474125e-05
164.000 46.000 1.01317391e-04
164.000 48.000 1.11011932e-04
164.000 50.000 1.21246044e-04
164.000 52.000 1.32035394e-04
164.000 54.000 1.43388217e-04
164.000 56.000 1.55305821e-04
164.000 58.000 1.67784354e-04
164.000 60.000 1.80814879e-04
164.000 62.000 1.94383637e-04
164.000 64.000 2.08472473e-04
164.000 66.000 2.23060802e-04
164.000 68.000 2.38125564e-04
164.000 70.000 2.53643667e-04
164.000 72.000 2.69591517e-04
164.000 74.000 2.85945914e-04
164.000 76.000 3.02684173e-04
164.000 78.000 3.19784124e-04
164.000 80.000 3.37224111e-04
164.000 82.000 3.54982997e-04
164.000 84.000 3.73040156e-04
164.000 86.000 3.91375482e-04
164.000 88.000 4.09969380e-04
164.000 90.000 4.28802773e-04
164.000 92.000 4.47857100e-04
164.000 94.000 4.67114312e-04
164.000 96.000 4.86556880e-04
164.000 98.000 5.06167787e-04
164.000 100.000 5.25930532e-04
164.000 102.000 5.45829130e-04
164.000 104.000 5.65848112e-04
164.000 106.000 5.85972523e-04
164.000 108.000 6.06187925e-04
164.000 110.000 6.26480393e-04
164.000 112.000 6.46836520e-04
164.000 114.000 6.67243412e-04
164.000 116.000 6.87688693e-04
164.000 118.000 7.08160501e-04
  
166.000 0.000 0.00000000e+00
166.000 2.000 1.33932523e-07
166.000 4.000 5.36191865e-07
166.000 6.000 1.20816334e-06
166.000 8.000 2.15215582e-06
166.000 10.000 3.37140170e-06
166.000 12.000 4.87005693e-06
166.000 14.000 6.65320102e-06
166.000 16.000 8.72683700e-06
166.000 18.000 1.10978915e-05
166.000 20.000 1.37742145e-05
166.000 22.000 1.67645799e-05
166.000 24.000 2.00786847e-05
166.000 26.000 2.37271499e-05
166.000 28.000 2.77215196e-05
166.000 30.000 3.20742617e-05
166.000 32.000 3.67987677e-05
166.000 34.000 4.19093524e-05
166.000 36.000 4.74212757e-05
166.000 38.000 5.33511891e-05
166.000 40.000 5.97177487e-05
166.000 42.000 6.65414852e-05
166.000 44.000 7.38451106e-05
166.000 46.000 8.16541500e-05
166.000 48.000 8.99933108e-05
166.000 50.000 9.88869847e-05
166.000 52.000 1.08360465e-04
166.000 54.000 1.18429921e-04
166.000 56.000 1.29102262e-04
166.000 58.000 1.40377167e-04
166.000 60.000 1.52247103e-04
166.000 62.000 1.64697718e-04
166.000 64.000 1.77708352e-04
166.000 66.000 1.91254386e-04
166.000 68.000 2.05307723e-04
166.000 70.000 2.19840674e-04
166.000 72.000 2.34825870e-04
166.000 74.000 2.50236301e-04
166.000 76.000 2.66045242e-04
166.000 78.000 2.82226249e-04
166.000 80.000 2.98753161e-04
166.000 82.000 3.15600102e-04
166.000 84.000 3.32741475e-04
166.000 86.000 3.50151970e-04
166.000 88.000 3.67806556e-04
166.000 90.000 3.85680486e-04
166.000 92.000 4.03749298e-04
166.000 94.000 4.21988810e-04
166.000 96.000 4.40375123e-04
166.000 98.000 4.58884623e-04
166.000 100.000 4.77493976e-04
166.000 102.000 4.96180133e-04
166.000 104.000 5.14920327e-04
166.000 106.000 5.33692074e-04
166.000 108.000 5.52473171e-04
166.000 110.000 5.71241701e-04
166.000 112.000 5.89976027e-04
166.000 114.000 6.08654796e-04
166.000 116.000 6.27256937e-04
166.000 118.000 6.45761664e-04
  
168.000 0.000 0.00000000e+00
168.000 2.000 8.05061366e-08
168.000 4.000 3.22685972e-07
168.000 6.000 7.28523785e-07
168.000 8.000 1.30132670e-06
168.000 10.000 2.04572471e-06
168.000 12.000 2.96767063e-06
168.000 14.000 4.07444016e-06
168.000 16.000 5.37463183e-06
168.000 18.000 6.87816703e-06
168.000 20.000 8.59629000e-06
168.000 22.000 1.05415678e-05
168.000 24.000 1.27278905e-05
168.000 26.000 1.51704707e-05
168.000 28.000 1.78858442e-05
168.000 30.000 2.08918694e-05
168.000 32.000 2.42077277e-05
168.000 34.000 2.78539233e-05
168.000 36.000 3.18523106e-05
168.000 38.000 3.62267197e-05
168.000 40.000 4.10038400e-05
168.000 42.000 4.62130521e-05
168.000 44.000 5.18867643e-05
168.000 46.000 5.80612405e-05
168.000 48.000 6.47721131e-05
168.000 50.000 7.20548444e-05
168.000 52.000 7.99460153e-05
168.000 54.000 8.84706872e-05
168.000 56.000 9.76416219e-05
168.000 58.000 1.07461748e-04
168.000 60.000 1.17924123e-04
168.000 62.000 1.29012498e-04
168.000 64.000 1.40701959e-04
168.000 66.000 1.52961667e-04
168.000 68.000 1.65756017e-04
168.000 70.000 1.79050229e-04
168.000 72.000 1.92810843e-04
168.000 74.000 2.07004871e-04
168.000 76.000 2.21599501e-04
168.000 78.000 2.36562095e-04
168.000 80.000 2.51860189e-04
168.000 82.000 2.67461492e-04
168.000 84.000 2.83333888e-04
168.000 86.000 2.99445437e-04
168.000 88.000 3.15764371e-04
168.000 90.000 3.32259096e-04
168.000 92.000 3.48898194e-04
168.000 94.000 3.65650420e-04
168.000 96.000 3.82484704e-04
168.000 98.000 3.99370149e-04
168.000 100.000 4.16276032e-04
168.000 102.000 4.33171807e-04
168.000 104.000 4.50027100e-04
168.000 106.000 4.66811710e-04
168.000 108.000 4.83495613e-04
168.000 110.000 5.00048958e-04
168.000 112.000 5.16442067e-04
168.000 114.000 5.32645439e-04
168.000 116.000 5.48629744e-04
168.000 118.000 5.64365829e-04
  
170.000 0.000 0.00000000e+00
170.000 2.000 1.81141306e-08
170.000 4.000 7.33509216e-08
170.000 6.000 1.68393570e-07
170.000 8.000 3.07714072e-07
170.000 10.000 4.97573219e-07
170.000 12.000 7.46020605e-07
170.000 14.000 1.06289462e-06
170.000 16.000 1.45982245e-06
170.000 18.000 1.95022008e-06
170.000 20.000 2.54929229e-06
170.000 22.000 3.27403267e-06
170.000 24.000 4.14322361e-06
170.000 26.000 5.17743626e-06
170.000 28.000 6.39903062e-06
170.000 30.000 7.83215546e-06
170.000 32.000 9.50274835e-06
170.000 34.000 1.14385357e-05
170.000 36.000 1.36690679e-05
170.000 38.000 1.62265734e-05
170.000 40.000 1.91471693e-05
170.000 42.000 2.24706174e-05
170.000 44.000 2.62406838e-05
170.000 46.000 3.05062037e-05
170.000 48.000 3.53155016e-05
170.000 50.000 4.07168292e-05
170.000 52.000 4.67597353e-05
170.000 54.000 5.34790605e-05
170.000 56.000 6.08935377e-05
170.000 58.000 6.90089167e-05
170.000 60.000 7.78178574e-05
170.000 62.000 8.73007190e-05
170.000 64.000 9.74263721e-05
170.000 66.000 1.08155373e-04
170.000 68.000 1.19441960e-04
170.000 70.000 1.31241681e-04
170.000 72.000 1.43512661e-04
170.000 74.000 1.56213770e-04
170.000 76.000 1.69304075e-04
170.000 78.000 1.82742834e-04
170.000 80.000 1.96489504e-04
170.000 82.000 2.10503731e-04
170.000 84.000 2.24745359e-04
170.000 86.000 2.39174424e-04
170.000 88.000 2.53751159e-04
170.000 90.000 2.68435989e-04
170.000 92.000 2.83189533e-04
170.000 94.000 2.97972607e-04
170.000 96.000 3.12746218e-04
170.000 98.000 3.27471570e-04
170.000 100.000 3.42110060e-04
170.000 102.000 3.56623278e-04
170.000 104.000 3.70973012e-04
170.000 106.000 3.85121241e-04
170.000 108.000 3.99030140e-04
170.000 110.000 4.12662076e-04
170.000 112.000 4.25979614e-04
170.000 114.000 4.38945511e-04
170.000 116.000 4.51522717e-04
170.000 118.000 4.63674379e-04
  
172.000 0.000 0.00000000e+00
172.000 2.000 -5.33501770e-08
172.000 4.000 -2.12239003e-07
172.000 6.000 -4.73181364e-07
172.000 8.000 -8.30368736e-07
172.000 10.000 -1.27566918e-06
172.000 12.000 -1.79862736e-06
172.000 14.000 -2.38646452e-06
172.000 16.000 -3.02407850e-06
172.000 18.000 -3.69404372e-06
172.000 20.000 -4.37661119e-06
172.000 22.000 -5.04970854e-06
172.000 24.000 -5.68893995e-06
172.000 26.000 -6.26758622e-06
172.000 28.000 -6.75660472e-06
172.000 30.000 -7.12462942e-06
172.000 32.000 -7.33797088e-06
172.000 34.000 -7.36061625e-06
172.000 36.000 -7.15418402e-06
172.000 38.000 -6.67678595e-06
172.000 40.000 -5.88143150e-06
172.000 42.000 -4.71639049e-06
172.000 44.000 -3.12482023e-06
172.000 46.000 -1.04341939e-06
172.000 48.000 1.59063903e-06
172.000 50.000 4.84014509e-06
172.000 52.000 8.76931597e-06
172.000 54.000 1.34235842e-05
172.000 56.000 1.88276446e-05
172.000 58.000 2.49894928e-05
172.000 60.000 3.19002257e-05
172.000 62.000 3.95351210e-05
172.000 64.000 4.78546723e-05
172.000 66.000 5.68082300e-05
172.000 68.000 6.63370624e-05
172.000 70.000 7.63843766e-05
172.000 72.000 8.68975459e-05
172.000 74.000 9.78251418e-05
172.000 76.000 1.09116083e-04
172.000 78.000 1.20719636e-04
172.000 80.000 1.32585416e-04
172.000 82.000 1.44663384e-04
172.000 84.000 1.56903850e-04
172.000 86.000 1.69257472e-04
172.000 88.000 1.81675254e-04
172.000 90.000 1.94108550e-04
172.000 92.000 2.06509059e-04
172.000 94.000 2.18828831e-04
172.000 96.000 2.31020261e-04
172.000 98.000 2.43036092e-04
172.000 100.000 2.54829417e-04
172.000 102.000 2.66353673e-04
172.000 104.000 2.77562648e-04
172.000 106.000 2.88410477e-04
172.000 108.000 2.98851640e-04
172.000 110.000 3.08840968e-04
172.000 112.000 3.18333639e-04
172.000 114.000 3.27285178e-04
172.000 116.000 3.35651457e-04
172.000 118.000 3.43388697e-04
  
174.000 0.000 0.00000000e+00
174.000 2.000 -1.33993469e-07
174.000 4.000 -5.34509519e-07
174.000 6.000 -1.19715508e-06
174.000 8.000 -2.11460838e-06
174.000 10.000 -3.27661891e-06
174.000 12.000 -4.67000748e-06
174.000 14.000 -6.27866616e-06
174.000 16.000 -8.08355833e-06
174.000 18.000 -1.00627186e-05
174.000 20.000 -1.21912530e-05
174.000 22.000 -1.44413388e-05
174.000 24.000 -1.67822243e-05
174.000 26.000 -1.91802296e-05
174.000 28.000 -2.15987455e-05
174.000 30.000 -2.39982346e-05
174.000 32.000 -2.63362305e-05
174.000 34.000 -2.85673382e-05
174.000 36.000 -3.06431764e-05
174.000 38.000 -3.25108947e-05
174.000 40.000 -3.41111305e-05
174.000 42.000 -3.53785433e-05
174.000 44.000 -3.62414375e-05
174.000 46.000 -3.66200876e-05
174.000 48.000 -3.64353120e-05
174.000 50.000 -3.56080021e-05
174.000 52.000 -3.40575519e-05
174.000 54.000 -3.17271979e-05
174.000 56.000 -2.85864218e-05
174.000 58.000 -2.46257045e-05
174.000 60.000 -1.98568536e-05
174.000 62.000 -1.43115548e-05
174.000 64.000 -8.04006104e-06
174.000 66.000 -1.10703367e-06
174.000 68.000 6.41283761e-06
174.000 70.000 1.44476643e-05
174.000 72.000 2.29317227e-05
174.000 74.000 3.18011316e-05
174.000 76.000 4.09926489e-05
174.000 78.000 5.04436714e-05
174.000 80.000 6.00922352e-05
174.000 82.000 6.98770152e-05
174.000 84.000 7.97373255e-05
174.000 86.000 8.96131191e-05
174.000 88.000 9.94449881e-05
174.000 90.000 1.09174164e-04
174.000 92.000 1.18742516e-04
174.000 94.000 1.28092554e-04
174.000 96.000 1.37167427e-04
174.000 98.000 1.45910921e-04
174.000 100.000 1.54267463e-04
174.000 102.000 1.62182118e-04
174.000 104.000 1.69600591e-04
174.000 106.000 1.76469225e-04
174.000 108.000 1.82735003e-04
174.000 110.000 1.88345546e-04
174.000 112.000 1.93249114e-04
174.000 114.000 1.97394608e-04
174.000 116.000 2.00731566e-04
174.000 118.000 2.03210165e-04


==> anc/data/fig2_right2_delta_entropy_density_24x8_full.dat <==
114.000 0.000 0.00000000e+00
114.000 2.000 6.96845199e-07
114.000 4.000 2.78370692e-06
114.000 6.000 6.24956350e-06
114.000 8.000 1.10760455e-05
114.000 10.000 1.72374359e-05
114.000 12.000 2.47006695e-05
114.000 14.000 3.34253338e-05
114.000 16.000 4.33636683e-05
114.000 18.000 5.44605647e-05
114.000 20.000 6.66535670e-05
114.000 22.000 7.98728714e-05
114.000 24.000 9.40413265e-05
114.000 26.000 1.09074433e-04
114.000 28.000 1.24880344e-04
114.000 30.000 1.41359864e-04
114.000 32.000 1.58406451e-04
114.000 34.000 1.75906214e-04
114.000 36.000 1.93737895e-04
114.000 38.000 2.11771481e-04
114.000 40.000 2.29863528e-04
114.000 42.000 2.47854402e-04
114.000 44.000 2.65567167e-04
114.000 46.000 2.82801895e-04
114.000 48.000 2.99338127e-04
114.000 50.000 3.14939041e-04
114.000 52.000 3.29348688e-04
114.000 54.000 3.42302101e-04
114.000 56.000 3.53552430e-04
114.000 58.000 3.62875704e-04
114.000 60.000 3.70068005e-04
114.000 62.000 3.74934508e-04
114.000 64.000 3.77284799e-04
114.000 66.000 3.76926666e-04
114.000 68.000 3.73677264e-04
114.000 70.000 3.67384396e-04
114.000 72.000 3.57948246e-04
114.000 74.000 3.45330140e-04
114.000 76.000 3.29553036e-04
114.000 78.000 3.10701532e-04
114.000 80.000 2.88921861e-04
114.000 82.000 2.64421893e-04
114.000 84.000 2.37471137e-04
114.000 86.000 2.08400736e-04
114.000 88.000 1.77603471e-04
114.000 90.000 1.45533761e-04
114.000 92.000 1.12707660e-04
114.000 94.000 7.97028610e-05
114.000 96.000 4.71586915e-05
114.000 98.000 1.57761174e-05
114.000 100.000 -1.36822590e-05
114.000 102.000 -4.03921984e-05
114.000 104.000 -6.34678247e-05
114.000 106.000 -8.19616250e-05
114.000 108.000 -9.48644493e-05
114.000 110.000 -1.01105511e-04
114.000 112.000 -9.95523865e-05
114.000 114.000 -8.90110153e-05
114.000 116.000 -6.82257002e-05
114.000 118.000 -3.58791069e-05
  
116.000 0.000 0.00000000e+00
116.000 2.000 6.91256173e-07
116.000 4.000 2.76230338e-06
116.000 6.000 6.20497766e-06
116.000 8.000 1.10056725e-05
116.000 10.000 1.71453385e-05
116.000 12.000 2.45994841e-05
116.000 14.000 3.33381746e-05
116.000 16.000 4.33260330e-05
116.000 18.000 5.45222396e-05
116.000 20.000 6.68805319e-05
116.000 22.000 8.03492050e-05
116.000 24.000 9.48711113e-05
116.000 26.000 1.10383660e-04
116.000 28.000 1.26818820e-04
116.000 30.000 1.44103113e-04
116.000 32.000 1.62157623e-04
116.000 34.000 1.80897989e-04
116.000 36.000 2.00234392e-04
116.000 38.000 2.20070547e-04
116.000 40.000 2.40300180e-04
116.000 42.000 2.60804551e-04
116.000 44.000 2.81450826e-04
116.000 46.000 3.02086688e-04
116.000 48.000 3.22540591e-04
116.000 50.000 3.42623215e-04
116.000 52.000 3.62123106e-04
116.000 54.000 3.80810818e-04
116.000 56.000 3.98457648e-04
116.000 58.000 4.14839067e-04
116.000 60.000 4.29731106e-04
116.000 62.000 4.42897336e-04
116.000 64.000 4.54084196e-04
116.000 66.000 4.63012452e-04
116.000 68.000 4.69390874e-04
116.000 70.000 4.72945572e-04
116.000 72.000 4.73452944e-04
116.000 74.000 4.70754090e-04
116.000 76.000 4.64755662e-04
116.000 78.000 4.55429866e-04
116.000 80.000 4.42814463e-04
116.000 82.000 4.27012766e-04
116.000 84.000 4.08193645e-04
116.000 86.000 3.86591519e-04
116.000 88.000 3.62506367e-04
116.000 90.000 3.36303716e-04
116.000 92.000 3.08414651e-04
116.000 94.000 2.79335809e-04
116.000 96.000 2.49629382e-04
116.000 98.000 2.19923113e-04
116.000 100.000 1.90910304e-04
116.000 102.000 1.63349806e-04
116.000 104.000 1.38066026e-04
116.000 106.000 1.15948925e-04
116.000 108.000 9.79540177e-05
116.000 110.000 8.51023724e-05
116.000 112.000 7.84806116e-05
116.000 114.000 7.92409113e-05
116.000 116.000 8.86010017e-05
116.000 118.000 1.07844167e-04
  
118.000 0.000 0.00000000e+00
118.000 2.000 6.96330227e-07
118.000 4.000 2.78346143e-06
118.000 6.000 6.25581518e-06
118.000 8.000 1.11040941e-05
118.000 10.000 1.73152818e-05
118.000 12.000 2.48726431e-05
118.000 14.000 3.37557236e-05
118.000 16.000 4.39403502e-05
118.000 18.000 5.53986307e-05
118.000 20.000 6.80989540e-05
118.000 22.000 8.20059900e-05
118.000 24.000 9.70806898e-05
118.000 26.000 1.13280285e-04
118.000 28.000 1.30558290e-04
118.000 30.000 1.48864497e-04
118.000 32.000 1.68144982e-04
118.000 34.000 1.88342101e-04
118.000 36.000 2.09394483e-04
118.000 38.000 2.31236355e-04
118.000 40.000 2.53795069e-04
118.000 42.000 2.76988879e-04
118.000 44.000 3.00724851e-04
118.000 46.000 3.24893769e-04
118.000 48.000 3.49368381e-04
118.000 50.000 3.74002419e-04
118.000 52.000 3.98624812e-04
118.000 54.000 4.23038451e-04
118.000 56.000 4.47031321e-04
118.000 58.000 4.70378719e-04
118.000 60.000 4.92838947e-04
118.000 62.000 5.14138445e-04
118.000 64.000 5.33967126e-04
118.000 66.000 5.51967712e-04
118.000 68.000 5.67751626e-04
118.000 70.000 5.80935501e-04
118.000 72.000 5.91184191e-04
118.000 74.000 5.98230259e-04
118.000 76.000 6.01875149e-04
118.000 78.000 6.01989192e-04
118.000 80.000 5.98511600e-04
118.000 82.000 5.91450470e-04
118.000 84.000 5.80882782e-04
118.000 86.000 5.66954399e-04
118.000 88.000 5.49880069e-04
118.000 90.000 5.29943422e-04
118.000 92.000 5.07496973e-04
118.000 94.000 4.82962119e-04
118.000 96.000 4.56829140e-04
118.000 98.000 4.29657203e-04
118.000 100.000 4.02074356e-04
118.000 102.000 3.74777530e-04
118.000 104.000 3.48532540e-04
118.000 106.000 3.24174086e-04
118.000 108.000 3.02605751e-04
118.000 110.000 2.84799999e-04
118.000 112.000 2.71798181e-04
118.000 114.000 2.64710530e-04
118.000 116.000 2.64716163e-04
118.000 118.000 2.73063079e-04
  
120.000 0.000 0.00000000e+00
120.000 2.000 7.12067363e-07
120.000 4.000 2.84718108e-06
120.000 6.000 6.40207606e-06
120.000 8.000 1.13713105e-05
120.000 10.000 1.77472657e-05
120.000 12.000 2.55201465e-05
120.000 14.000 3.46779808e-05
120.000 16.000 4.52066198e-05
120.000 18.000 5.70897380e-05
120.000 20.000 7.03088332e-05
120.000 22.000 8.48432264e-05
120.000 24.000 1.00670062e-04
120.000 26.000 1.17764307e-04
120.000 28.000 1.36098753e-04
120.000 30.000 1.55644014e-04
120.000 32.000 1.76368526e-04
120.000 34.000 1.98238552e-04
120.000 36.000 2.21218169e-04
120.000 38.000 2.45268907e-04
120.000 40.000 2.70348196e-04
120.000 42.000 2.96407384e-04
120.000 44.000 3.23389244e-04
120.000 46.000 3.51223138e-04
120.000 48.000 3.79821496e-04
120.000 50.000 4.09076653e-04
120.000 52.000 4.38853807e-04
120.000 54.000 4.68985001e-04
120.000 56.000 4.99273449e-04
120.000 58.000 5.29494659e-04
120.000 60.000 5.59391527e-04
120.000 62.000 5.88657835e-04
120.000 64.000 6.16933590e-04
120.000 66.000 6.43792447e-04
120.000 68.000 6.68759519e-04
120.000 70.000 6.91354184e-04
120.000 72.000 7.11141988e-04
120.000 74.000 7.27758646e-04
120.000 76.000 7.40911498e-04
120.000 78.000 7.50379509e-04
120.000 80.000 7.56013272e-04
120.000 82.000 7.57735004e-04
120.000 84.000 7.55538549e-04
120.000 86.000 7.49489375e-04
120.000 88.000 7.39724578e-04
120.000 90.000 7.26452879e-04
120.000 92.000 7.09954625e-04
120.000 94.000 6.90581789e-04
120.000 96.000 6.68757968e-04
120.000 98.000 6.44978387e-04
120.000 100.000 6.19809897e-04
120.000 102.000 5.93890974e-04
120.000 104.000 5.67931718e-04
120.000 106.000 5.42713859e-04
120.000 108.000 5.19090750e-04
120.000 110.000 4.97987369e-04
120.000 112.000 4.80400323e-04
120.000 114.000 4.67397842e-04
120.000 116.000 4.60119783e-04
120.000 118.000 4.59777629e-04
  
122.000 0.000 0.00000000e+00
122.000 2.000 7.38467580e-07
122.000 4.000 2.95346233e-06
122.000 6.000 6.64376030e-06
122.000 8.000 1.18073216e-05
122.000 10.000 1.84412902e-05
122.000 12.000 2.65419943e-05
122.000 14.000 3.61049462e-05
122.000 16.000 4.71248418e-05
122.000 18.000 5.95955616e-05
122.000 20.000 7.35101696e-05
122.000 22.000 8.88609142e-05
122.000 24.000 1.05639228e-04
122.000 26.000 1.23835726e-04
122.000 28.000 1.43440210e-04
122.000 30.000 1.64441665e-04
122.000 32.000 1.86828257e-04
122.000 34.000 2.10587340e-04
122.000 36.000 2.35705450e-04
122.000 38.000 2.62168202e-04
122.000 40.000 2.89959561e-04
122.000 42.000 3.19060068e-04
122.000 44.000 3.49444003e-04
122.000 46.000 3.81074795e-04
122.000 48.000 4.13899937e-04
122.000 50.000 4.47845916e-04
122.000 52.000 4.82810089e-04
122.000 54.000 5.18650468e-04
122.000 56.000 5.55184031e-04
122.000 58.000 5.92186889e-04
122.000 60.000 6.29388846e-04
122.000 62.000 6.66455507e-04
122.000 64.000 7.02983586e-04
122.000 66.000 7.38486657e-04
122.000 68.000 7.72414554e-04
122.000 70.000 8.04201620e-04
122.000 72.000 8.33326335e-04
122.000 74.000 8.59339252e-04
122.000 76.000 8.81864708e-04
122.000 78.000 9.00600818e-04
122.000 80.000 9.15319479e-04
122.000 82.000 9.25866369e-04
122.000 84.000 9.32160945e-04
122.000 86.000 9.34196446e-04
122.000 88.000 9.32039894e-04
122.000 90.000 9.25832087e-04
122.000 92.000 9.15787609e-04
122.000 94.000 9.02194820e-04
122.000 96.000 8.85415864e-04
122.000 98.000 8.65886665e-04
122.000 100.000 8.44116928e-04
122.000 102.000 8.20690138e-04
122.000 104.000 7.96263560e-04
122.000 106.000 7.71568243e-04
122.000 108.000 7.47409014e-04
122.000 110.000 7.24664482e-04
122.000 112.000 7.04287036e-04
122.000 114.000 6.87302845e-04
122.000 116.000 6.74811862e-04
122.000 118.000 6.67987818e-04
  
124.000 0.000 0.00000000e+00
124.000 2.000 7.75530877e-07
124.000 4.000 3.10230518e-06
124.000 6.000 6.98086790e-06
124.000 8.000 1.24121274e-05
124.000 10.000 1.93973553e-05
124.000 12.000 2.79381866e-05
124.000 14.000 3.80366197e-05
124.000 16.000 4.96950163e-05
124.000 18.000 6.29161013e-05
124.000 20.000 7.77029631e-05
124.000 22.000 9.40590534e-05
124.000 24.000 1.11988187e-04
124.000 26.000 1.31494543e-04
124.000 28.000 1.52582662e-04
124.000 30.000 1.75257449e-04
124.000 32.000 1.99524174e-04
124.000 34.000 2.25388467e-04
124.000 36.000 2.52856326e-04
124.000 38.000 2.81934241e-04
124.000 40.000 3.12629163e-04
124.000 42.000 3.44946930e-04
124.000 44.000 3.78889130e-04
124.000 46.000 4.14448739e-04
124.000 48.000 4.51603704e-04
124.000 50.000 4.90310210e-04
124.000 52.000 5.30493659e-04
124.000 54.000 5.72034851e-04
124.000 56.000 6.14763068e-04
124.000 58.000 6.58455407e-04
124.000 60.000 7.02830905e-04
124.000 62.000 7.47531459e-04
124.000 64.000 7.92117114e-04
124.000 66.000 8.36050342e-04
124.000 68.000 8.78716731e-04
124.000 70.000 9.19477810e-04
124.000 72.000 9.57737231e-04
124.000 74.000 9.92972078e-04
124.000 76.000 1.02473478e-03
124.000 78.000 1.05265312e-03
124.000 80.000 1.07643022e-03
124.000 82.000 1.09584456e-03
124.000 84.000 1.11074997e-03
124.000 86.000 1.12107561e-03
124.000 88.000 1.12682602e-03
124.000 90.000 1.12808105e-03
124.000 92.000 1.12499592e-03
124.000 94.000 1.11780121e-03
124.000 96.000 1.10680283e-03
124.000 98.000 1.09238204e-03
124.000 100.000 1.07499545e-03
124.000 102.000 1.05517502e-03
124.000 104.000 1.03352807e-03
124.000 106.000 1.01073724e-03
124.000 108.000 9.87560545e-04
124.000 110.000 9.64831338e-04
124.000 112.000 9.43458320e-04
124.000 114.000 9.24425541e-04
124.000 116.000 9.08792401e-04
124.000 118.000 8.97693645e-04
  
126.000 0.000 0.00000000e+00
126.000 2.000 8.23257256e-07
126.000 4.000 3.29370962e-06
126.000 6.000 7.41339886e-06
126.000 8.000 1.31857279e-05
126.000 10.000 2.06154610e-05
126.000 12.000 2.97087234e-05
126.000 14.000 4.04730015e-05
126.000 16.000 5.29171432e-05
126.000 18.000 6.70513572e-05
126.000 20.000 8.28872137e-05
126.000 22.000 1.00437644e-04
126.000 24.000 1.19716940e-04
126.000 26.000 1.40740756e-04
126.000 28.000 1.63526107e-04
126.000 30.000 1.88091368e-04
126.000 32.000 2.14456276e-04
126.000 34.000 2.42641931e-04
126.000 36.000 2.72670796e-04
126.000 38.000 3.04567022e-04
126.000 40.000 3.38357003e-04
126.000 42.000 3.74067970e-04
126.000 44.000 4.11724624e-04
126.000 46.000 4.51344971e-04
126.000 48.000 4.92932796e-04
126.000 50.000 5.36469534e-04
126.000 52.000 5.81904517e-04
126.000 54.000 6.29138151e-04
126.000 56.000 6.78010560e-04
126.000 58.000 7.28300215e-04
126.000 60.000 7.79717704e-04
126.000 62.000 8.31885693e-04
126.000 64.000 8.84334176e-04
126.000 66.000 9.36483501e-04
126.000 68.000 9.87666050e-04
126.000 70.000 1.03718275e-03
126.000 72.000 1.08437468e-03
126.000 74.000 1.12865712e-03
126.000 76.000 1.16952171e-03
126.000 78.000 1.20653641e-03
126.000 80.000 1.23934550e-03
126.000 82.000 1.26766959e-03
126.000 84.000 1.29130563e-03
126.000 86.000 1.31012688e-03
126.000 88.000 1.32408294e-03
126.000 90.000 1.33319976e-03
126.000 92.000 1.33757957e-03
126.000 94.000 1.33740096e-03
126.000 96.000 1.33291886e-03
126.000 98.000 1.32446450e-03
126.000 100.000 1.31244546e-03
126.000 102.000 1.29734563e-03
126.000 104.000 1.27972524e-03
126.000 106.000 1.26022085e-03
126.000 108.000 1.23954534e-03
126.000 110.000 1.21848794e-03
126.000 112.000 1.19791418e-03
126.000 114.000 1.17876593e-03
126.000 116.000 1.16206140e-03
126.000 118.000 1.14889511e-03
  
128.000 0.000 0.00000000e+00
128.000 2.000 8.81646716e-07
128.000 4.000 3.52767565e-06
128.000 6.000 7.94135317e-06
128.000 8.000 1.41281232e-05
128.000 10.000 2.20956073e-05
128.000 12.000 3.18536045e-05
128.000 14.000 4.34140915e-05
128.000 16.000 5.67912225e-05
128.000 18.000 7.20013294e-05
128.000 20.000 8.90629215e-05
128.000 22.000 1.07996686e-04
128.000 24.000 1.28825487e-04
128.000 26.000 1.51574367e-04
128.000 28.000 1.76270545e-04
128.000 30.000 2.02943420e-04
128.000 32.000 2.31624565e-04
128.000 34.000 2.62347733e-04
128.000 36.000 2.95148862e-04
128.000 38.000 3.30066547e-04
128.000 40.000 3.67143079e-04
128.000 42.000 4.06423189e-04
128.000 44.000 4.47950485e-04
128.000 46.000 4.91763491e-04
128.000 48.000 5.37887214e-04
128.000 50.000 5.86323888e-04
128.000 52.000 6.37042663e-04
128.000 54.000 6.89960367e-04
128.000 56.000 7.44926506e-04
128.000 58.000 8.01721311e-04
128.000 60.000 8.60049242e-04
128.000 62.000 9.19518208e-04
128.000 64.000 9.79634771e-04
128.000 66.000 1.03978613e-03
128.000 68.000 1.09926251e-03
128.000 70.000 1.15731645e-03
128.000 72.000 1.21323867e-03
128.000 74.000 1.26639438e-03
128.000 76.000 1.31622551e-03
128.000 78.000 1.36225070e-03
128.000 80.000 1.40406531e-03
128.000 82.000 1.44134145e-03
128.000 84.000 1.47382791e-03
128.000 86.000 1.50135024e-03
128.000 88.000 1.52381068e-03
128.000 90.000 1.54118822e-03
128.000 92.000 1.55353854e-03
128.000 94.000 1.56099408e-03
128.000 96.000 1.56376396e-03
128.000 98.000 1.56213406e-03
128.000 100.000 1.55646696e-03
128.000 102.000 1.54720195e-03
128.000 104.000 1.53485507e-03
128.000 106.000 1.52001906e-03
128.000 108.000 1.50336340e-03
128.000 110.000 1.48563428e-03
128.000 112.000 1.46765460e-03
128.000 114.000 1.45032401e-03
128.000 116.000 1.43461886e-03
128.000 118.000 1.42159222e-03
  
130.000 0.000 0.00000000e+00
130.000 2.000 9.50699257e-07
130.000 4.000 3.80420328e-06
130.000 6.000 8.56473085e-06
130.000 8.000 1.52393132e-05
130.000 10.000 2.38377942e-05
130.000 12.000 3.43728301e-05
130.000 14.000 4.68598897e-05
130.000 16.000 6.13172543e-05
130.000 18.000 7.77660178e-05
130.000 20.000 9.62300864e-05
130.000 22.000 1.16736179e-04
130.000 24.000 1.39313827e-04
130.000 26.000 1.63995375e-04
130.000 28.000 1.90815978e-04
130.000 30.000 2.19813606e-04
130.000 32.000 2.51029039e-04
130.000 34.000 2.84505873e-04
130.000 36.000 3.20290523e-04
130.000 38.000 3.58432815e-04
130.000 40.000 3.98987394e-04
130.000 42.000 4.42012585e-04
130.000 44.000 4.87566713e-04
130.000 46.000 5.35704299e-04
130.000 48.000 5.86466958e-04
130.000 50.000 6.39873271e-04
130.000 52.000 6.95908097e-04
130.000 54.000 7.54501501e-04
130.000 56.000 8.15510906e-04
130.000 58.000 8.78718697e-04
130.000 60.000 9.43825519e-04
130.000 62.000 1.01042900e-03
130.000 64.000 1.07801890e-03
130.000 66.000 1.14595824e-03
130.000 68.000 1.21350611e-03
130.000 70.000 1.27987890e-03
130.000 72.000 1.34432922e-03
130.000 74.000 1.40618387e-03
130.000 76.000 1.46484617e-03
130.000 78.000 1.51979597e-03
130.000 80.000 1.57058966e-03
130.000 82.000 1.61686013e-03
130.000 84.000 1.65831682e-03
130.000 86.000 1.69474569e-03
130.000 88.000 1.72600922e-03
130.000 90.000 1.75204643e-03
130.000 92.000 1.77287285e-03
130.000 94.000 1.78858055e-03
130.000 96.000 1.79933814e-03
130.000 98.000 1.80539072e-03
130.000 100.000 1.80705994e-03
130.000 102.000 1.80474399e-03
130.000 104.000 1.79891757e-03
130.000 106.000 1.79013189e-03
130.000 108.000 1.77901473e-03
130.000 110.000 1.76627037e-03
130.000 112.000 1.75267960e-03
130.000 114.000 1.73909978e-03
130.000 116.000 1.72646477e-03
130.000 118.000 1.71578496e-03
  
132.000 0.000 0.00000000e+00
132.000 2.000 1.03041488e-06
132.000 4.000 4.12329251e-06
132.000 6.000 9.28353188e-06
132.000 8.000 1.65192980e-05
132.000 10.000 2.58420217e-05
132.000 12.000 3.72664001e-05
132.000 14.000 5.08103960e-05
132.000 16.000 6.64952385e-05
132.000 18.000 8.43454223e-05
132.000 20.000 1.04388708e-04
132.000 22.000 1.26656124e-04
132.000 24.000 1.51181961e-04
132.000 26.000 1.78003780e-04
132.000 28.000 2.07162404e-04
132.000 30.000 2.38701925e-04
132.000 32.000 2.72669700e-04
132.000 34.000 3.09116351e-04
132.000 36.000 3.48095778e-04
132.000 38.000 3.89665826e-04
132.000 40.000 4.33889946e-04
132.000 42.000 4.80836160e-04
132.000 44.000 5.30573308e-04
132.000 46.000 5.83167395e-04
132.000 48.000 6.38672027e-04
132.000 50.000 6.97117685e-04
132.000 52.000 7.58500820e-04
132.000 54.000 8.22761550e-04
132.000 56.000 8.89763761e-04
132.000 58.000 9.59292371e-04
132.000 60.000 1.03104654e-03
132.000 62.000 1.10461808e-03
132.000 64.000 1.17948656e-03
132.000 66.000 1.25499983e-03
132.000 68.000 1.33039686e-03
132.000 70.000 1.40487010e-03
132.000 72.000 1.47764631e-03
132.000 74.000 1.54802557e-03
132.000 76.000 1.61538369e-03
132.000 78.000 1.67917224e-03
132.000 80.000 1.73891854e-03
132.000 82.000 1.79422565e-03
132.000 84.000 1.84477237e-03
132.000 86.000 1.89031324e-03
132.000 88.000 1.93067857e-03
132.000 90.000 1.96577439e-03
132.000 92.000 1.99558249e-03
132.000 94.000 2.02016039e-03
132.000 96.000 2.03964137e-03
132.000 98.000 2.05423446e-03
132.000 100.000 2.06422442e-03
132.000 102.000 2.06997176e-03
132.000 104.000 2.07191273e-03
132.000 106.000 2.07055934e-03
132.000 108.000 2.06649933e-03
132.000 110.000 2.06039620e-03
132.000 112.000 2.05298918e-03
132.000 114.000 2.04509325e-03
132.000 116.000 2.03759915e-03
132.000 118.000 2.03147334e-03
  
134.000 0.000 0.00000000e+00
134.000 2.000 1.12079358e-06
134.000 4.000 4.48494334e-06
134.000 6.000 1.00977563e-05
134.000 8.000 1.79680774e-05
134.000 10.000 2.81082898e-05
134.000 12.000 4.05343145e-05
134.000 14.000 5.52656106e-05
134.000 16.000 7.23251751e-05
134.000 18.000 9.17395431e-05
134.000 20.000 1.13538788e-04
134.000 22.000 1.37756520e-04
134.000 24.000 1.64429889e-04
134.000 26.000 1.93599582e-04
134.000 28.000 2.25309824e-04
134.000 30.000 2.59608379e-04
134.000 32.000 2.96546546e-04
134.000 34.000 3.36179167e-04
134.000 36.000 3.78564628e-04
134.000 38.000 4.23765580e-04
134.000 40.000 4.71850735e-04
134.000 42.000 5.22893913e-04
134.000 44.000 5.76970270e-04
134.000 46.000 6.34152778e-04
134.000 48.000 6.94502422e-04
134.000 50.000 7.58057129e-04
134.000 52.000 8.24820830e-04
134.000 54.000 8.94740517e-04
134.000 56.000 9.67685071e-04
134.000 58.000 1.04344233e-03
134.000 60.000 1.12171229e-03
134.000 62.000 1.20208544e-03
134.000 64.000 1.28403775e-03
134.000 66.000 1.36691088e-03
134.000 68.000 1.44993474e-03
134.000 70.000 1.53229006e-03
134.000 72.000 1.61318996e-03
134.000 74.000 1.69191949e-03
134.000 76.000 1.76783807e-03
134.000 78.000 1.84037950e-03
134.000 80.000 1.90905196e-03
134.000 82.000 1.97343800e-03
134.000 84.000 2.03319454e-03
134.000 86.000 2.08805289e-03
134.000 88.000 2.13781872e-03
134.000 90.000 2.18237210e-03
134.000 92.000 2.22166745e-03
134.000 94.000 2.25573359e-03
134.000 96.000 2.28467368e-03
134.000 98.000 2.30866530e-03
134.000 100.000 2.32796039e-03
134.000 102.000 2.34288524e-03
134.000 104.000 2.35384055e-03
134.000 106.000 2.36130139e-03
134.000 108.000 2.36581719e-03
134.000 110.000 2.36801177e-03
134.000 112.000 2.36858332e-03
134.000 114.000 2.36830441e-03
134.000 116.000 2.36802198e-03
134.000 118.000 2.36865736e-03
  
136.000 0.000 0.00000000e+00
136.000 2.000 1.22183537e-06
136.000 4.000 4.88915575e-06
136.000 6.000 1.10074040e-05
136.000 8.000 1.95856516e-05
136.000 10.000 3.06365986e-05
136.000 12.000 4.41765734e-05
136.000 14.000 6.02255334e-05
136.000 16.000 7.88070641e-05
136.000 18.000 9.99483800e-05
136.000 20.000 1.23680324e-04
136.000 22.000 1.50037367e-04
136.000 24.000 1.79057610e-04
136.000 26.000 2.10782782e-04
136.000 28.000 2.45258238e-04
136.000 30.000 2.82532966e-04
136.000 32.000 3.22659579e-04
136.000 34.000 3.65694320e-04
136.000 36.000 4.11697073e-04
136.000 38.000 4.60732077e-04
136.000 40.000 5.12869762e-04
136.000 42.000 5.68185844e-04
136.000 44.000 6.26757599e-04
136.000 46.000 6.88660449e-04
136.000 48.000 7.53958143e-04
136.000 50.000 8.22691602e-04
136.000 52.000 8.94868128e-04
136.000 54.000 9.70438400e-04
136.000 56.000 1.04927484e-03
136.000 58.000 1.13116859e-03
136.000 60.000 1.21582279e-03
136.000 62.000 1.30283108e-03
136.000 64.000 1.39167248e-03
136.000 66.000 1.48169142e-03
136.000 68.000 1.57211977e-03
136.000 70.000 1.66213877e-03
136.000 72.000 1.75096015e-03
136.000 74.000 1.83786563e-03
136.000 76.000 1.92220931e-03
136.000 78.000 2.00341775e-03
136.000 80.000 2.08098991e-03
136.000 82.000 2.15449718e-03
136.000 84.000 2.22358334e-03
136.000 86.000 2.28796463e-03
136.000 88.000 2.34742968e-03
136.000 90.000 2.40183956e-03
136.000 92.000 2.45112775e-03
136.000 94.000 2.49530014e-03
136.000 96.000 2.53443506e-03
136.000 98.000 2.56868324e-03
136.000 100.000 2.59826784e-03
136.000 102.000 2.62348444e-03
136.000 104.000 2.64470104e-03
136.000 106.000 2.66235805e-03
136.000 108.000 2.67696832e-03
136.000 110.000 2.68911708e-03
136.000 112.000 2.69946203e-03
136.000 114.000 2.70873326e-03
136.000 116.000 2.71773327e-03
136.000 118.000 2.72733702e-03
  
138.000 0.000 0.00000000e+00
138.000 2.000 1.33354023e-06
138.000 4.000 5.33592977e-06
138.000 6.000 1.20124751e-05
138.000 8.000 2.13720205e-05
138.000 10.000 3.34269479e-05
138.000 12.000 4.81931767e-05
138.000 14.000 6.56901643e-05
138.000 16.000 8.59409056e-05
138.000 18.000 1.08971933e-04
138.000 20.000 1.34813317e-04
138.000 22.000 1.63498666e-04
138.000 24.000 1.95065125e-04
138.000 26.000 2.29553378e-04
138.000 28.000 2.67007646e-04
138.000 30.000 3.07475687e-04
138.000 32.000 3.51008797e-04
138.000 34.000 3.97661812e-04
138.000 36.000 4.47493114e-04
138.000 38.000 5.00565318e-04
138.000 40.000 5.56947027e-04
138.000 42.000 6.16711954e-04
138.000 44.000 6.79935295e-04
138.000 46.000 7.46690408e-04
138.000 48.000 8.17039189e-04
138.000 50.000 8.91021106e-04
138.000 52.000 9.68642715e-04
138.000 54.000 1.04985520e-03
138.000 56.000 1.13453305e-03
138.000 58.000 1.22247113e-03
138.000 60.000 1.31337802e-03
138.000 62.000 1.40685500e-03
138.000 64.000 1.50239074e-03
138.000 66.000 1.59934142e-03
138.000 68.000 1.69695194e-03
138.000 70.000 1.79441623e-03
138.000 72.000 1.89095690e-03
138.000 74.000 1.98586398e-03
138.000 76.000 2.07849742e-03
138.000 78.000 2.16828700e-03
138.000 80.000 2.25473240e-03
138.000 82.000 2.33740318e-03
138.000 84.000 2.41593877e-03
138.000 86.000 2.49004847e-03
138.000 88.000 2.55951145e-03
138.000 90.000 2.62417678e-03
138.000 92.000 2.68396338e-03
138.000 94.000 2.73886006e-03
138.000 96.000 2.78892551e-03
138.000 98.000 2.83428827e-03
138.000 100.000 2.87514679e-03
138.000 102.000 2.91176937e-03
138.000 104.000 2.94449419e-03
138.000 106.000 2.97372933e-03
138.000 108.000 2.99995271e-03
138.000 110.000 3.02371214e-03
138.000 112.000 3.04562532e-03
138.000 114.000 3.06637980e-03
138.000 116.000 3.08673303e-03
138.000 118.000 3.10751231e-03
  
140.000 0.000 0.00000000e+00
140.000 2.000 1.45590818e-06
140.000 4.000 5.82526538e-06
140.000 6.000 1.31129696e-05
140.000 8.000 2.33271842e-05
140.000 10.000 3.64793378e-05
140.000 12.000 5.25841245e-05
140.000 14.000 7.16595035e-05
140.000 16.000 9.37266995e-05
140.000 18.000 1.18810203e-04
140.000 20.000 1.46937768e-04
140.000 22.000 1.78140417e-04
140.000 24.000 2.12452434e-04
140.000 26.000 2.49911372e-04
140.000 28.000 2.90558047e-04
140.000 30.000 3.34436541e-04
140.000 32.000 3.81594202e-04
140.000 34.000 4.32081641e-04
140.000 36.000 4.85952749e-04
140.000 38.000 5.43265302e-04
140.000 40.000 6.04082528e-04
140.000 42.000 6.68472241e-04
140.000 44.000 7.36503359e-04
140.000 46.000 8.08242655e-04
140.000 48.000 8.83745561e-04
140.000 50.000 9.63045639e-04
140.000 52.000 1.04614459e-03
140.000 54.000 1.13299092e-03
140.000 56.000 1.22345973e-03
140.000 58.000 1.31734996e-03
140.000 60.000 1.41437800e-03
140.000 62.000 1.51415720e-03
140.000 64.000 1.61619253e-03
140.000 66.000 1.71986091e-03
140.000 68.000 1.82443125e-03
140.000 70.000 1.92912245e-03
140.000 72.000 2.03318019e-03
140.000 74.000 2.13591456e-03
140.000 76.000 2.23670238e-03
140.000 78.000 2.33498723e-03
140.000 80.000 2.43027943e-03
140.000 82.000 2.52215602e-03
140.000 84.000 2.61026083e-03
140.000 86.000 2.69430440e-03
140.000 88.000 2.77406403e-03
140.000 90.000 2.84938374e-03
140.000 92.000 2.92017434e-03
140.000 94.000 2.98641334e-03
140.000 96.000 3.04814502e-03
140.000 98.000 3.10548039e-03
140.000 100.000 3.15859722e-03
140.000 102.000 3.20774001e-03
140.000 104.000 3.25322001e-03
140.000 106.000 3.29541522e-03
140.000 108.000 3.33477037e-03
140.000 110.000 3.37179694e-03
140.000 112.000 3.40707318e-03
140.000 114.000 3.44124404e-03
140.000 116.000 3.47502124e-03
140.000 118.000 3.50918325e-03
  
142.000 0.000 0.00000000e+00
142.000 2.000 1.58893921e-06
142.000 4.000 6.35716259e-06
142.000 6.000 1.43088874e-05
142.000 8.000 2.54511426e-05
142.000 10.000 3.97937683e-05
142.000 12.000 5.73494166e-05
142.000 14.000 7.81335508e-05
142.000 16.000 1.02164446e-04
142.000 18.000 1.29463188e-04
142.000 20.000 1.60053676e-04
142.000 22.000 1.93962618e-04
142.000 24.000 2.31219537e-04
142.000 26.000 2.71856763e-04
142.000 28.000 3.15909442e-04
142.000 30.000 3.63415530e-04
142.000 32.000 4.14415792e-04
142.000 34.000 4.68953809e-04
142.000 36.000 5.27075978e-04
142.000 38.000 5.88832029e-04
142.000 40.000 6.54276268e-04
142.000 42.000 7.23466707e-04
142.000 44.000 7.96461789e-04
142.000 46.000 8.73317189e-04
142.000 48.000 9.54077259e-04
142.000 50.000 1.03876520e-03
142.000 52.000 1.12737375e-03
142.000 54.000 1.21984555e-03
142.000 56.000 1.31605486e-03
142.000 58.000 1.41580508e-03
142.000 60.000 1.51882271e-03
142.000 62.000 1.62473769e-03
142.000 64.000 1.73307786e-03
142.000 66.000 1.84324986e-03
142.000 68.000 1.95455770e-03
142.000 70.000 2.06625742e-03
142.000 72.000 2.17763003e-03
142.000 74.000 2.28801735e-03
142.000 76.000 2.39682421e-03
142.000 78.000 2.50351846e-03
142.000 80.000 2.60763098e-03
142.000 82.000 2.70875569e-03
142.000 84.000 2.80654952e-03
142.000 86.000 2.90073243e-03
142.000 88.000 2.99108741e-03
142.000 90.000 3.07746046e-03
142.000 92.000 3.15976063e-03
142.000 94.000 3.23795998e-03
142.000 96.000 3.31209360e-03
142.000 98.000 3.38225961e-03
142.000 100.000 3.44861914e-03
142.000 102.000 3.51139637e-03
142.000 104.000 3.57087849e-03
142.000 106.000 3.62741572e-03
142.000 108.000 3.68142129e-03
142.000 110.000 3.73337149e-03
142.000 112.000 3.78380561e-03
142.000 114.000 3.83332596e-03
142.000 116.000 3.88259791e-03
142.000 118.000 3.93234982e-03
  
144.000 0.000 0.00000000e+00
144.000 2.000 1.75729006e-06
144.000 4.000 7.03019047e-06
144.000 6.000 1.58217920e-05
144.000 8.000 2.81372457e-05
144.000 10.000 4.39837635e-05
144.000 12.000 6.33706174e-05
144.000 14.000 8.63091401e-05
144.000 16.000 1.12812725e-04
144.000 18.000 1.42896825e-04
144.000 20.000 1.76578955e-04
144.000 22.000 2.13878688e-04
144.000 24.000 2.54817662e-04
144.000 26.000 2.99419570e-04
144.000 28.000 3.47710169e-04
144.000 30.000 3.99717275e-04
144.000 32.000 4.55470765e-04
144.000 34.000 5.15002577e-04
144.000 36.000 5.78346715e-04
144.000 38.000 6.45539555e-04
144.000 40.000 7.16620594e-04
144.000 42.000 7.91631627e-04
144.000 44.000 8.70613798e-04
144.000 46.000 9.53604348e-04
144.000 48.000 1.04062913e-03
144.000 50.000 1.13169390e-03
144.000 52.000 1.22677605e-03
144.000 54.000 1.32580793e-03
144.000 56.000 1.42866144e-03
144.000 58.000 1.53514601e-03
144.000 60.000 1.64500307e-03
144.000 62.000 1.75788751e-03
144.000 64.000 1.87336215e-03
144.000 66.000 1.99087923e-03
144.000 68.000 2.10979726e-03
144.000 70.000 2.22943090e-03
144.000 72.000 2.34911764e-03
144.000 74.000 2.46825082e-03
144.000 76.000 2.58628169e-03
144.000 78.000 2.70271945e-03
144.000 80.000 2.81713119e-03
144.000 82.000 2.92914193e-03
144.000 84.000 3.03843463e-03
144.000 86.000 3.14475014e-03
144.000 88.000 3.24788726e-03
144.000 90.000 3.34770270e-03
144.000 92.000 3.44411110e-03
144.000 94.000 3.53708499e-03
144.000 96.000 3.62665486e-03
144.000 98.000 3.71290910e-03
144.000 100.000 3.79599404e-03
144.000 102.000 3.87611390e-03
144.000 104.000 3.95353086e-03
144.000 106.000 4.02856499e-03
144.000 108.000 4.10159429e-03
144.000 110.000 4.17305470e-03
144.000 112.000 4.24344005e-03
144.000 114.000 4.31330213e-03
144.000 116.000 4.38325060e-03
144.000 118.000 4.45395310e-03
  
146.000 0.000 0.00000000e+00
146.000 2.000 1.97856654e-06
146.000 4.000 7.91476985e-06
146.000 6.000 1.78101209e-05
146.000 8.000 3.16671382e-05
146.000 10.000 4.94893472e-05
146.000 12.000 7.12812812e-05
146.000 14.000 9.70484804e-05
146.000 16.000 1.26797493e-04
146.000 18.000 1.60535873e-04
146.000 20.000 1.98272184e-04
146.000 22.000 2.40015995e-04
146.000 24.000 2.85777884e-04
146.000 26.000 3.35569434e-04
146.000 28.000 3.89403238e-04
146.000 30.000 4.47292895e-04
146.000 32.000 5.09253012e-04
146.000 34.000 5.75299201e-04
146.000 36.000 6.45448087e-04
146.000 38.000 7.19717393e-04
146.000 40.000 7.98125967e-04
146.000 42.000 8.80692877e-04
146.000 44.000 9.67434879e-04
146.000 46.000 1.05836332e-03
146.000 48.000 1.15347823e-03
146.000 50.000 1.25276133e-03
146.000 52.000 1.35616916e-03
146.000 54.000 1.46362002e-03
146.000 56.000 1.57498303e-03
146.000 58.000 1.69007684e-03
146.000 60.000 1.80866468e-03
146.000 62.000 1.93043753e-03
146.000 64.000 2.05500859e-03
146.000 66.000 2.18189660e-03
146.000 68.000 2.31053971e-03
146.000 70.000 2.44033810e-03
146.000 72.000 2.57071193e-03
146.000 74.000 2.70113028e-03
146.000 76.000 2.83111295e-03
146.000 78.000 2.96023049e-03
146.000 80.000 3.08810418e-03
146.000 82.000 3.21440602e-03
146.000 84.000 3.33885877e-03
146.000 86.000 3.46123591e-03
146.000 88.000 3.58136164e-03
146.000 90.000 3.69911093e-03
146.000 92.000 3.81440945e-03
146.000 94.000 3.92723363e-03
146.000 96.000 4.03761061e-03
146.000 98.000 4.14561830e-03
146.000 100.000 4.25138530e-03
146.000 102.000 4.35509097e-03
146.000 104.000 4.45696542e-03
146.000 106.000 4.55728945e-03
146.000 108.000 4.65639464e-03
146.000 110.000 4.75466328e-03
146.000 112.000 4.85252839e-03
146.000 114.000 4.95047374e-03
146.000 116.000 5.04903384e-03
146.000 118.000 5.14879390e-03
  
148.000 0.000 0.00000000e+00
148.000 2.000 2.20973767e-06
148.000 4.000 8.83893142e-06
148.000 6.000 1.98875235e-05
148.000 8.000 3.53554177e-05
148.000 10.000 5.52424793e-05
148.000 12.000 7.95485350e-05
148.000 14.000 1.08273373e-04
148.000 16.000 1.41416744e-04
148.000 18.000 1.78978357e-04
148.000 20.000 2.20957888e-04
148.000 22.000 2.67354968e-04
148.000 24.000 3.18169196e-04
148.000 26.000 3.73400127e-04
148.000 28.000 4.33047280e-04
148.000 30.000 4.97110136e-04
148.000 32.000 5.65588138e-04
148.000 34.000 6.38480687e-04
148.000 36.000 7.15787149e-04
148.000 38.000 7.97506774e-04
148.000 40.000 8.83638106e-04
148.000 42.000 9.74177868e-04
148.000 44.000 1.06911890e-03
148.000 46.000 1.16844737e-03
148.000 48.000 1.27213820e-03
148.000 50.000 1.38014985e-03
148.000 52.000 1.49241882e-03
148.000 54.000 1.60885043e-03
148.000 56.000 1.72931316e-03
148.000 58.000 1.85363817e-03
148.000 60.000 1.98161528e-03
148.000 62.000 2.11297834e-03
148.000 64.000 2.24739950e-03
148.000 66.000 2.38447400e-03
148.000 68.000 2.52373037e-03
148.000 70.000 2.66466517e-03
148.000 72.000 2.80679139e-03
148.000 74.000 2.94966294e-03
148.000 76.000 3.09287622e-03
148.000 78.000 3.23607007e-03
148.000 80.000 3.37892583e-03
148.000 82.000 3.52116728e-03
148.000 84.000 3.66256069e-03
148.000 86.000 3.80291478e-03
148.000 88.000 3.94208076e-03
148.000 90.000 4.07995229e-03
148.000 92.000 4.21646551e-03
148.000 94.000 4.35159902e-03
148.000 96.000 4.48537389e-03
148.000 98.000 4.61785368e-03
148.000 100.000 4.74914438e-03
148.000 102.000 4.87939448e-03
148.000 104.000 5.00879492e-03
148.000 106.000 5.13757912e-03
148.000 108.000 5.26602297e-03
148.000 110.000 5.39444482e-03
148.000 112.000 5.52320549e-03
148.000 114.000 5.65270827e-03
148.000 116.000 5.78339893e-03
148.000 118.000 5.91576568e-03
  
150.000 0.000 0.00000000e+00
150.000 2.000 2.39150001e-06
150.000 4.000 9.56561674e-06
150.000 6.000 2.15212004e-05
150.000 8.000 3.82563344e-05
150.000 10.000 5.97683360e-05
150.000 12.000 8.60537555e-05
150.000 14.000 1.17108377e-04
150.000 16.000 1.52927217e-04
150.000 18.000 1.93504527e-04
150.000 20.000 2.38833792e-04
150.000 22.000 2.88907728e-04
150.000 24.000 3.43718287e-04
150.000 26.000 4.03256653e-04
150.000 28.000 4.67513244e-04
150.000 30.000 5.36477711e-04
150.000 32.000 6.10138940e-04
150.000 34.000 6.88485048e-04
150.000 36.000 7.71503386e-04
150.000 38.000 8.59180353e-04
150.000 40.000 9.51500394e-04
150.000 42.000 1.04844474e-03
150.000 44.000 1.14998978e-03
150.000 46.000 1.25610465e-03
150.000 48.000 1.36674765e-03
150.000 50.000 1.48186255e-03
150.000 52.000 1.60137415e-03
150.000 54.000 1.72518221e-03
150.000 56.000 1.85315961e-03
150.000 58.000 1.98515259e-03
150.000 60.000 2.12097742e-03
150.000 62.000 2.26040801e-03
150.000 64.000 2.40316994e-03
150.000 66.000 2.54892670e-03
150.000 68.000 2.69728677e-03
150.000 70.000 2.84783139e-03
150.000 72.000 3.00015491e-03
150.000 74.000 3.15388521e-03
150.000 76.000 3.30868503e-03
150.000 78.000 3.46425196e-03
150.000 80.000 3.62031844e-03
150.000 82.000 3.77665176e-03
150.000 84.000 3.93305404e-03
150.000 86.000 4.08936228e-03
150.000 88.000 4.24544831e-03
150.000 90.000 4.40121881e-03
150.000 92.000 4.55661531e-03
150.000 94.000 4.71161419e-03
150.000 96.000 4.86622668e-03
150.000 98.000 5.02049885e-03
150.000 100.000 5.17451163e-03
150.000 102.000 5.32838081e-03
150.000 104.000 5.48225699e-03
150.000 106.000 5.63632566e-03
150.000 108.000 5.79080713e-03
150.000 110.000 5.94595658e-03
150.000 112.000 6.10206402e-03
150.000 114.000 6.25945433e-03
150.000 116.000 6.41848722e-03
150.000 118.000 6.57955726e-03
  
152.000 0.000 0.00000000e+00
152.000 2.000 2.51989310e-06
152.000 4.000 1.00789939e-05
152.000 6.000 2.26755669e-05
152.000 8.000 4.03067196e-05
152.000 10.000 6.29684024e-05
152.000 12.000 9.06554088e-05
152.000 14.000 1.23361375e-04
152.000 16.000 1.61078781e-04
152.000 18.000 2.03798949e-04
152.000 20.000 2.51512044e-04
152.000 22.000 3.04207075e-04
152.000 24.000 3.61871893e-04
152.000 26.000 4.24493192e-04
152.000 28.000 4.92056511e-04
152.000 30.000 5.64546228e-04
152.000 32.000 6.41945569e-04
152.000 34.000 7.24236598e-04
152.000 36.000 8.11400224e-04
152.000 38.000 9.03415964e-04
152.000 40.000 1.00026074e-03
152.000 42.000 1.10190759e-03
152.000 44.000 1.20832432e-03
152.000 46.000 1.31947167e-03
152.000 48.000 1.43530034e-03
152.000 50.000 1.55574836e-03
152.000 52.000 1.68073770e-03
152.000 54.000 1.81017033e-03
152.000 56.000 1.94392873e-03
152.000 58.000 2.08187657e-03
152.000 60.000 2.22385598e-03
152.000 62.000 2.36967724e-03
152.000 64.000 2.51911279e-03
152.000 66.000 2.67188489e-03
152.000 68.000 2.82767006e-03
152.000 70.000 2.98612119e-03
152.000 72.000 3.14690097e-03
152.000 74.000 3.30969900e-03
152.000 76.000 3.47423289e-03
152.000 78.000 3.64024825e-03
152.000 80.000 3.80751870e-03
152.000 82.000 3.97584584e-03
152.000 84.000 4.14505930e-03
152.000 86.000 4.31501668e-03
152.000 88.000 4.48560362e-03
152.000 90.000 4.65673372e-03
152.000 92.000 4.82834861e-03
152.000 94.000 5.00041791e-03
152.000 96.000 5.17293925e-03
152.000 98.000 5.34593826e-03
152.000 100.000 5.51946857e-03
152.000 102.000 5.69361179e-03
152.000 104.000 5.86847758e-03
152.000 106.000 6.04420355e-03
152.000 108.000 6.22095536e-03
152.000 110.000 6.39892662e-03
152.000 112.000 6.57833899e-03
152.000 114.000 6.75944210e-03
152.000 116.000 6.94251360e-03
152.000 118.000 7.12785913e-03
  
154.000 0.000 0.00000000e+00
154.000 2.000 2.59491696e-06
154.000 4.000 1.03790629e-05
154.000 6.000 2.33506232e-05
154.000 8.000 4.15065731e-05
154.000 10.000 6.48426784e-05
154.000 12.000 9.33534949e-05
154.000 14.000 1.27032368e-04
154.000 16.000 1.65871435e-04
154.000 18.000 2.09861622e-04
154.000 20.000 2.58992644e-04
154.000 22.000 3.13253010e-04
154.000 24.000 3.72630014e-04
154.000 26.000 4.37109746e-04
154.000 28.000 5.06677082e-04
154.000 30.000 5.81315689e-04
154.000 32.000 6.61008024e-04
154.000 34.000 7.45735337e-04
154.000 36.000 8.35477662e-04
154.000 38.000 9.30213605e-04
154.000 40.000 1.02991915e-03
154.000 42.000 1.13456640e-03
154.000 44.000 1.24412253e-03
154.000 46.000 1.35854844e-03
154.000 48.000 1.47779625e-03
154.000 50.000 1.60180727e-03
154.000 52.000 1.73050948e-03
154.000 54.000 1.86381481e-03
154.000 56.000 2.00162054e-03
154.000 58.000 2.14381010e-03
154.000 60.000 2.29025093e-03
154.000 62.000 2.44078601e-03
154.000 64.000 2.59522806e-03
154.000 66.000 2.75334855e-03
154.000 68.000 2.91488025e-03
154.000 70.000 3.07953457e-03
154.000 72.000 3.24702957e-03
154.000 74.000 3.41710431e-03
154.000 76.000 3.58951980e-03
154.000 78.000 3.76405895e-03
154.000 80.000 3.94052660e-03
154.000 82.000 4.11874954e-03
154.000 84.000 4.29857645e-03
154.000 86.000 4.47987798e-03
154.000 88.000 4.66254666e-03
154.000 90.000 4.84649700e-03
154.000 92.000 5.03166539e-03
154.000 94.000 5.21801018e-03
154.000 96.000 5.40551163e-03
154.000 98.000 5.59417192e-03
154.000 100.000 5.78401517e-03
154.000 102.000 5.97508744e-03
154.000 104.000 6.16745669e-03
154.000 106.000 6.36121282e-03
154.000 108.000 6.55646766e-03
154.000 110.000 6.75335496e-03
154.000 112.000 6.95203040e-03
154.000 114.000 7.15267159e-03
154.000 116.000 7.35547807e-03
154.000 118.000 7.56067129e-03
  
156.000 0.000 0.00000000e+00
156.000 2.000 2.61657157e-06
156.000 4.000 1.04658238e-05
156.000 6.000 2.35463691e-05
156.000 8.000 4.18558951e-05
156.000 10.000 6.53911642e-05
156.000 12.000 9.41480138e-05
156.000 14.000 1.28121357e-04
156.000 16.000 1.67305180e-04
156.000 18.000 2.11692546e-04
156.000 20.000 2.61275592e-04
156.000 22.000 3.16045532e-04
156.000 24.000 3.75992651e-04
156.000 26.000 4.41106314e-04
156.000 28.000 5.11374956e-04
156.000 30.000 5.86786092e-04
156.000 32.000 6.67326307e-04
156.000 34.000 7.52981264e-04
156.000 36.000 8.43735701e-04
156.000 38.000 9.39573278e-04
156.000 40.000 1.04047562e-03
156.000 42.000 1.14642117e-03
156.000 44.000 1.25738440e-03
156.000 46.000 1.37333496e-03
156.000 48.000 1.49423539e-03
156.000 50.000 1.62003929e-03
156.000 52.000 1.75068948e-03
156.000 54.000 1.88611563e-03
156.000 56.000 2.02623503e-03
156.000 58.000 2.17095319e-03
156.000 60.000 2.32016230e-03
156.000 62.000 2.47373434e-03
156.000 64.000 2.63151574e-03
156.000 66.000 2.79331770e-03
156.000 68.000 2.95891733e-03
156.000 70.000 3.12807152e-03
156.000 72.000 3.30054071e-03
156.000 74.000 3.47610116e-03
156.000 76.000 3.65454577e-03
156.000 78.000 3.83568405e-03
156.000 80.000 4.01934215e-03
156.000 82.000 4.20536284e-03
156.000 84.000 4.39360550e-03
156.000 86.000 4.58394616e-03
156.000 88.000 4.77627746e-03
156.000 90.000 4.97050867e-03
156.000 92.000 5.16656567e-03
156.000 94.000 5.36439100e-03
156.000 96.000 5.56394379e-03
156.000 98.000 5.76519981e-03
156.000 100.000 5.96815146e-03
156.000 102.000 6.17280775e-03
156.000 104.000 6.37919432e-03
156.000 106.000 6.58735345e-03
156.000 108.000 6.79734404e-03
156.000 110.000 7.00924159e-03
156.000 112.000 7.22313825e-03
156.000 114.000 7.43914280e-03
156.000 116.000 7.65738062e-03
156.000 118.000 7.87799374e-03
  
158.000 0.000 0.00000000e+00
158.000 2.000 2.58485694e-06
158.000 4.000 1.03392765e-05
158.000 6.000 2.32628048e-05
158.000 8.000 4.13546855e-05
158.000 10.000 6.46138596e-05
158.000 12.000 9.30389656e-05
158.000 14.000 1.26628339e-04
158.000 16.000 1.65380014e-04
158.000 18.000 2.09291721e-04
158.000 20.000 2.58360889e-04
158.000 22.000 3.12584642e-04
158.000 24.000 3.71959804e-04
158.000 26.000 4.36482896e-04
158.000 28.000 5.06150135e-04
158.000 30.000 5.80957437e-04
158.000 32.000 6.60900416e-04
158.000 34.000 7.45974380e-04
158.000 36.000 8.36174340e-04
158.000 38.000 9.31494982e-04
158.000 40.000 1.03193015e-03
158.000 42.000 1.13747192e-03
158.000 44.000 1.24810994e-03
158.000 46.000 1.36383123e-03
158.000 48.000 1.48461776e-03
158.000 50.000 1.61044441e-03
158.000 52.000 1.74127770e-03
158.000 54.000 1.87707281e-03
158.000 56.000 2.01777219e-03
158.000 58.000 2.16330583e-03
158.000 60.000 2.31359007e-03
158.000 62.000 2.46852223e-03
158.000 64.000 2.62797584e-03
158.000 66.000 2.79179232e-03
158.000 68.000 2.95978130e-03
158.000 70.000 3.13173205e-03
158.000 72.000 3.30743439e-03
158.000 74.000 3.48668953e-03
158.000 76.000 3.66931079e-03
158.000 78.000 3.85512356e-03
158.000 80.000 4.04396535e-03
158.000 82.000 4.23568575e-03
158.000 84.000 4.43014645e-03
158.000 86.000 4.62722124e-03
158.000 88.000 4.82679600e-03
158.000 90.000 5.02876871e-03
158.000 92.000 5.23304945e-03
158.000 94.000 5.43956037e-03
158.000 96.000 5.64823575e-03
158.000 98.000 5.85902195e-03
158.000 100.000 6.07187742e-03
158.000 102.000 6.28677271e-03
158.000 104.000 6.50369048e-03
158.000 106.000 6.72262546e-03
158.000 108.000 6.94358449e-03
158.000 110.000 7.16658651e-03
158.000 112.000 7.39166254e-03
158.000 114.000 7.61885572e-03
158.000 116.000 7.84822126e-03
158.000 118.000 8.07982648e-03
  
160.000 0.000 0.00000000e+00
160.000 2.000 2.49977307e-06
160.000 4.000 9.99942104e-06
160.000 6.000 2.24999302e-05
160.000 8.000 4.00029443e-05
160.000 10.000 6.25107647e-05
160.000 12.000 9.00263502e-05
160.000 14.000 1.22553317e-04
160.000 16.000 1.60095939e-04
160.000 18.000 2.02659148e-04
160.000 20.000 2.50248533e-04
160.000 22.000 3.02870339e-04
160.000 24.000 3.60531471e-04
160.000 26.000 4.23239491e-04
160.000 28.000 4.91002617e-04
160.000 30.000 5.63829726e-04
160.000 32.000 6.41730351e-04
160.000 34.000 7.24714685e-04
160.000 36.000 8.12793580e-04
160.000 38.000 9.05978717e-04
160.000 40.000 1.00428274e-03
160.000 42.000 1.10771863e-03
160.000 44.000 1.21629914e-03
160.000 46.000 1.33003725e-03
160.000 48.000 1.44894336e-03
160.000 50.000 1.57302263e-03
160.000 52.000 1.70227414e-03
160.000 54.000 1.83668634e-03
160.000 56.000 1.97623203e-03
160.000 58.000 2.12086803e-03
160.000 60.000 2.27053424e-03
160.000 62.000 2.42514967e-03
160.000 64.000 2.58460836e-03
160.000 66.000 2.74877242e-03
160.000 68.000 2.91747216e-03
160.000 70.000 3.09051615e-03
160.000 72.000 3.26771061e-03
160.000 74.000 3.44886944e-03
160.000 76.000 3.63381487e-03
160.000 78.000 3.82237748e-03
160.000 80.000 4.01439620e-03
160.000 82.000 4.20971827e-03
160.000 84.000 4.40819930e-03
160.000 86.000 4.60970322e-03
160.000 88.000 4.81410229e-03
160.000 90.000 5.02127714e-03
160.000 92.000 5.23111671e-03
160.000 94.000 5.44351829e-03
160.000 96.000 5.65838751e-03
160.000 98.000 5.87563833e-03
160.000 100.000 6.09519305e-03
160.000 102.000 6.31698234e-03
160.000 104.000 6.54094515e-03
160.000 106.000 6.76702882e-03
160.000 108.000 6.99518901e-03
160.000 110.000 7.22538972e-03
160.000 112.000 7.45760327e-03
160.000 114.000 7.69181036e-03
160.000 116.000 7.92799998e-03
160.000 118.000 8.16616951e-03
  
162.000 0.000 0.00000000e+00
162.000 2.000 2.36131996e-06
162.000 4.000 9.44625744e-06
162.000 6.000 2.12577453e-05
162.000 8.000 3.78006715e-05
162.000 10.000 5.90818795e-05
162.000 12.000 8.51101676e-05
162.000 14.000 1.15896290e-04
162.000 16.000 1.51452955e-04
162.000 18.000 1.91794826e-04
162.000 20.000 2.36938525e-04
162.000 22.000 2.86902624e-04
162.000 24.000 3.41707654e-04
162.000 26.000 4.01376101e-04
162.000 28.000 4.65932403e-04
162.000 30.000 5.35402957e-04
162.000 32.000 6.09816113e-04
162.000 34.000 6.89202178e-04
162.000 36.000 7.73593420e-04
162.000 38.000 8.63024484e-04
162.000 40.000 9.57533388e-04
162.000 42.000 1.05716131e-03
162.000 44.000 1.16195200e-03
162.000 46.000 1.27195302e-03
162.000 48.000 1.38721218e-03
162.000 50.000 1.50777395e-03
162.000 52.000 1.63367880e-03
162.000 54.000 1.76495623e-03
162.000 56.000 1.90161455e-03
162.000 58.000 2.04363977e-03
162.000 60.000 2.19099482e-03
162.000 62.000 2.34361666e-03
162.000 64.000 2.50141329e-03
162.000 66.000 2.66425801e-03
162.000 68.000 2.83198992e-03
162.000 70.000 3.00442384e-03
162.000 72.000 3.18136938e-03
162.000 74.000 3.36264087e-03
162.000 76.000 3.54805800e-03
162.000 78.000 3.73744580e-03
162.000 80.000 3.93063469e-03
162.000 82.000 4.12746040e-03
162.000 84.000 4.32776405e-03
162.000 86.000 4.53139209e-03
162.000 88.000 4.73819633e-03
162.000 90.000 4.94803395e-03
162.000 92.000 5.16076747e-03
162.000 94.000 5.37626476e-03
162.000 96.000 5.59439905e-03
162.000 98.000 5.81504894e-03
162.000 100.000 6.03809837e-03
162.000 102.000 6.26343662e-03
162.000 104.000 6.49095835e-03
162.000 106.000 6.72056356e-03
162.000 108.000 6.95215761e-03
162.000 110.000 7.18565122e-03
162.000 112.000 7.42096044e-03
162.000 114.000 7.65800671e-03
162.000 116.000 7.89671679e-03
162.000 118.000 8.13702282e-03
  
164.000 0.000 0.00000000e+00
164.000 2.000 2.16949760e-06
164.000 4.000 8.67978568e-06
164.000 6.000 1.95362501e-05
164.000 8.000 3.47478672e-05
164.000 10.000 5.43272039e-05
164.000 12.000 7.82904179e-05
164.000 14.000 1.06657257e-04
164.000 16.000 1.39451060e-04
164.000 18.000 1.76698756e-04
164.000 20.000 2.18430865e-04
164.000 22.000 2.64681497e-04
164.000 24.000 3.15488353e-04
164.000 26.000 3.70892724e-04
164.000 28.000 4.30939493e-04
164.000 30.000 4.95677131e-04
164.000 32.000 5.65157702e-04
164.000 34.000 6.39436860e-04
164.000 36.000 7.18573860e-04
164.000 38.000 8.02632282e-04
164.000 40.000 8.91682097e-04
164.000 42.000 9.85799958e-04
164.000 44.000 1.08506853e-03
164.000 46.000 1.18957853e-03
164.000 48.000 1.29942423e-03
164.000 50.000 1.41469838e-03
164.000 52.000 1.53549169e-03
164.000 54.000 1.66188246e-03
164.000 56.000 1.79391975e-03
164.000 58.000 1.93162108e-03
164.000 60.000 2.07497181e-03
164.000 62.000 2.22392320e-03
164.000 64.000 2.37839064e-03
164.000 66.000 2.53824907e-03
164.000 68.000 2.70333457e-03
164.000 70.000 2.87345510e-03
164.000 72.000 3.04841068e-03
164.000 74.000 3.22800383e-03
164.000 76.000 3.41204018e-03
164.000 78.000 3.60032853e-03
164.000 80.000 3.79268083e-03
164.000 82.000 3.98891214e-03
164.000 84.000 4.18884069e-03
164.000 86.000 4.39228785e-03
164.000 88.000 4.59907811e-03
164.000 90.000 4.80903914e-03
164.000 92.000 5.02200171e-03
164.000 94.000 5.23779977e-03
164.000 96.000 5.45627040e-03
164.000 98.000 5.67725380e-03
164.000 100.000 5.90059336e-03
164.000 102.000 6.12613556e-03
164.000 104.000 6.35373007e-03
164.000 106.000 6.58322967e-03
164.000 108.000 6.81449029e-03
164.000 110.000 7.04737101e-03
164.000 112.000 7.28173405e-03
164.000 114.000 7.51744478e-03
164.000 116.000 7.75437169e-03
164.000 118.000 7.99238643e-03
  
166.000 0.000 0.00000000e+00
166.000 2.000 1.92430600e-06
166.000 4.000 7.70000576e-06
166.000 6.000 1.73354446e-05
166.000 8.000 3.08445312e-05
166.000 10.000 4.82467381e-05
166.000 12.000 6.95671009e-05
166.000 14.000 9.48362192e-05
166.000 16.000 1.24090256e-04
166.000 18.000 1.57370937e-04
166.000 20.000 1.94725553e-04
166.000 22.000 2.36206957e-04
166.000 24.000 2.81873566e-04
166.000 26.000 3.31789361e-04
166.000 28.000 3.86023886e-04
166.000 30.000 4.44652248e-04
166.000 32.000 5.07755118e-04
166.000 34.000 5.75418731e-04
166.000 36.000 6.47734901e-04
166.000 38.000 7.24802111e-04
166.000 40.000 8.06728867e-04
166.000 42.000 8.93634572e-04
166.000 44.000 9.85648716e-04
166.000 46.000 1.08291380e-03
166.000 48.000 1.18557951e-03
166.000 50.000 1.29379591e-03
166.000 52.000 1.40771280e-03
166.000 54.000 1.52746504e-03
166.000 56.000 1.65314763e-03
166.000 58.000 1.78481193e-03
166.000 60.000 1.92246520e-03
166.000 62.000 2.06606930e-03
166.000 64.000 2.21554041e-03
166.000 66.000 2.37074561e-03
166.000 68.000 2.53150611e-03
166.000 70.000 2.69760994e-03
166.000 72.000 2.86883453e-03
166.000 74.000 3.04495831e-03
166.000 76.000 3.22576141e-03
166.000 78.000 3.41102567e-03
166.000 80.000 3.60053462e-03
166.000 82.000 3.79407349e-03
166.000 84.000 3.99142924e-03
166.000 86.000 4.19239051e-03
166.000 88.000 4.39674764e-03
166.000 90.000 4.60429271e-03
166.000 92.000 4.81481945e-03
166.000 94.000 5.02812334e-03
166.000 96.000 5.24400153e-03
166.000 98.000 5.46225291e-03
166.000 100.000 5.68267802e-03
166.000 102.000 5.90507917e-03
166.000 104.000 6.12926031e-03
166.000 106.000 6.35502714e-03
166.000 108.000 6.58218703e-03
166.000 110.000 6.81054909e-03
166.000 112.000 7.03992410e-03
166.000 114.000 7.27012456e-03
166.000 116.000 7.50096467e-03
166.000 118.000 7.73226033e-03
  
168.000 0.000 0.00000000e+00
168.000 2.000 1.62574516e-06
168.000 4.000 6.50691769e-06
168.000 6.000 1.46553288e-05
168.000 8.000 2.60906637e-05
168.000 10.000 4.08404819e-05
168.000 12.000 5.89402168e-05
168.000 14.000 8.04331762e-05
168.000 16.000 1.05370542e-04
168.000 18.000 1.33811369e-04
168.000 20.000 1.65822589e-04
168.000 22.000 2.01479005e-04
168.000 24.000 2.40863295e-04
168.000 26.000 2.84066013e-04
168.000 28.000 3.31185583e-04
168.000 30.000 3.82328307e-04
168.000 32.000 4.37608360e-04
168.000 34.000 4.97147790e-04
168.000 36.000 5.61076543e-04
168.000 38.000 6.29533971e-04
168.000 40.000 7.02673697e-04
168.000 42.000 7.80665153e-04
168.000 44.000 8.63692571e-04
168.000 46.000 9.51958814e-04
168.000 48.000 1.04567801e-03
168.000 50.000 1.14506655e-03
168.000 52.000 1.25034213e-03
168.000 54.000 1.36170398e-03
168.000 56.000 1.47929818e-03
168.000 58.000 1.60321234e-03
168.000 60.000 1.73347500e-03
168.000 62.000 1.87005495e-03
168.000 64.000 2.01286258e-03
168.000 66.000 2.16174763e-03
168.000 68.000 2.31650455e-03
168.000 70.000 2.47688835e-03
168.000 72.000 2.64264092e-03
168.000 74.000 2.81350433e-03
168.000 76.000 2.98922170e-03
168.000 78.000 3.16953721e-03
168.000 80.000 3.35419605e-03
168.000 82.000 3.54294445e-03
168.000 84.000 3.73552968e-03
168.000 86.000 3.93170006e-03
168.000 88.000 4.13120492e-03
168.000 90.000 4.33379466e-03
168.000 92.000 4.53922068e-03
168.000 94.000 4.74723545e-03
168.000 96.000 4.95759247e-03
168.000 98.000 5.17004625e-03
168.000 100.000 5.38435237e-03
168.000 102.000 5.60026743e-03
168.000 104.000 5.81754907e-03
168.000 106.000 6.03595598e-03
168.000 108.000 6.25524786e-03
168.000 110.000 6.47518547e-03
168.000 112.000 6.69553059e-03
168.000 114.000 6.91604606e-03
168.000 116.000 7.13649573e-03
168.000 118.000 7.35664451e-03
  
170.000 0.000 0.00000000e+00
170.000 2.000 1.27381507e-06
170.000 4.000 5.10052146e-06
170.000 6.000 1.14959027e-05
170.000 8.000 2.04862646e-05
170.000 10.000 3.21084354e-05
170.000 12.000 4.64097656e-05
170.000 14.000 6.34481281e-05
170.000 16.000 8.32919181e-05
170.000 18.000 1.06020053e-04
170.000 20.000 1.31721973e-04
170.000 22.000 1.60497641e-04
170.000 24.000 1.92457540e-04
170.000 26.000 2.27722678e-04
170.000 28.000 2.66424584e-04
170.000 30.000 3.08705309e-04
170.000 32.000 3.54717429e-04
170.000 34.000 4.04624038e-04
170.000 36.000 4.58598785e-04
170.000 38.000 5.16827863e-04
170.000 40.000 5.79516587e-04
170.000 42.000 6.46891701e-04
170.000 44.000 7.19200089e-04
170.000 46.000 7.96713578e-04
170.000 48.000 8.79719746e-04
170.000 50.000 9.68510284e-04
170.000 52.000 1.06337968e-03
170.000 54.000 1.16459927e-03
170.000 56.000 1.27237141e-03
170.000 58.000 1.38682230e-03
170.000 60.000 1.50800120e-03
170.000 62.000 1.63588015e-03
170.000 64.000 1.77035718e-03
170.000 66.000 1.91125513e-03
170.000 68.000 2.05832988e-03
170.000 70.000 2.21129035e-03
170.000 72.000 2.36982985e-03
170.000 74.000 2.53364187e-03
170.000 76.000 2.70242105e-03
170.000 78.000 2.87586316e-03
170.000 80.000 3.05366513e-03
170.000 82.000 3.23552501e-03
170.000 84.000 3.42114202e-03
170.000 86.000 3.61021650e-03
170.000 88.000 3.80244995e-03
170.000 90.000 3.99754499e-03
170.000 92.000 4.19520540e-03
170.000 94.000 4.39513612e-03
170.000 96.000 4.59704319e-03
170.000 98.000 4.80063383e-03
170.000 100.000 5.00561639e-03
170.000 102.000 5.21170035e-03
170.000 104.000 5.41859636e-03
170.000 106.000 5.62601618e-03
170.000 108.000 5.83367275e-03
170.000 110.000 6.04128013e-03
170.000 112.000 6.24855352e-03
170.000 114.000 6.45520927e-03
170.000 116.000 6.66096489e-03
170.000 118.000 6.86553899e-03
  
172.000 0.000 0.00000000e+00
172.000 2.000 8.68515745e-07
172.000 4.000 3.48081708e-06
172.000 6.000 7.85716630e-06
172.000 8.000 1.40313339e-05
172.000 10.000 2.20505985e-05
172.000 12.000 3.19757471e-05
172.000 14.000 4.38810747e-05
172.000 16.000 5.78543846e-05
172.000 18.000 7.39969883e-05
172.000 20.000 9.24237054e-05
172.000 22.000 1.13262864e-04
172.000 24.000 1.36656300e-04
172.000 26.000 1.62759357e-04
172.000 28.000 1.91740888e-04
172.000 30.000 2.23783254e-04
172.000 32.000 2.59082324e-04
172.000 34.000 2.97847474e-04
172.000 36.000 3.40301627e-04
172.000 38.000 3.86683785e-04
172.000 40.000 4.37257537e-04
172.000 42.000 4.92314216e-04
172.000 44.000 5.52171272e-04
172.000 46.000 6.17178091e-04
172.000 48.000 6.87704706e-04
172.000 50.000 7.64127124e-04
172.000 52.000 8.46825457e-04
172.000 54.000 9.36150910e-04
172.000 56.000 1.03236732e-03
172.000 58.000 1.13564182e-03
172.000 60.000 1.24604381e-03
172.000 62.000 1.36354491e-03
172.000 64.000 1.48802419e-03
172.000 66.000 1.61926811e-03
172.000 68.000 1.75698210e-03
172.000 70.000 1.90081592e-03
172.000 72.000 2.05040132e-03
172.000 74.000 2.20537094e-03
172.000 76.000 2.36535945e-03
172.000 78.000 2.53000352e-03
172.000 80.000 2.69894186e-03
172.000 82.000 2.87181519e-03
172.000 84.000 3.04826626e-03
172.000 86.000 3.22793984e-03
172.000 88.000 3.41048272e-03
172.000 90.000 3.59554370e-03
172.000 92.000 3.78277362e-03
172.000 94.000 3.97182533e-03
172.000 96.000 4.16235371e-03
172.000 98.000 4.35401566e-03
172.000 100.000 4.54647008e-03
172.000 102.000 4.73937793e-03
172.000 104.000 4.93240216e-03
172.000 106.000 5.12520776e-03
172.000 108.000 5.31746172e-03
172.000 110.000 5.50883309e-03
172.000 112.000 5.69899289e-03
172.000 114.000 5.88761421e-03
172.000 116.000 6.07437212e-03
172.000 118.000 6.25894375e-03
  
174.000 0.000 0.00000000e+00
174.000 2.000 4.09847175e-07
174.000 4.000 1.64780454e-06
174.000 6.000 3.73911962e-06
174.000 8.000 6.72587161e-06
174.000 10.000 1.06669714e-05
174.000 12.000 1.56381615e-05
174.000 14.000 2.17320162e-05
174.000 16.000 2.90579414e-05
174.000 18.000 3.77421748e-05
174.000 20.000 4.79277855e-05
174.000 22.000 5.97746745e-05
174.000 24.000 7.34595746e-05
174.000 26.000 8.91760499e-05
174.000 28.000 1.07134497e-04
174.000 30.000 1.27562142e-04
174.000 32.000 1.50703046e-04
174.000 34.000 1.76818099e-04
174.000 36.000 2.06185070e-04
174.000 38.000 2.39101739e-04
174.000 40.000 2.75896547e-04
174.000 42.000 3.16932699e-04
174.000 44.000 3.62606118e-04
174.000 46.000 4.13352354e-04
174.000 48.000 4.69632893e-04
174.000 50.000 5.31917068e-04
174.000 52.000 6.00679455e-04
174.000 54.000 6.76358902e-04
174.000 56.000 7.59285913e-04
174.000 58.000 8.49670889e-04
174.000 60.000 9.47602823e-04
174.000 62.000 1.05304922e-03
174.000 64.000 1.16586362e-03
174.000 66.000 1.28578656e-03
174.000 68.000 1.41246122e-03
174.000 70.000 1.54546506e-03
174.000 72.000 1.68435533e-03
174.000 74.000 1.82869154e-03
174.000 76.000 1.97803690e-03
174.000 78.000 2.13195828e-03
174.000 80.000 2.29002623e-03
174.000 82.000 2.45181497e-03
174.000 84.000 2.61690240e-03
174.000 86.000 2.78487008e-03
174.000 88.000 2.95530323e-03
174.000 90.000 3.12779079e-03
174.000 92.000 3.30192532e-03
174.000 94.000 3.47730309e-03
174.000 96.000 3.65352403e-03
174.000 98.000 3.83019172e-03
174.000 100.000 4.00691345e-03
174.000 102.000 4.18330017e-03
174.000 104.000 4.35896649e-03
174.000 106.000 4.53353070e-03
174.000 108.000 4.70661477e-03
174.000 110.000 4.87784433e-03
174.000 112.000 5.04684870e-03
174.000 114.000 5.21326085e-03
174.000 116.000 5.37671745e-03
174.000 118.000 5.53685881e-03


==> anc/data/fig3_left_pressure_24x8_MS_120.0.dat <==
0 0 7.03596e-307 0 0 0.205192 0.0196086 4.48893e-16 -4.48893e-16
0.00740741 1.11843e-05 1.73235e-06 6.17491e-07 7.04199e-07 0.205203 0.0196086 6.17491e-07 7.04199e-07
0.0148148 4.47353e-05 6.92758e-06 2.46695e-06 2.81348e-06 0.205236 0.0196056 2.46695e-06 2.81348e-06
0.0222222 0.000100647 1.55652e-05 5.53966e-06 6.31942e-06 0.205292 0.0196056 5.53966e-06 6.31942e-06
0.0296296 0.000178911 2.7632e-05 9.82687e-06 1.12088e-05 0.20537 0.0196056 9.82687e-06 1.12088e-05
0.037037 0.000279514 4.3113e-05 1.53063e-05 1.7465e-05 0.205471 0.0196056 1.53063e-05 1.7465e-05
0.0444444 0.000402438 6.19297e-05 2.19569e-05 2.50549e-05 0.205594 0.0196146 2.19569e-05 2.50549e-05
0.0518519 0.000547663 8.40582e-05 2.97486e-05 3.39605e-05 0.205739 0.0196357 2.97486e-05 3.39605e-05
0.0592593 0.000715165 0.000109468 3.86572e-05 4.41366e-05 0.205907 0.0196357 3.86572e-05 4.41366e-05
0.0666667 0.000904916 0.000138311 4.86225e-05 5.55471e-05 0.206096 0.0196477 4.86225e-05 5.55471e-05
0.0740741 0.00111688 0.000170405 5.96115e-05 6.81317e-05 0.206308 0.0196628 5.96115e-05 6.81317e-05
0.0814815 0.00135103 0.000205268 7.1594e-05 8.18303e-05 0.206543 0.0196778 7.1594e-05 8.18303e-05
0.0888889 0.00160732 0.000243143 8.45099e-05 9.66128e-05 0.206799 0.0196959 8.45099e-05 9.66128e-05
0.0962963 0.00188571 0.000283847 9.84794e-05 0.000112419 0.207077 0.0197019 9.84794e-05 0.000112419
0.103704 0.00218615 0.000327261 0.000113382 0.000129489 0.207378 0.0196959 0.000113382 0.000129489
0.111111 0.00250859 0.000374529 0.000129158 0.000148156 0.2077 0.0196869 0.000129158 0.000148156
0.118519 0.00285298 0.000423302 0.000145747 0.000167936 0.208045 0.0196808 0.000145747 0.000167936
0.125926 0.00321925 0.00047629 0.000163059 0.00018886 0.208411 0.0196989 0.000163059 0.00018886
0.133333 0.00360736 0.000531385 0.000181032 0.000210868 0.208799 0.019741 0.000181032 0.000210868
0.140741 0.00401722 0.000589793 0.000199668 0.00023393 0.209209 0.0197531 0.000199668 0.00023393
0.148148 0.00444878 0.000650006 0.000218816 0.000257985 0.20964 0.0197892 0.000218816 0.000257985
0.155556 0.00490195 0.00071293 0.000238446 0.000283034 0.210093 0.0197922 0.000238446 0.000283034
0.162963 0.00537666 0.000779165 0.000256811 0.000308896 0.210568 0.0197591 0.000256811 0.000308896
0.17037 0.00587284 0.00084269 0.000274905 0.000335992 0.211064 0.0197742 0.000274905 0.000335992
0.177778 0.00639039 0.000913441 0.000293421 0.000361884 0.211582 0.0198133 0.000293421 0.000361884
0.185185 0.00692923 0.00098931 0.000317627 0.000381152 0.212121 0.0198344 0.000317627 0.000381152
0.192593 0.00748927 0.00106668 0.00034111 0.000399518 0.212681 0.0198585 0.00034111 0.000399518
0.2 0.00807041 0.00113894 0.000361884 0.000416377 0.213262 0.0199397 0.000361884 0.000416377
0.207407 0.00867254 0.0012121 0.000383561 0.000431732 0.213864 0.0199699 0.000383561 0.000431732
0.214815 0.00929558 0.00128616 0.000409754 0.000444979 0.214487 0.0199789 0.000409754 0.000444979
0.222222 0.00993941 0.00136565 0.00043956 0.000456419 0.215131 0.0200271 0.00043956 0.000456419
0.22963 0.0106039 0.00144633 0.000463043 0.000465451 0.215795 0.0200602 0.000463043 0.000465451
0.237037 0.011289 0.00153063 0.000481107 0.000478698 0.216481 0.0200692 0.000481107 0.000478698
0.244444 0.0119945 0.00161704 0.000497967 0.000492849 0.217186 0.0201294 0.000497967 0.000492849
0.251852 0.0127204 0.00170344 0.000513622 0.000505192 0.217912 0.0201926 0.000513622 0.000505192
0.259259 0.0134664 0.00178262 0.000528074 0.00051573 0.218658 0.0201926 0.000528074 0.00051573
0.266667 0.0142325 0.00186813 0.00054102 0.000524461 0.219424 0.0202017 0.00054102 0.000524461
0.274074 0.0150186 0.00195544 0.000547041 0.000531385 0.22021 0.0201987 0.000547041 0.000531385
0.281481 0.0158244 0.00203823 0.000557277 0.000564804 0.221016 0.0202318 0.000557277 0.000564804
0.288889 0.0166499 0.00211651 0.000568718 0.000565406 0.221841 0.0202709 0.000568718 0.000565406
0.296296 0.0174949 0.00220051 0.000574438 0.000548245 0.222686 0.0203221 0.000574438 0.000548245
0.303704 0.0183593 0.00227879 0.000577449 0.000530181 0.223551 0.0203522 0.000577449 0.000530181
0.311111 0.0192429 0.00235797 0.000575944 0.000522654 0.224434 0.0203914 0.000575944 0.000522654
0.318519 0.0201457 0.00246153 0.000571126 0.000511515 0.225337 0.0204154 0.000571126 0.000511515
0.325926 0.0210678 0.00253198 0.000562998 0.000497064 0.226259 0.0204546 0.000562998 0.000497064
0.333333 0.0220091 0.00260906 0.000559686 0.000487128 0.227201 0.0204245 0.000559686 0.000487128
0.340741 0.0229698 0.00268944 0.000544933 0.000472376 0.228161 0.0204576 0.000544933 0.000472376
0.348148 0.0239502 0.00274123 0.000527472 0.000495257 0.229142 0.0204516 0.000527472 0.000495257
0.355556 0.0249509 0.00277766 0.000519945 0.000502483 0.230142 0.0204636 0.000519945 0.000502483
0.362963 0.0259723 0.00282583 0.000499472 0.000543729 0.231164 0.0204877 0.000499472 0.000543729
0.37037 0.0270152 0.00292006 0.000499472 0.000544331 0.232207 0.0204666 0.000499472 0.000544331
0.377778 0.0280809 0.00295739 0.000499472 0.000517235 0.233272 0.0204636 0.000499472 0.000517235
0.385185 0.0291705 0.0030167 0.000488333 0.000447688 0.234362 0.0205088 0.000488333 0.000447688
0.392593 0.0302859 0.0030438 0.000492247 0.000430226 0.235477 0.0205569 0.000492247 0.000430226
0.4 0.0314292 0.00306789 0.000488333 0.000370013 0.236621 0.0205931 0.000488333 0.000370013
0.407407 0.0326027 0.0031281 0.000500375 0.000348035 0.237794 0.0206051 0.000500375 0.000348035
0.414815 0.0338093 0.00318831 0.000503687 0.000386572 0.239001 0.0206232 0.000503687 0.000386572
0.422222 0.0350522 0.00322745 0.000462441 0.000400722 0.240244 0.0206473 0.000462441 0.000400722
0.42963 0.036335 0.00329369 0.000450699 0.000352852 0.241526 0.0206924 0.000450699 0.000352852
0.437037 0.0376615 0.00335089 0.000480505 0.000381755 0.242853 0.0206593 0.000480505 0.000381755
0.444444 0.0390363 0.0034111 0.000471172 0.00049315 0.244228 0.0207015 0.000471172 0.00049315
0.451852 0.0404647 0.0034653 0.000509106 0.000559084 0.245656 0.0207466 0.000509106 0.000559084
0.459259 0.0419522 0.00348637 0.000593405 0.000564804 0.247144 0.0208249 0.000593405 0.000564804
0.466667 0.0435052 0.00349841 0.000633448 0.00063405 0.248697 0.0207587 0.000633448 0.00063405
0.474074 0.0451307 0.00355562 0.000608158 0.000705403 0.250322 0.0208399 0.000608158 0.000705403
0.481481 0.0468365 0.00358873 0.000699381 0.000671984 0.252028 0.0208309 0.000699381 0.000671984
0.488889 0.0486311 0.00365196 0.00066506 0.000655124 0.253823 0.0207617 0.00066506 0.000655124
0.496296 0.0505234 0.00369411 0.000651813 0.000685532 0.255715 0.0206954 0.000651813 0.000685532
0.503704 0.0525229 0.00370615 0.000669576 0.000703295 0.257714 0.0206382 0.000669576 0.000703295
0.511111 0.054639 0.00377841 0.00069607 0.000709919 0.259831 0.0206653 0.00069607 0.000709919
0.518519 0.0568809 0.00384464 0.000733703 0.000731295 0.262072 0.0206774 0.000733703 0.000731295
0.525926 0.0592574 0.00386271 0.000771638 0.000747251 0.264449 0.0207496 0.000771638 0.000747251
0.533333 0.0617773 0.00393195 0.000811078 0.000773745 0.266969 0.0207376 0.000811078 0.000773745
0.540741 0.0644485 0.00398614 0.000816196 0.000791809 0.26964 0.0208339 0.000816196 0.000791809
0.548148 0.067279 0.00405539 0.000795723 0.000759595 0.272471 0.020864 0.000795723 0.000759595
0.555556 0.0702762 0.00412463 0.000792412 0.00077796 0.275468 0.0209152 0.000792412 0.00077796
0.562963 0.0734471 0.00417281 0.000792713 0.000727983 0.278639 0.0208189 0.000792713 0.000727983
0.57037 0.0767984 0.00424506 0.00078639 0.000674092 0.28199 0.0207948 0.00078639 0.000674092
0.577778 0.0803365 0.00434743 0.000778864 0.000617491 0.285528 0.0207105 0.000778864 0.000617491
0.585185 0.0840673 0.00437151 0.000766219 0.000558482 0.289259 0.0206683 0.000766219 0.000558482
0.592593 0.0879964 0.00444979 0.000759294 0.000498569 0.293188 0.020587 0.000759294 0.000498569
0.6 0.0921291 0.00450097 0.000797229 0.000438355 0.297321 0.0205298 0.000797229 0.000438355
0.607407 0.0964703 0.00457323 0.000773444 0.000395303 0.301662 0.0205148 0.000773444 0.000395303
0.614815 0.101024 0.00464548 0.000809572 0.000399819 0.306216 0.0204696 0.000809572 0.000399819
0.622222 0.105796 0.00471172 0.00078639 0.000405539 0.310987 0.0204124 0.00078639 0.000405539
0.62963 0.110787 0.00480806 0.000792111 0.00042842 0.315979 0.0204184 0.000792111 0.00042842
0.637037 0.116004 0.00482913 0.000789401 0.000421194 0.321195 0.0203883 0.000789401 0.000421194
0.644444 0.121447 0.00489838 0.000778562 0.00043113 0.326639 0.0204275 0.000778562 0.00043113
0.651852 0.12712 0.00497365 0.000781874 0.000450097 0.332312 0.0204726 0.000781874 0.000450097
0.659259 0.133026 0.0050158 0.000795121 0.00049315 0.338218 0.0205479 0.000795121 0.00049315
0.666667 0.139166 0.00510612 0.000801444 0.000536203 0.344357 0.020569 0.000801444 0.000536203
0.674074 0.145541 0.00516934 0.000827637 0.000533493 0.350733 0.0205569 0.000827637 0.000533493
0.681481 0.152154 0.00527773 0.000802949 0.000534396 0.357345 0.0205479 0.000802949 0.000534396
0.688889 0.159004 0.0053259 0.000827034 0.000538611 0.364195 0.020587 0.000827034 0.000538611
0.696296 0.166092 0.00538912 0.000841787 0.000548847 0.371283 0.0205991 0.000841787 0.000548847
0.703704 0.173418 0.00540719 0.000839077 0.000572933 0.37861 0.0206533 0.000839077 0.000572933
0.711111 0.180983 0.0054403 0.000832454 0.000598524 0.386175 0.0206563 0.000832454 0.000598524
0.718519 0.188785 0.00544632 0.000822518 0.000626222 0.393976 0.0206984 0.000822518 0.000626222
0.725926 0.196823 0.00548245 0.000808669 0.000655426 0.402015 0.0207225 0.000808669 0.000655426
0.733333 0.205097 0.00556675 0.000807164 0.000686134 0.410288 0.0207737 0.000807164 0.000686134
0.740741 0.213603 0.00562697 0.000816196 0.00071865 0.418795 0.0207677 0.000816196 0.00071865
0.748148 0.222341 0.00565105 0.00082583 0.000752671 0.427532 0.0206984 0.00082583 0.000752671
0.755556 0.231307 0.00572933 0.000836066 0.000787896 0.436499 0.0207918 0.000836066 0.000787896
0.762963 0.240499 0.00574438 0.000847507 0.000788197 0.445691 0.0206834 0.000847507 0.000788197
0.77037 0.249914 0.0058046 0.00085955 0.000821013 0.455106 0.0207105 0.00085955 0.000821013
0.777778 0.259548 0.00587986 0.000872496 0.000864969 0.46474 0.0207827 0.000872496 0.000864969
0.785185 0.269397 0.00592502 0.000886345 0.000902 0.474588 0.0208128 0.000886345 0.000902
0.792593 0.279457 0.00599427 0.000900796 0.00094415 0.484648 0.0208279 0.000900796 0.00094415
0.8 0.289722 0.0059762 0.000916151 0.00100888 0.494914 0.0207918 0.000916151 0.00100888
0.807407 0.300189 0.00600029 0.000932107 0.00105946 0.505381 0.0208399 0.000932107 0.00105946
0.814815 0.310852 0.00607255 0.000948666 0.00110823 0.516043 0.0208098 0.000948666 0.00110823
0.822222 0.321704 0.00618093 0.000966128 0.00115098 0.526896 0.0206382 0.000966128 0.00115098
0.82963 0.33274 0.00624717 0.000983891 0.00119313 0.537932 0.0207466 0.000983891 0.00119313
0.837037 0.343954 0.00629233 0.00100196 0.00123528 0.549145 0.0207858 0.00100196 0.00123528
0.844444 0.355338 0.00636458 0.00102062 0.00127713 0.560529 0.0207647 0.00102062 0.00127713
0.851852 0.366884 0.00646996 0.00103959 0.00131808 0.572076 0.0207827 0.00103959 0.00131808
0.859259 0.378587 0.00654522 0.00105916 0.00135782 0.583778 0.0208068 0.00105916 0.00135782
0.866667 0.390436 0.00666565 0.00107843 0.00139184 0.595628 0.0209724 0.00107843 0.00139184
0.874074 0.402425 0.00674393 0.001098 0.00139696 0.607617 0.0209333 0.001098 0.00139696
0.881481 0.414545 0.00681618 0.00111757 0.00139635 0.619736 0.0210206 0.00111757 0.00139635


==> anc/data/fig3_left_pressure_24x8_MS_145.0.dat <==
0 0 7.03596e-307 0 0 0.738015 0.0687941 0 0
0.00740741 3.23255e-05 1.60469e-06 5.6932e-07 3.80851e-07 0.738048 0.0687941 5.6932e-07 3.80851e-07
0.0148148 0.000129305 6.41877e-06 2.27608e-06 1.5225e-06 0.738145 0.0687941 2.27608e-06 1.5225e-06
0.0222222 0.000290949 1.44332e-05 5.11816e-06 3.42315e-06 0.738306 0.0687941 5.11816e-06 3.42315e-06
0.0296296 0.000517272 2.5645e-05 9.09527e-06 6.07556e-06 0.738533 0.068764 9.09527e-06 6.07556e-06
0.037037 0.000808297 4.0012e-05 1.41984e-05 9.47763e-06 0.738824 0.068764 1.41984e-05 9.47763e-06
0.0444444 0.00116405 5.7504e-05 2.04245e-05 1.36203e-05 0.739179 0.0687339 2.04245e-05 1.36203e-05
0.0518519 0.00158458 7.81272e-05 2.77645e-05 1.84886e-05 0.7396 0.0687038 2.77645e-05 1.84886e-05
0.0592593 0.00206991 0.000101912 3.62185e-05 2.40614e-05 0.740085 0.0686737 3.62185e-05 2.40614e-05
0.0666667 0.00262009 0.000128767 4.57624e-05 3.03176e-05 0.740635 0.0686737 4.57624e-05 3.03176e-05
0.0740741 0.00323519 0.000158633 5.63901e-05 3.72722e-05 0.741251 0.0686134 5.63901e-05 3.72722e-05
0.0814815 0.00391526 0.000191148 6.81016e-05 4.48592e-05 0.741931 0.0685833 6.81016e-05 4.48592e-05
0.0888889 0.00466037 0.000226373 8.08669e-05 5.31084e-05 0.742676 0.0685532 8.08669e-05 5.31084e-05
0.0962963 0.00547059 0.000264248 9.47161e-05 6.19598e-05 0.743486 0.0685231 9.47161e-05 6.19598e-05
0.103704 0.006346 0.000304982 0.000109559 7.13833e-05 0.744361 0.0684629 0.000109559 7.13833e-05
0.111111 0.00728669 0.000348336 0.000125425 8.13486e-05 0.745302 0.0684027 0.000125425 8.13486e-05
0.118519 0.00829275 0.000394399 0.000142285 9.18559e-05 0.746308 0.0684027 0.000142285 9.18559e-05
0.125926 0.00936429 0.000441968 0.000160138 0.000102815 0.74738 0.0683726 0.000160138 0.000102815
0.133333 0.0105014 0.00049315 0.000178925 0.000114255 0.748517 0.0683726 0.000178925 0.000114255
0.140741 0.0117042 0.000545235 0.000198675 0.000126117 0.74972 0.0684027 0.000198675 0.000126117
0.148148 0.0129728 0.000599427 0.000219328 0.000138341 0.750988 0.0684328 0.000219328 0.000138341
0.155556 0.0143073 0.000658135 0.000240855 0.000151016 0.752323 0.0684629 0.000240855 0.000151016
0.162963 0.015708 0.000719553 0.000263254 0.000164564 0.753723 0.0685231 0.000263254 0.000164564
0.17037 0.0171748 0.000783681 0.000286466 0.000178533 0.75519 0.0685231 0.000286466 0.000178533
0.177778 0.0187079 0.000844797 0.000310401 0.000192864 0.756723 0.068493 0.000310401 0.000192864
0.185185 0.0203076 0.000907721 0.00033539 0.000206894 0.758323 0.0684629 0.00033539 0.000206894
0.192593 0.0219739 0.000971848 0.000360981 0.000220593 0.759989 0.0684328 0.000360981 0.000220593
0.2 0.023707 0.00103929 0.000387174 0.000234352 0.761722 0.0684027 0.000387174 0.000234352
0.207407 0.0255071 0.00110793 0.000413969 0.00024808 0.763522 0.0683425 0.000413969 0.00024808
0.214815 0.0273744 0.0011844 0.000441667 0.000261689 0.76539 0.0683124 0.000441667 0.000261689
0.222222 0.029309 0.00125395 0.000469968 0.000275176 0.767324 0.0682522 0.000469968 0.000275176
0.22963 0.0313111 0.00132289 0.000498569 0.000288453 0.769326 0.0683124 0.000498569 0.000288453
0.237037 0.033381 0.00139154 0.000528074 0.000301369 0.771396 0.0683726 0.000528074 0.000301369
0.244444 0.0355188 0.00146229 0.000557879 0.000314014 0.773534 0.0684027 0.000557879 0.000314014
0.251852 0.0377248 0.00154117 0.000587986 0.000326358 0.77574 0.0684027 0.000587986 0.000326358
0.259259 0.0399991 0.00161282 0.000618695 0.0003381 0.778014 0.0684328 0.000618695 0.0003381
0.266667 0.042342 0.00167966 0.000649705 0.000353153 0.780357 0.0684629 0.000649705 0.000353153
0.274074 0.0447536 0.0017474 0.000681317 0.000370916 0.782769 0.068493 0.000681317 0.000370916
0.281481 0.0472344 0.00181695 0.00071293 0.000387174 0.78525 0.0685231 0.00071293 0.000387174
0.288889 0.0497844 0.00188469 0.000744542 0.000398614 0.7878 0.0685833 0.000744542 0.000398614
0.296296 0.052404 0.00195845 0.000760498 0.000409453 0.790419 0.0686436 0.000760498 0.000409453
0.303704 0.0550935 0.00201475 0.00077495 0.000433237 0.793109 0.0686134 0.00077495 0.000433237
0.311111 0.0578532 0.00209122 0.000787594 0.000439861 0.795869 0.0686134 0.000787594 0.000439861
0.318519 0.0606834 0.00215384 0.000799035 0.00045371 0.798699 0.0685833 0.000799035 0.00045371
0.325926 0.0635845 0.0021993 0.000809271 0.000464247 0.8016 0.0685833 0.000809271 0.000464247
0.333333 0.0665569 0.00226132 0.000818002 0.000474484 0.804572 0.0685532 0.000818002 0.000474484
0.340741 0.0696011 0.00232515 0.000825228 0.000485322 0.807616 0.0685231 0.000825228 0.000485322
0.348148 0.0727175 0.00237392 0.00083155 0.000495859 0.810733 0.068493 0.00083155 0.000495859
0.355556 0.0759067 0.00242721 0.00083697 0.000515429 0.813922 0.0684629 0.00083697 0.000515429
0.362963 0.0791694 0.00248773 0.000840884 0.000528676 0.817185 0.0684629 0.000840884 0.000528676
0.37037 0.0825061 0.00253801 0.000844195 0.000535901 0.820521 0.0685231 0.000844195 0.000535901
0.377778 0.0859175 0.00257745 0.000846303 0.000541321 0.823933 0.0685833 0.000846303 0.000541321
0.385185 0.0894045 0.00263525 0.000847808 0.000548847 0.82742 0.0686737 0.000847808 0.000548847
0.392593 0.0929679 0.00266385 0.000848109 0.000549751 0.830983 0.0687339 0.000848109 0.000549751
0.4 0.0966086 0.0027051 0.000847507 0.000544933 0.834624 0.0687941 0.000847507 0.000544933
0.407407 0.100328 0.00274875 0.000846002 0.000541923 0.838343 0.0688543 0.000846002 0.000541923
0.414815 0.104126 0.00276621 0.000843593 0.000536805 0.842141 0.0689145 0.000843593 0.000536805
0.422222 0.108004 0.00279 0.000840281 0.000535299 0.846019 0.0689747 0.000840281 0.000535299
0.42963 0.111964 0.00280746 0.000836066 0.000520547 0.849979 0.0690048 0.000836066 0.000520547
0.437037 0.116006 0.00281529 0.000830647 0.000514827 0.854021 0.0690048 0.000830647 0.000514827
0.444444 0.120131 0.00285383 0.000855636 0.000512418 0.858147 0.0690048 0.000855636 0.000512418
0.451852 0.124342 0.00288423 0.000880625 0.000509106 0.862357 0.0690349 0.000880625 0.000509106
0.459259 0.128639 0.00290922 0.000850819 0.000503988 0.866654 0.0691253 0.000850819 0.000503988
0.466667 0.133024 0.00292157 0.000818002 0.000509407 0.871039 0.0691253 0.000818002 0.000509407
0.474074 0.137499 0.00296612 0.00078639 0.000508504 0.875514 0.0691253 0.00078639 0.000508504
0.481481 0.142065 0.00297365 0.000781874 0.000491644 0.88008 0.0690952 0.000781874 0.000491644
0.488889 0.146725 0.00300165 0.00081168 0.000471172 0.88474 0.0690651 0.00081168 0.000471172
0.496296 0.151481 0.00301369 0.000804755 0.00044799 0.889496 0.0690651 0.000804755 0.00044799
0.503704 0.156335 0.00303176 0.00084269 0.000421797 0.894351 0.0690651 0.00084269 0.000421797
0.511111 0.16129 0.00305885 0.000901699 0.00039741 0.899306 0.0690349 0.000901699 0.00039741
0.518519 0.166349 0.00311606 0.000861958 0.000387475 0.904364 0.0690048 0.000861958 0.000387475
0.525926 0.171513 0.00314315 0.000808368 0.000376636 0.909529 0.0689446 0.000808368 0.000376636
0.533333 0.176786 0.00317326 0.000752068 0.000364594 0.914802 0.0688844 0.000752068 0.000364594
0.540741 0.18217 0.00321541 0.000796928 0.000351949 0.920185 0.0688844 0.000796928 0.000351949
0.548148 0.187667 0.00324552 0.000795422 0.000339003 0.925682 0.0689145 0.000795422 0.000339003
0.555556 0.193279 0.00324853 0.000698177 0.000325455 0.931294 0.0689446 0.000698177 0.000325455
0.562963 0.199009 0.00326358 0.000645189 0.000311606 0.937025 0.0690048 0.000645189 0.000311606
0.57037 0.20486 0.0033268 0.000629835 0.000297696 0.942875 0.0689747 0.000629835 0.000297696
0.577778 0.210833 0.00333885 0.0006482 0.000283877 0.948848 0.0689446 0.0006482 0.000283877
0.585185 0.21693 0.00335691 0.000672586 0.000270329 0.954946 0.0690048 0.000672586 0.000270329
0.592593 0.223155 0.00335992 0.0007045 0.000260695 0.96117 0.0690952 0.0007045 0.000260695
0.6 0.229508 0.00338401 0.000707209 0.000251332 0.967524 0.0691554 0.000707209 0.000251332
0.607407 0.235993 0.00337799 0.000669877 0.000243986 0.974009 0.0692156 0.000669877 0.000243986
0.614815 0.242612 0.0034653 0.000698779 0.000238837 0.980627 0.0692758 0.000698779 0.000238837
0.622222 0.249365 0.00353755 0.000724671 0.000271774 0.987381 0.0693059 0.000724671 0.000271774
0.62963 0.256257 0.00358873 0.000760498 0.000381755 0.994272 0.0693059 0.000760498 0.000381755
0.637037 0.263288 0.00361583 0.000822518 0.000426614 1.0013 0.0693059 0.000822518 0.000426614
0.644444 0.27046 0.00362787 0.00085112 0.000429624 1.00848 0.0693059 0.00085112 0.000429624
0.651852 0.277777 0.00371217 0.00087942 0.000435044 1.01579 0.0692457 0.00087942 0.000435044
0.659259 0.285238 0.00377841 0.000909226 0.000530482 1.02325 0.0691554 0.000909226 0.000530482
0.666667 0.292847 0.00385066 0.000940236 0.000538912 1.03086 0.0690952 0.000940236 0.000538912
0.674074 0.300606 0.00386873 0.000966429 0.000573234 1.03862 0.0690651 0.000966429 0.000573234
0.681481 0.308515 0.00387776 0.000980579 0.000595513 1.04653 0.0690651 0.000980579 0.000595513
0.688889 0.316578 0.00396206 0.000992923 0.000609362 1.05459 0.0690651 0.000992923 0.000609362
0.696296 0.324795 0.00402528 0.00100346 0.000655426 1.06281 0.0690651 0.00100346 0.000655426
0.703704 0.333169 0.00406442 0.00101189 0.00074966 1.07118 0.0690651 0.00101189 0.00074966
0.711111 0.341701 0.00414872 0.00101851 0.000791809 1.07972 0.0690349 0.00101851 0.000791809
0.718519 0.350394 0.00420291 0.00102333 0.000834862 1.08841 0.0689446 0.00102333 0.000834862
0.725926 0.359247 0.00426915 0.00102604 0.00082583 1.09726 0.0688844 0.00102604 0.00082583
0.733333 0.368264 0.00428721 0.00102664 0.000825529 1.10628 0.0689145 0.00102664 0.000825529
0.740741 0.377446 0.00439861 0.00102544 0.000844496 1.11546 0.0689747 0.00102544 0.000844496
0.748148 0.386795 0.00447086 0.00102213 0.000892968 1.12481 0.0690048 0.00102213 0.000892968
0.755556 0.396311 0.00448893 0.00101671 0.000867679 1.13433 0.0690651 0.00101671 0.000867679
0.762963 0.405997 0.00454914 0.00100948 0.00085684 1.14401 0.0691253 0.00100948 0.00085684
0.77037 0.415854 0.00461237 0.00100015 0.000880323 1.15387 0.0691855 0.00100015 0.000880323
0.777778 0.425883 0.00466957 0.000988708 0.000919462 1.1639 0.0692457 0.000988708 0.000919462
0.785185 0.436086 0.00472376 0.000975461 0.000970945 1.1741 0.0692457 0.000975461 0.000970945
0.792593 0.446465 0.00481107 0.000960107 0.00102273 1.18448 0.0692156 0.000960107 0.00102273
0.8 0.45702 0.00488032 0.000942645 0.00107391 1.19504 0.0691855 0.000942645 0.00107391
0.807407 0.467753 0.0049616 0.000923376 0.00112479 1.20577 0.0691554 0.000923376 0.00112479
0.814815 0.478666 0.0049887 0.000902 0.00114105 1.21668 0.0690349 0.000902 0.00114105
0.822222 0.489759 0.00502182 0.000879119 0.00118952 1.22777 0.0690048 0.000879119 0.00118952
0.82963 0.501034 0.00506096 0.000854131 0.00124763 1.23905 0.0690952 0.000854131 0.00124763
0.837037 0.512492 0.00513923 0.000827034 0.00130242 1.25051 0.0691855 0.000827034 0.00130242
0.844444 0.524134 0.00526267 0.000798433 0.00134999 1.26215 0.0692156 0.000798433 0.00134999
0.851852 0.535961 0.00528676 0.000768025 0.00139997 1.27398 0.0693059 0.000768025 0.00139997
0.859259 0.547975 0.00528977 0.000736112 0.00144964 1.28599 0.069336 0.000736112 0.00144964
0.866667 0.560177 0.00531988 0.000878216 0.00148878 1.29819 0.0692758 0.000878216 0.00148878
0.874074 0.572567 0.0054403 0.00106518 0.00152521 1.31058 0.069336 0.00106518 0.00152521
0.881481 0.585147 0.00541321 0.00111877 0.00156796 1.32316 0.0692156 0.00111877 0.00156796


==> anc/data/fig3_left_pressure_24x8_MS_150.0.dat <==
0 0 7.03596e-307 0 0 0.955316 0.0808067 -1.46891e-15 1.46891e-15
0.00740741 4.03968e-05 1.69863e-06 9.90213e-07 5.68417e-07 0.955357 0.0808067 9.90213e-07 5.68417e-07
0.0148148 0.000161591 6.7921e-06 3.95905e-06 2.27216e-06 0.955478 0.0808067 3.95905e-06 2.27216e-06
0.0222222 0.000363591 1.52732e-05 8.90259e-06 5.10913e-06 0.95568 0.0808067 8.90259e-06 5.10913e-06
0.0296296 0.000646415 2.71353e-05 1.58151e-05 9.06818e-06 0.955963 0.0808067 1.58151e-05 9.06818e-06
0.037037 0.00101009 4.23302e-05 2.46786e-05 1.41472e-05 0.956326 0.0808067 2.46786e-05 1.41472e-05
0.0444444 0.00145463 6.08459e-05 3.54959e-05 2.03341e-05 0.956771 0.0808368 3.54959e-05 2.03341e-05
0.0518519 0.0019801 8.2583e-05 4.82311e-05 2.7611e-05 0.957296 0.0808368 4.82311e-05 2.7611e-05
0.0592593 0.00258651 0.000107511 6.2863e-05 3.59777e-05 0.957903 0.0808368 6.2863e-05 3.59777e-05
0.0666667 0.00327394 0.000135661 7.93616e-05 4.5371e-05 0.95859 0.0808669 7.93616e-05 4.5371e-05
0.0740741 0.00404243 0.000166912 9.77267e-05 5.5818e-05 0.959359 0.0808669 9.77267e-05 5.5818e-05
0.0814815 0.00489204 0.000201505 0.000117928 6.72887e-05 0.960208 0.0808368 0.000117928 6.72887e-05
0.0888889 0.00582286 0.00023956 0.000139906 7.9753e-05 0.961139 0.0808368 0.000139906 7.9753e-05
0.0962963 0.00683494 0.000280776 0.000163661 9.31806e-05 0.962151 0.0808067 0.000163661 9.31806e-05
0.103704 0.00792838 0.00032425 0.000189101 0.000107511 0.963245 0.0808067 0.000189101 0.000107511
0.111111 0.00910327 0.000371217 0.000216257 0.000122776 0.96442 0.0807766 0.000216257 0.000122776
0.118519 0.0103597 0.000419689 0.000245009 0.000138883 0.965676 0.0807766 0.000245009 0.000138883
0.125926 0.0116978 0.000470871 0.000275327 0.000155803 0.967014 0.0808067 0.000275327 0.000155803
0.133333 0.0131176 0.000524762 0.00030709 0.000173536 0.968434 0.0808067 0.00030709 0.000173536
0.140741 0.0146193 0.000581062 0.000340508 0.000191991 0.969936 0.0808669 0.000340508 0.000191991
0.148148 0.016203 0.000639469 0.000375432 0.000211169 0.971519 0.080897 0.000375432 0.000211169
0.155556 0.0178689 0.000699984 0.000411259 0.000231582 0.973185 0.0808669 0.000411259 0.000231582
0.162963 0.0196169 0.000764111 0.000448893 0.000252747 0.974933 0.0809271 0.000448893 0.000252747
0.17037 0.0214474 0.000830647 0.000487429 0.000274634 0.976764 0.0809572 0.000487429 0.000274634
0.177778 0.0233605 0.000897484 0.00052717 0.000297184 0.978677 0.0809874 0.00052717 0.000297184
0.185185 0.0253563 0.000961913 0.000568116 0.000320337 0.980673 0.0810476 0.000568116 0.000320337
0.192593 0.0274349 0.00103086 0.000609964 0.000344121 0.982751 0.0810777 0.000609964 0.000344121
0.2 0.0295966 0.0011001 0.000652716 0.000367905 0.984913 0.0810777 0.000652716 0.000367905
0.207407 0.0318415 0.00117447 0.000696371 0.00039169 0.987158 0.0810777 0.000696371 0.00039169
0.214815 0.0341698 0.00124341 0.000740628 0.000415775 0.989486 0.0810476 0.000740628 0.000415775
0.222222 0.0365817 0.00131838 0.000785788 0.000440463 0.991898 0.0809572 0.000785788 0.000440463
0.22963 0.0390774 0.00139876 0.000831249 0.000464849 0.994394 0.0808669 0.000831249 0.000464849
0.237037 0.0416571 0.00147252 0.000877313 0.000490139 0.996974 0.080897 0.000877313 0.000490139
0.244444 0.044321 0.00153906 0.000923677 0.000516633 0.999637 0.0809874 0.000923677 0.000516633
0.251852 0.0470694 0.00161192 0.000970644 0.000543127 1.00239 0.0810175 0.000970644 0.000543127
0.259259 0.0499023 0.0016902 0.00101731 0.000576245 1.00522 0.0810476 0.00101731 0.000576245
0.266667 0.0528202 0.00177028 0.00106428 0.000605147 1.00814 0.0811078 0.00106428 0.000605147
0.274074 0.0558232 0.00184344 0.00111124 0.000632544 1.01114 0.0810777 0.00111124 0.000632544
0.281481 0.0589115 0.00192262 0.0011561 0.00065964 1.01423 0.0810175 0.0011561 0.00065964
0.288889 0.0620854 0.00199458 0.00119133 0.000685532 1.0174 0.0809874 0.00119133 0.000685532
0.296296 0.0653453 0.00207105 0.00122986 0.000711123 1.02066 0.0809874 0.00122986 0.000711123
0.303704 0.0686914 0.0021415 0.0012958 0.000736112 1.02401 0.0809874 0.0012958 0.000736112
0.311111 0.072124 0.00221255 0.00134036 0.0007611 1.02744 0.0810777 0.00134036 0.0007611
0.318519 0.0756434 0.00228872 0.00138401 0.000785788 1.03096 0.0811379 0.00138401 0.000785788
0.325926 0.0792501 0.00235556 0.00142646 0.000811981 1.03457 0.0812282 0.00142646 0.000811981
0.333333 0.0829444 0.00241758 0.00148366 0.000838475 1.03826 0.0812583 0.00148366 0.000838475
0.340741 0.0867268 0.00249014 0.00156345 0.000864668 1.04204 0.0813185 0.00156345 0.000864668
0.348148 0.0905977 0.0025654 0.00158813 0.00089056 1.04591 0.0813486 0.00158813 0.00089056
0.355556 0.0945576 0.00262411 0.00161011 0.000916151 1.04987 0.0813787 0.00161011 0.000916151
0.362963 0.098607 0.00268643 0.00162878 0.000940537 1.05392 0.0814088 0.00162878 0.000940537
0.37037 0.102746 0.00274002 0.00164413 0.000956494 1.05806 0.0813787 0.00164413 0.000956494
0.377778 0.106977 0.00279993 0.00166732 0.000985998 1.06229 0.0813185 0.00166732 0.000985998
0.385185 0.111298 0.00286346 0.0016905 0.00100436 1.06661 0.0812884 0.0016905 0.00100436
0.392593 0.115712 0.00289146 0.00171067 0.0010137 1.07103 0.0812583 0.00171067 0.0010137
0.4 0.120218 0.0029324 0.00174078 0.00102002 1.07553 0.0812884 0.00174078 0.00102002
0.407407 0.124817 0.00295408 0.00175071 0.00103598 1.08013 0.0813486 0.00175071 0.00103598
0.414815 0.12951 0.0030438 0.00174921 0.00105043 1.08483 0.0814088 0.00174921 0.00105043
0.422222 0.134298 0.00307993 0.00180219 0.00106608 1.08961 0.0814088 0.00180219 0.00106608
0.42963 0.139182 0.0031281 0.00184976 0.00107963 1.0945 0.0813787 0.00184976 0.00107963
0.437037 0.144161 0.00320939 0.00187656 0.00108174 1.09948 0.0813787 0.00187656 0.00108174
0.444444 0.149237 0.00323949 0.00198043 0.00108776 1.10455 0.0813787 0.00198043 0.00108776
0.451852 0.154411 0.00331476 0.00207135 0.00109107 1.10973 0.0813486 0.00207135 0.00109107
0.459259 0.159683 0.00333584 0.00204124 0.00110071 1.115 0.0812583 0.00204124 0.00110071
0.466667 0.165055 0.00339605 0.00200662 0.00110823 1.12037 0.0811379 0.00200662 0.00110823
0.474074 0.170526 0.0034382 0.00195062 0.00112178 1.12584 0.0810777 0.00195062 0.00112178
0.481481 0.176099 0.00347132 0.00188138 0.0011266 1.13142 0.0810476 0.00188138 0.0011266
0.488889 0.181774 0.00353454 0.00180701 0.00112479 1.13709 0.0810175 0.00180701 0.00112479
0.496296 0.187553 0.00354357 0.00172813 0.00111997 1.14287 0.0809874 0.00172813 0.00111997
0.503704 0.193438 0.00358271 0.00164504 0.00111696 1.14875 0.0809271 0.00164504 0.00111696
0.511111 0.199429 0.00362787 0.00157338 0.00111967 1.15475 0.080897 0.00157338 0.00111967
0.518519 0.205528 0.00362185 0.00161553 0.00112509 1.16084 0.0808669 0.00161553 0.00112509
0.525926 0.211737 0.00365798 0.00148156 0.00113473 1.16705 0.0807465 0.00148156 0.00113473
0.533333 0.218057 0.00368809 0.00142345 0.00114436 1.17337 0.0806261 0.00142345 0.00114436
0.540741 0.224491 0.00373325 0.00142947 0.00112088 1.17981 0.0806863 0.00142947 0.00112088
0.548148 0.231038 0.00377238 0.00125726 0.00111937 1.18635 0.0806562 0.00125726 0.00111937
0.555556 0.237702 0.00382357 0.00119825 0.00111546 1.19302 0.080596 0.00119825 0.00111546
0.562963 0.244484 0.00383862 0.00109017 0.00111726 1.1998 0.0805659 0.00109017 0.00111726
0.57037 0.251384 0.00387776 0.000957698 0.00113141 1.2067 0.0805358 0.000957698 0.00113141
0.577778 0.258406 0.00391088 0.000894775 0.00113563 1.21372 0.0804454 0.000894775 0.00113563
0.585185 0.26555 0.003947 0.000855335 0.00114045 1.22087 0.0803852 0.000855335 0.00114045
0.592593 0.272819 0.00398614 0.000805056 0.00114617 1.22814 0.0803852 0.000805056 0.00114617
0.6 0.280213 0.00406141 0.000730994 0.00115068 1.23553 0.0803852 0.000730994 0.00115068
0.607407 0.287735 0.00411259 0.000734908 0.0011561 1.24305 0.0803852 0.000734908 0.0011561
0.614815 0.295386 0.00417582 0.000632243 0.00116303 1.2507 0.0804153 0.000632243 0.00116303
0.622222 0.303168 0.00430829 0.000640974 0.00117387 1.25848 0.0804153 0.000640974 0.00117387
0.62963 0.311082 0.00440764 0.000584373 0.00118229 1.2664 0.0805358 0.000584373 0.00118229
0.637037 0.319131 0.00446484 0.000540417 0.00120397 1.27445 0.080596 0.000540417 0.00120397
0.644444 0.327316 0.00451 0.000503988 0.00122866 1.28263 0.080596 0.000503988 0.00122866
0.651852 0.335639 0.00454312 0.000475086 0.00127563 1.29096 0.0806261 0.000475086 0.00127563
0.659259 0.344102 0.00463344 0.000432033 0.00129128 1.29942 0.0806562 0.000432033 0.00129128
0.666667 0.352705 0.00468763 0.000391088 0.00141412 1.30802 0.0807465 0.000391088 0.00141412
0.674074 0.361452 0.00474182 0.000352852 0.00143519 1.31677 0.0808669 0.000352852 0.00143519
0.681481 0.370344 0.00477494 0.000371819 0.00148728 1.32566 0.0810175 0.000371819 0.00148728
0.688889 0.379382 0.0048201 0.000404937 0.00150173 1.3347 0.0811379 0.000404937 0.00150173
0.696296 0.388569 0.00484419 0.000438355 0.00147794 1.34389 0.0811981 0.000438355 0.00147794
0.703704 0.397906 0.00495257 0.000472677 0.00154358 1.35322 0.081168 0.000472677 0.00154358
0.711111 0.407396 0.00500978 0.000506999 0.00158362 1.36271 0.081168 0.000506999 0.00158362
0.718519 0.417039 0.00502784 0.000541923 0.00165648 1.37236 0.0811078 0.000541923 0.00165648
0.725926 0.426839 0.00507601 0.000577148 0.00174108 1.38215 0.0810777 0.000577148 0.00174108
0.733333 0.436796 0.00514526 0.000612072 0.00183441 1.39211 0.0811078 0.000612072 0.00183441
0.740741 0.446912 0.00522353 0.000647598 0.00192262 1.40223 0.0811078 0.000647598 0.00192262
0.748148 0.45719 0.00528375 0.000655426 0.00201806 1.41251 0.0810777 0.000655426 0.00201806
0.755556 0.467632 0.00532891 0.000706005 0.00210989 1.42295 0.081168 0.000706005 0.00210989
0.762963 0.478239 0.00537708 0.00075237 0.00220021 1.43356 0.081168 0.00075237 0.00220021
0.77037 0.489013 0.00541321 0.000786691 0.00223935 1.44433 0.0811379 0.000786691 0.00223935
0.777778 0.499956 0.0055517 0.000820411 0.00229866 1.45527 0.0811078 0.000820411 0.00229866
0.785185 0.511071 0.00558783 0.000853528 0.00240252 1.46639 0.0810777 0.000853528 0.00240252
0.792593 0.522359 0.00563299 0.000886044 0.00249555 1.47767 0.0810476 0.000886044 0.00249555
0.8 0.533821 0.00570825 0.000917355 0.00254764 1.48914 0.0810476 0.000917355 0.00254764
0.807407 0.545461 0.00580761 0.000947462 0.00260334 1.50078 0.0810175 0.000947462 0.00260334
0.814815 0.55728 0.00598524 0.000976665 0.00266265 1.5126 0.0809874 0.000976665 0.00266265
0.822222 0.56928 0.00609061 0.00100436 0.00269245 1.5246 0.0809874 0.00100436 0.00269245
0.82963 0.581463 0.00619598 0.00103026 0.00273641 1.53678 0.0809874 0.00103026 0.00273641
0.837037 0.593831 0.00626523 0.00105464 0.00275538 1.54915 0.0808669 0.00105464 0.00275538
0.844444 0.606386 0.00635555 0.00107692 0.00276832 1.5617 0.0807465 0.00107692 0.00276832
0.851852 0.619131 0.00632243 0.00109739 0.00277434 1.57445 0.0807465 0.00109739 0.00277434
0.859259 0.632066 0.00641877 0.00114225 0.00286707 1.58738 0.0808067 0.00114225 0.00286707
0.866667 0.645196 0.00642781 0.00137528 0.00299352 1.60051 0.0808669 0.00137528 0.00299352
0.874074 0.65852 0.00659942 0.00144723 0.00313713 1.61384 0.0807465 0.00144723 0.00313713
0.881481 0.672042 0.00664458 0.00159687 0.00329369 1.62736 0.0806562 0.00159687 0.00329369


==> anc/data/fig3_left_pressure_24x8_MS_165.0.dat <==
0 0 7.03596e-307 0 0 2.0079 0.116724 4.24205e-15 -4.24205e-15
0.00740741 6.83137e-05 3.98614e-06 1.56586e-06 1.05344e-06 2.00796 0.116724 1.56586e-06 1.05344e-06
0.0148148 0.000273258 1.59416e-05 6.25921e-06 4.21194e-06 2.00817 0.116724 6.25921e-06 4.21194e-06
0.0222222 0.000614846 3.58271e-05 1.40749e-05 9.47161e-06 2.00851 0.116694 1.40749e-05 9.47161e-06
0.0296296 0.00109309 6.36458e-05 2.49917e-05 1.68297e-05 2.00899 0.116694 2.49917e-05 1.68297e-05
0.037037 0.00170803 9.92923e-05 3.89883e-05 2.62712e-05 2.0096 0.116694 3.89883e-05 2.62712e-05
0.0444444 0.00245969 0.000142736 5.60288e-05 3.77841e-05 2.01036 0.116664 5.60288e-05 3.77841e-05
0.0518519 0.00334811 0.000193858 7.611e-05 5.13622e-05 2.01124 0.116664 7.611e-05 5.13622e-05
0.0592593 0.00437334 0.000252416 9.91418e-05 6.69877e-05 2.01227 0.116634 9.91418e-05 6.69877e-05
0.0666667 0.00553544 0.00031853 0.000125124 8.46303e-05 2.01343 0.116604 0.000125124 8.46303e-05
0.0740741 0.00683447 0.000392292 0.000153996 0.00010429 2.01473 0.116574 0.000153996 0.00010429
0.0814815 0.0082705 0.000474182 0.000185669 0.000125937 2.01617 0.116544 0.000185669 0.000125937
0.0888889 0.00984362 0.000561793 0.000220081 0.00014951 2.01774 0.116513 0.000220081 0.00014951
0.0962963 0.0115539 0.000656329 0.000257172 0.000175011 2.01945 0.116483 0.000257172 0.000175011
0.103704 0.0134014 0.000759294 0.000296883 0.000202408 2.0213 0.116513 0.000296883 0.000202408
0.111111 0.0153864 0.00086798 0.000339003 0.000231672 2.02328 0.116483 0.000339003 0.000231672
0.118519 0.0175087 0.000985697 0.000383862 0.000262772 2.02541 0.116453 0.000383862 0.000262772
0.125926 0.0197687 0.00110673 0.000430829 0.000295619 2.02767 0.116393 0.000430829 0.000295619
0.133333 0.0221664 0.00123257 0.000479903 0.000330272 2.03006 0.116363 0.000479903 0.000330272
0.140741 0.0247019 0.00136655 0.000531084 0.0003664 2.0326 0.116333 0.000531084 0.0003664
0.148148 0.0273754 0.00150203 0.000584373 0.000404335 2.03527 0.116363 0.000584373 0.000404335
0.155556 0.0301871 0.00165046 0.000639469 0.000444076 2.03808 0.116333 0.000639469 0.000444076
0.162963 0.033137 0.0018025 0.000696371 0.000485021 2.04103 0.116242 0.000696371 0.000485021
0.17037 0.0362254 0.00195363 0.000755079 0.000527773 2.04412 0.116303 0.000755079 0.000527773
0.177778 0.0394524 0.0021144 0.000814992 0.000571729 2.04735 0.116333 0.000814992 0.000571729
0.185185 0.0428181 0.00227969 0.00087641 0.00061719 2.05071 0.116363 0.00087641 0.00061719
0.192593 0.0463229 0.00244558 0.000938731 0.000663855 2.05422 0.116303 0.000938731 0.000663855
0.2 0.0499668 0.0026205 0.00100226 0.000711725 2.05786 0.116152 0.00100226 0.000711725
0.207407 0.0537501 0.00278398 0.00106638 0.0007611 2.06165 0.116092 0.00106638 0.0007611
0.214815 0.057673 0.00296221 0.00113141 0.000811078 2.06557 0.116092 0.00113141 0.000811078
0.222222 0.0617356 0.00314014 0.00119675 0.000861958 2.06963 0.115881 0.00119675 0.000861958
0.22963 0.0659383 0.00332379 0.00126268 0.000912839 2.07383 0.11567 0.00126268 0.000912839
0.237037 0.0702812 0.0034954 0.00132831 0.000964322 2.07818 0.11546 0.00132831 0.000964322
0.244444 0.0747645 0.00368809 0.00139425 0.00101641 2.08266 0.115249 0.00139425 0.00101641
0.251852 0.0793886 0.00386271 0.00145958 0.00106879 2.08729 0.115038 0.00145958 0.00106879
0.259259 0.0841537 0.00404034 0.00152461 0.00112359 2.09205 0.114827 0.00152461 0.00112359
0.266667 0.08906 0.00423302 0.00158874 0.00118169 2.09696 0.114858 0.00158874 0.00118169
0.274074 0.0941078 0.0044257 0.00165196 0.0012407 2.102 0.115008 0.00165196 0.0012407
0.281481 0.0992973 0.00460032 0.00171398 0.00130031 2.10719 0.114948 0.00171398 0.00130031
0.288889 0.104629 0.00477193 0.00182989 0.00135782 2.11253 0.114858 0.00182989 0.00135782
0.296296 0.110103 0.00494354 0.00187144 0.00141502 2.118 0.114827 0.00187144 0.00141502
0.303704 0.11572 0.00511214 0.00190847 0.00147252 2.12362 0.114737 0.00190847 0.00147252
0.311111 0.12148 0.00531385 0.0019452 0.00153003 2.12938 0.114526 0.0019452 0.00153003
0.318519 0.127383 0.00546138 0.00205298 0.00158693 2.13528 0.114466 0.00205298 0.00158693
0.325926 0.13343 0.00564503 0.00232545 0.00164323 2.14133 0.114587 0.00232545 0.00164323
0.333333 0.139621 0.00581062 0.00248321 0.00170314 2.14752 0.114587 0.00248321 0.00170314
0.340741 0.145957 0.0059762 0.00251241 0.00176426 2.15385 0.114587 0.00251241 0.00176426
0.348148 0.152438 0.00617491 0.00253469 0.00182477 2.16033 0.114587 0.00253469 0.00182477
0.355556 0.159064 0.00638867 0.00255968 0.00189462 2.16696 0.114556 0.00255968 0.00189462
0.362963 0.165837 0.0065663 0.00277464 0.00195183 2.17373 0.114436 0.00277464 0.00195183
0.37037 0.172755 0.00674995 0.00282944 0.0020015 2.18065 0.114346 0.00282944 0.0020015
0.377778 0.179821 0.00683726 0.00284419 0.0020584 2.18772 0.114195 0.00284419 0.0020584
0.385185 0.187034 0.00699984 0.00305584 0.00210627 2.19493 0.113924 0.00305584 0.00210627
0.392593 0.194395 0.00711123 0.00322444 0.00210537 2.20229 0.113593 0.00322444 0.00210537
0.4 0.201904 0.00725875 0.00319734 0.00212464 2.2098 0.113262 0.00319734 0.00212464
0.407407 0.209562 0.00734606 0.00320036 0.00216438 2.21746 0.113232 0.00320036 0.00216438
0.414815 0.217368 0.00753273 0.00336594 0.00220262 2.22526 0.113292 0.00336594 0.00220262
0.422222 0.225324 0.00762907 0.00339304 0.00223965 2.23322 0.113051 0.00339304 0.00223965
0.42963 0.233428 0.00773143 0.0032696 0.00227577 2.24133 0.113172 0.0032696 0.00227577
0.437037 0.241683 0.00786992 0.0031853 0.00231461 2.24958 0.113473 0.0031853 0.00231461
0.444444 0.250087 0.00790605 0.00318831 0.00238175 2.25798 0.113894 0.00318831 0.00238175
0.451852 0.25864 0.00806863 0.00309799 0.00245009 2.26654 0.114316 0.00309799 0.00245009
0.459259 0.267344 0.00819508 0.00299834 0.00251964 2.27524 0.114526 0.00299834 0.00251964
0.466667 0.276197 0.00838174 0.00288815 0.0026485 2.28409 0.114376 0.00288815 0.0026485
0.474074 0.285199 0.00844797 0.00276862 0.00268914 2.2931 0.114225 0.00276862 0.00268914
0.481481 0.294351 0.0085112 0.00263977 0.0027346 2.30225 0.114075 0.00263977 0.0027346
0.488889 0.303653 0.00870388 0.00250218 0.00280836 2.31155 0.113894 0.00250218 0.00280836
0.496296 0.313105 0.00886044 0.00263555 0.00288273 2.321 0.113744 0.00263555 0.00288273
0.503704 0.322706 0.00885442 0.00283426 0.0029583 2.3306 0.113653 0.00283426 0.0029583
0.511111 0.332456 0.00895678 0.00303778 0.00303477 2.34035 0.113774 0.00303778 0.00303477
0.518519 0.342356 0.00901699 0.00324552 0.00309799 2.35025 0.113984 0.00324552 0.00309799
0.525926 0.352407 0.00917957 0.00319433 0.00318831 2.3603 0.114346 0.00319433 0.00318831
0.533333 0.362607 0.00927892 0.00314917 0.00326659 2.3705 0.114526 0.00314917 0.00326659
0.540741 0.372958 0.00960408 0.00333885 0.00334186 2.38085 0.114436 0.00333885 0.00334186
0.548148 0.38346 0.00988407 0.00353454 0.00342014 2.39136 0.114858 0.00353454 0.00342014
0.555556 0.394112 0.0098931 0.00330573 0.00349841 2.40201 0.115128 0.00330573 0.00349841
0.562963 0.404917 0.0100346 0.00304079 0.00357669 2.41281 0.115038 0.00304079 0.00357669
0.57037 0.415873 0.0101791 0.0028752 0.00365196 2.42377 0.115189 0.0028752 0.00365196
0.577778 0.426982 0.0102815 0.00255908 0.00373024 2.43488 0.115339 0.00255908 0.00373024
0.585185 0.438244 0.0105073 0.00260815 0.0038055 2.44614 0.115399 0.00260815 0.0038055
0.592593 0.449661 0.0106488 0.00263194 0.00388378 2.45756 0.11552 0.00263194 0.00388378
0.6 0.461231 0.0108595 0.00244317 0.00395905 2.46913 0.11552 0.00244317 0.00395905
0.607407 0.472957 0.010989 0.0022535 0.00409453 2.48085 0.115399 0.0022535 0.00409453
0.614815 0.484839 0.0112238 0.0022818 0.00417883 2.49274 0.115309 0.0022818 0.00417883
0.622222 0.496879 0.0113503 0.00225982 0.00425409 2.50478 0.11561 0.00225982 0.00425409
0.62963 0.509076 0.0115249 0.00223453 0.00432936 2.51697 0.115911 0.00223453 0.00432936
0.637037 0.521432 0.0117718 0.00213487 0.00440764 2.52933 0.116002 0.00213487 0.00440764
0.644444 0.533948 0.0119103 0.00196537 0.00465753 2.54184 0.115851 0.00196537 0.00465753
0.651852 0.546625 0.0121391 0.00198434 0.00472978 2.55452 0.116032 0.00198434 0.00472978
0.659259 0.559464 0.0122414 0.00205539 0.00480204 2.56736 0.116333 0.00205539 0.00480204
0.666667 0.572467 0.0123167 0.00212343 0.00487731 2.58036 0.116604 0.00212343 0.00487731
0.674074 0.585634 0.0125455 0.00218877 0.00495257 2.59353 0.116754 0.00218877 0.00495257
0.681481 0.598967 0.0126479 0.00225079 0.0051302 2.60686 0.116875 0.00225079 0.0051302
0.688889 0.612467 0.0127623 0.00261749 0.00530783 2.62036 0.116965 0.00261749 0.00530783
0.696296 0.626136 0.0129971 0.00273671 0.00547944 2.63403 0.116845 0.00273671 0.00547944
0.703704 0.639976 0.0132169 0.00275387 0.00565105 2.64787 0.116845 0.00275387 0.00565105
0.711111 0.653986 0.0133132 0.00276712 0.00577148 2.66188 0.116875 0.00276712 0.00577148
0.718519 0.66817 0.013521 0.00277585 0.00586782 2.67607 0.116875 0.00277585 0.00586782
0.725926 0.682529 0.013539 0.00278006 0.00588287 2.69043 0.116875 0.00278006 0.00588287
0.733333 0.697064 0.0136023 0.00278006 0.00589191 2.70496 0.116935 0.00278006 0.00589191
0.740741 0.711778 0.0136655 0.00277585 0.00589191 2.71967 0.116995 0.00277585 0.00589191
0.748148 0.726672 0.0137648 0.00276742 0.00591599 2.73457 0.117025 0.00276742 0.00591599
0.755556 0.741747 0.0140238 0.00275447 0.00602136 2.74964 0.116995 0.00275447 0.00602136
0.762963 0.757006 0.014102 0.00273731 0.00601534 2.7649 0.116935 0.00273731 0.00601534
0.77037 0.772451 0.0142074 0.00272286 0.00609362 2.78035 0.117236 0.00272286 0.00609362
0.777778 0.788084 0.0142345 0.00273791 0.00620201 2.79598 0.117356 0.00273791 0.00620201
0.785185 0.803906 0.0144091 0.00274936 0.00631039 2.8118 0.117507 0.00274936 0.00631039
0.792593 0.81992 0.0144693 0.00275688 0.00641877 2.82782 0.117447 0.00275688 0.00641877
0.8 0.836128 0.0146289 0.0027611 0.00653017 2.84402 0.117387 0.0027611 0.00653017
0.807407 0.852533 0.0147463 0.0027614 0.00665662 2.86043 0.117356 0.0027614 0.00665662
0.814815 0.869135 0.0148758 0.00275839 0.00687941 2.87703 0.117356 0.00275839 0.00687941
0.822222 0.885939 0.0148818 0.00275176 0.00709618 2.89384 0.117296 0.00275176 0.00709618
0.82963 0.902946 0.0150293 0.00274183 0.00731295 2.91084 0.117296 0.00274183 0.00731295
0.837037 0.920158 0.0151648 0.00272888 0.00752671 2.92805 0.117296 0.00272888 0.00752671
0.844444 0.937579 0.015213 0.00271293 0.00773745 2.94548 0.117326 0.00271293 0.00773745
0.851852 0.95521 0.0152792 0.00269396 0.0079482 2.96311 0.117356 0.00269396 0.0079482
0.859259 0.973054 0.0153575 0.00267198 0.00815895 2.98095 0.117447 0.00267198 0.00815895
0.866667 0.991115 0.0153725 0.00264759 0.0083697 2.99901 0.117537 0.00264759 0.0083697
0.874074 1.00939 0.0153214 0.0026208 0.00857743 3.01729 0.117627 0.0026208 0.00857743
0.881481 1.02789 0.0154418 0.0025916 0.00878818 3.03579 0.117688 0.0025916 0.00878818


==> anc/data/fig3_right_trace_anomaly_24x8_MS_120.0.dat <==
0 0 7.03596e-307 0 0 0.418801 0.0692758 6.52716e-16 -6.52716e-16
0.00740741 4.19515e-05 2.80024e-05 2.08068e-06 1.85067e-06 0.418843 0.0693059 2.08068e-06 1.85067e-06
0.0148148 0.000167781 0.000111997 8.30948e-06 7.39424e-06 0.418969 0.0693059 8.30948e-06 7.39424e-06
0.0222222 0.000377416 0.000251874 1.86512e-05 1.66099e-05 0.419178 0.0692758 1.86512e-05 1.66099e-05
0.0296296 0.000670732 0.000447688 3.30573e-05 2.94565e-05 0.419472 0.0693962 3.30573e-05 2.94565e-05
0.037037 0.00104756 0.000698478 5.13923e-05 4.58828e-05 0.419849 0.0697274 5.13923e-05 4.58828e-05
0.0444444 0.00150767 0.00100406 7.36112e-05 6.58135e-05 0.420309 0.0698779 7.36112e-05 6.58135e-05
0.0518519 0.00205081 0.00136474 9.95332e-05 8.92667e-05 0.420852 0.0700285 9.95332e-05 8.92667e-05
0.0592593 0.00267664 0.00178022 0.000129008 0.000116122 0.421478 0.0699381 0.000129008 0.000116122
0.0666667 0.0033848 0.00224657 0.000161854 0.000146259 0.422186 0.0700285 0.000161854 0.000146259
0.0740741 0.00417487 0.00276892 0.000197832 0.000179617 0.422976 0.0705403 0.000197832 0.000179617
0.0814815 0.00504639 0.00334487 0.00023676 0.000216077 0.423847 0.0705403 0.00023676 0.000216077
0.0888889 0.00599884 0.0039741 0.000278338 0.000255486 0.4248 0.0707811 0.000278338 0.000255486
0.0962963 0.00703165 0.00464247 0.000322444 0.000297756 0.425833 0.0706908 0.000322444 0.000297756
0.103704 0.00814422 0.005356 0.000368206 0.000342616 0.426945 0.0708112 0.000368206 0.000342616
0.111111 0.00933587 0.00612674 0.000416076 0.000390184 0.428137 0.0710822 0.000416076 0.000390184
0.118519 0.0106059 0.00694865 0.00046515 0.000439861 0.429407 0.0707209 0.00046515 0.000439861
0.125926 0.0119535 0.00781272 0.00051573 0.000491945 0.430755 0.0705102 0.00051573 0.000491945
0.133333 0.013378 0.00870388 0.000573535 0.000545837 0.432179 0.070179 0.000573535 0.000545837
0.140741 0.0148783 0.00965225 0.000633749 0.000601233 0.433679 0.0703898 0.000633749 0.000601233
0.148148 0.0164537 0.0106157 0.000695769 0.000658436 0.435255 0.0701489 0.000695769 0.000658436
0.155556 0.0181032 0.0116483 0.000759595 0.000716843 0.436904 0.0701188 0.000759595 0.000716843
0.162963 0.0198258 0.0127201 0.000825228 0.000776455 0.438627 0.070179 0.000825228 0.000776455
0.17037 0.0216203 0.013819 0.000892366 0.000836669 0.440421 0.07045 0.000892366 0.000836669
0.177778 0.0234858 0.0149661 0.000960408 0.000897484 0.442287 0.0708715 0.000960408 0.000897484
0.185185 0.025421 0.0161192 0.00102965 0.000958601 0.444222 0.0710822 0.00102965 0.000958601
0.192593 0.0274247 0.0173114 0.0010995 0.00101942 0.446226 0.0717446 0.0010995 0.00101942
0.2 0.0294958 0.0185398 0.00116995 0.00108926 0.448297 0.0715639 0.00116995 0.00108926
0.207407 0.0316328 0.0197591 0.0012407 0.00119253 0.450434 0.0720757 0.0012407 0.00119253
0.214815 0.0338344 0.0209814 0.00131145 0.00130302 0.452636 0.0722263 0.00131145 0.00130302
0.222222 0.0360993 0.0221978 0.0013816 0.00142074 0.4549 0.0733402 0.0013816 0.00142074
0.22963 0.038426 0.0234954 0.00145145 0.00148397 0.457227 0.0737015 0.00145145 0.00148397
0.237037 0.040813 0.0248893 0.00152039 0.00150745 0.459614 0.0745746 0.00152039 0.00150745
0.244444 0.0432587 0.0261357 0.00158783 0.00162366 0.46206 0.0754176 0.00158783 0.00162366
0.251852 0.0457615 0.0274634 0.00165407 0.00167394 0.464563 0.0756283 0.00165407 0.00167394
0.259259 0.0483199 0.0288905 0.0017182 0.0017194 0.467121 0.0762004 0.0017182 0.0017194
0.266667 0.050932 0.030167 0.00178022 0.00175974 0.469733 0.0767122 0.00178022 0.00175974
0.274074 0.0535959 0.0314315 0.00183983 0.00184495 0.472397 0.0774347 0.00183983 0.00184495
0.281481 0.0563097 0.0328465 0.00189703 0.00193888 0.475111 0.0780971 0.00189703 0.00193888
0.288889 0.0590717 0.0340809 0.00195122 0.00192985 0.477873 0.0788197 0.00195122 0.00192985
0.296296 0.06188 0.0354056 0.0020021 0.00198374 0.480681 0.0789401 0.0020021 0.00198374
0.303704 0.0647335 0.0367303 0.00204817 0.00208369 0.483535 0.0796325 0.00204817 0.00208369
0.311111 0.0676311 0.0378142 0.00208821 0.00208369 0.486432 0.0798734 0.00208821 0.00208369
0.318519 0.070572 0.0391088 0.00210778 0.00208761 0.489373 0.0801745 0.00210778 0.00208761
0.325926 0.073556 0.0404937 0.0021433 0.00210627 0.492357 0.0812282 0.0021433 0.00210627
0.333333 0.0765836 0.0418786 0.00217823 0.00226704 0.495385 0.0813486 0.00217823 0.00226704
0.340741 0.0796558 0.0430528 0.002199 0.00240463 0.498457 0.0817701 0.002199 0.00240463
0.348148 0.0827745 0.0444678 0.00224055 0.00243233 0.501576 0.0821615 0.00224055 0.00243233
0.355556 0.0859419 0.0454613 0.00218937 0.0026205 0.504743 0.0831249 0.00218937 0.0026205
0.362963 0.0891611 0.0473279 0.00213307 0.00263856 0.507962 0.0840884 0.00213307 0.00263856
0.37037 0.0924363 0.0482311 0.00220201 0.00257745 0.511237 0.0846905 0.00220201 0.00257745
0.377778 0.0957739 0.0491042 0.0022276 0.0028186 0.514575 0.0861356 0.0022276 0.0028186
0.385185 0.0991828 0.0501881 0.00235074 0.00306487 0.517984 0.0872496 0.00235074 0.00306487
0.392593 0.102672 0.0512719 0.00248562 0.00331777 0.521473 0.0875807 0.00248562 0.00331777
0.4 0.106249 0.0520547 0.00276381 0.00338401 0.52505 0.0885141 0.00276381 0.00338401
0.407407 0.109921 0.0527773 0.003101 0.00379346 0.528722 0.0891162 0.003101 0.00379346
0.414815 0.113697 0.0541622 0.00335992 0.00408851 0.532498 0.0895678 0.00335992 0.00408851
0.422222 0.117582 0.0554568 0.00379045 0.00434441 0.536383 0.0905312 0.00379045 0.00434441
0.42963 0.121584 0.0555772 0.00407947 0.00453409 0.540385 0.0905613 0.00407947 0.00453409
0.437037 0.125716 0.056932 0.00431732 0.00458828 0.544517 0.0911334 0.00431732 0.00458828
0.444444 0.129996 0.0585578 0.00460032 0.00485623 0.548797 0.0919763 0.00460032 0.00485623
0.451852 0.134438 0.0594309 0.00532289 0.00493451 0.553239 0.0928795 0.00532289 0.00493451
0.459259 0.139048 0.0602136 0.00595814 0.00468763 0.557849 0.0933613 0.00595814 0.00468763
0.466667 0.143853 0.0614781 0.00603943 0.00500074 0.562654 0.0937526 0.00603943 0.00500074
0.474074 0.14888 0.0625018 0.00618394 0.00556073 0.567681 0.0953784 0.00618394 0.00556073
0.481481 0.154135 0.0635856 0.00696973 0.00603341 0.572936 0.0951978 0.00696973 0.00603341
0.488889 0.159634 0.0646996 0.0076652 0.00615383 0.578435 0.0956193 0.0076652 0.00615383
0.496296 0.165377 0.0661447 0.00816798 0.00750262 0.584178 0.0960709 0.00816798 0.00750262
0.503704 0.171341 0.0677705 0.00898388 0.00839077 0.590142 0.0973956 0.00898388 0.00839077
0.511111 0.177497 0.0690048 0.00937225 0.00849313 0.596298 0.0988407 0.00937225 0.00849313
0.518519 0.183794 0.070179 0.00967031 0.00922172 0.602595 0.0992622 0.00967031 0.00922172
0.525926 0.190178 0.0703295 0.0102243 0.0101761 0.608979 0.0993224 0.0102243 0.0101761
0.533333 0.196597 0.0715037 0.0110793 0.0105013 0.615399 0.100075 0.0110793 0.0105013
0.540741 0.203002 0.0726779 0.0122204 0.0107451 0.621803 0.10137 0.0122204 0.0107451
0.548148 0.209343 0.0749961 0.0124702 0.011001 0.628144 0.103086 0.0124702 0.011001
0.555556 0.215575 0.0769831 0.0126358 0.0114827 0.634376 0.103297 0.0126358 0.0114827
0.562963 0.221651 0.0788197 0.0127533 0.011835 0.640452 0.105133 0.0127533 0.011835
0.57037 0.227528 0.0803551 0.0127834 0.0120367 0.646329 0.106548 0.0127834 0.0120367
0.577778 0.233164 0.0816497 0.0127713 0.0121903 0.651965 0.108354 0.0127713 0.0121903
0.585185 0.23852 0.0829744 0.0128466 0.0122113 0.657321 0.108354 0.0128466 0.0122113
0.592593 0.243555 0.0849313 0.0128044 0.0121391 0.662356 0.108475 0.0128044 0.0121391
0.6 0.248234 0.0866474 0.0127352 0.0120247 0.667035 0.10986 0.0127352 0.0120247
0.607407 0.25252 0.087641 0.0126388 0.0122956 0.671321 0.110883 0.0126388 0.0122956
0.614815 0.25638 0.0894173 0.0125214 0.0120186 0.675181 0.111696 0.0125214 0.0120186
0.622222 0.259781 0.0909226 0.0123859 0.0116995 0.678582 0.112569 0.0123859 0.0116995
0.62963 0.262693 0.0926387 0.0122384 0.0116032 0.681494 0.114165 0.0122384 0.0116032
0.637037 0.265086 0.0939935 0.0123257 0.0114647 0.683887 0.115369 0.0123257 0.0114647
0.644444 0.266934 0.0956494 0.0119253 0.011278 0.685735 0.117928 0.0119253 0.011278
0.651852 0.26821 0.097245 0.0117627 0.0110914 0.687011 0.118832 0.0117627 0.0110914
0.659259 0.268891 0.0985697 0.0114978 0.0108625 0.687692 0.119554 0.0114978 0.0108625
0.666667 0.268953 0.100436 0.0111696 0.0106096 0.687754 0.119253 0.0111696 0.0106096
0.674074 0.268376 0.100828 0.0109619 0.0104681 0.687177 0.120247 0.0109619 0.0104681
0.681481 0.267141 0.102574 0.0109167 0.010697 0.685942 0.121541 0.0109167 0.010697
0.688889 0.265229 0.103628 0.0106668 0.0106006 0.68403 0.121692 0.0106668 0.0106006
0.696296 0.262625 0.104772 0.0104621 0.0105223 0.681426 0.122113 0.0104621 0.0105223
0.703704 0.259314 0.105133 0.0104019 0.0104531 0.678115 0.121662 0.0104019 0.0104531
0.711111 0.255283 0.106488 0.0103507 0.0104019 0.674084 0.121963 0.0103507 0.0104019
0.718519 0.250522 0.10703 0.0102604 0.0103688 0.669323 0.122776 0.0102604 0.0103688
0.725926 0.24502 0.108445 0.0102032 0.0112419 0.663821 0.123739 0.0102032 0.0112419
0.733333 0.238769 0.109348 0.00992923 0.0118049 0.65757 0.124492 0.00992923 0.0118049
0.740741 0.231764 0.108957 0.00974257 0.0114617 0.650565 0.124371 0.00974257 0.0114617
0.748148 0.223999 0.109709 0.009583 0.0111666 0.6428 0.125335 0.009583 0.0111666
0.755556 0.215471 0.109529 0.00945655 0.0109288 0.634272 0.125786 0.00945655 0.0109288
0.762963 0.206178 0.109739 0.00967934 0.0107481 0.624979 0.1269 0.00967934 0.0107481
0.77037 0.196122 0.110793 0.0098931 0.0108294 0.614923 0.127593 0.0098931 0.0108294
0.777778 0.185302 0.112238 0.0100948 0.0110131 0.604103 0.127683 0.0100948 0.0110131
0.785185 0.173723 0.111907 0.0102875 0.0112298 0.592525 0.127924 0.0102875 0.0112298
0.792593 0.16139 0.111847 0.0104681 0.0114797 0.580191 0.128707 0.0104681 0.0114797
0.8 0.148309 0.110462 0.0106337 0.0117688 0.567111 0.129369 0.0106337 0.0117688
0.807407 0.134489 0.110793 0.0107813 0.0120036 0.55329 0.130814 0.0107813 0.0120036
0.814815 0.119938 0.110342 0.0109167 0.0122083 0.53874 0.129881 0.0109167 0.0122083
0.822222 0.10467 0.110673 0.0110311 0.0125124 0.523471 0.1297 0.0110311 0.0125124
0.82963 0.0886952 0.110311 0.0111275 0.0129218 0.507496 0.130001 0.0111275 0.0129218
0.837037 0.07203 0.110853 0.0112027 0.0134367 0.490831 0.130935 0.0112027 0.0134367
0.844444 0.0546902 0.110643 0.0113051 0.0138853 0.473491 0.131717 0.0113051 0.0138853
0.851852 0.0366938 0.110643 0.0117688 0.0147313 0.455495 0.132831 0.0117688 0.0147313
0.859259 0.0180601 0.110643 0.0123227 0.015502 0.436861 0.133464 0.0123227 0.015502
0.866667 -0.00118968 0.111064 0.0130302 0.016077 0.417611 0.134337 0.0130302 0.016077
0.874074 -0.0210328 0.111787 0.0135722 0.0166069 0.397768 0.134758 0.0135722 0.0166069
0.881481 -0.041445 0.111546 0.0142857 0.017188 0.377356 0.135782 0.0142857 0.017188


==> anc/data/fig3_right_trace_anomaly_24x8_MS_145.0.dat <==
0 0 7.03596e-307 0 0 2.59142 0.122776 -2.61147e-15 2.61147e-15
0.00740741 0.000138496 2.12524e-05 8.70689e-06 7.68326e-06 2.59156 0.122776 8.70689e-06 7.68326e-06
0.0148148 0.000554006 8.49615e-05 3.48035e-05 3.0709e-05 2.59198 0.122806 3.48035e-05 3.0709e-05
0.0222222 0.00124659 0.000191028 7.82777e-05 6.90651e-05 2.59267 0.122836 7.82777e-05 6.90651e-05
0.0296296 0.00221636 0.000339304 0.000139033 0.000122655 2.59364 0.122715 0.000139033 0.000122655
0.037037 0.00346347 0.000529278 0.00021695 0.000191359 2.59489 0.122535 0.00021695 0.000191359
0.0444444 0.0049881 0.000760799 0.000311907 0.000275086 2.59641 0.122354 0.000311907 0.000275086
0.0518519 0.00679049 0.00103327 0.000423904 0.000373626 2.59821 0.122204 0.000423904 0.000373626
0.0592593 0.00887091 0.00134608 0.00055246 0.000486827 2.60029 0.122505 0.00055246 0.000486827
0.0666667 0.0112297 0.00169953 0.000697274 0.00061448 2.60265 0.122836 0.000697274 0.00061448
0.0740741 0.0138672 0.00209333 0.000858647 0.000756283 2.60529 0.123227 0.000858647 0.000756283
0.0814815 0.0167838 0.00252626 0.00103598 0.000911936 2.60821 0.123348 0.00103598 0.000911936
0.0888889 0.01998 0.00299473 0.00122866 0.00108114 2.6114 0.123257 0.00122866 0.00108114
0.0962963 0.0234563 0.00349841 0.001437 0.00126419 2.61488 0.123257 0.001437 0.00126419
0.103704 0.0272131 0.00404034 0.00166009 0.00146319 2.61864 0.123227 0.00166009 0.00146319
0.111111 0.0312512 0.00461237 0.00189793 0.00167635 2.62267 0.123528 0.00189793 0.00167635
0.118519 0.035571 0.00522654 0.00214963 0.00190335 2.62699 0.123709 0.00214963 0.00190335
0.125926 0.0401733 0.00587384 0.00241517 0.00214361 2.6316 0.12389 0.00241517 0.00214361
0.133333 0.0450587 0.00655727 0.00269396 0.00239711 2.63648 0.124281 0.00269396 0.00239711
0.140741 0.050228 0.00728585 0.00298509 0.00266385 2.64165 0.124401 0.00298509 0.00266385
0.148148 0.055682 0.00803551 0.00328767 0.00294354 2.64711 0.124431 0.00328767 0.00294354
0.155556 0.0614215 0.00881227 0.00360379 0.00323648 2.65284 0.124401 0.00360379 0.00323648
0.162963 0.0674475 0.00961913 0.00392894 0.00354056 2.65887 0.124552 0.00392894 0.00354056
0.17037 0.0737607 0.010426 0.00426614 0.00385668 2.66518 0.12389 0.00426614 0.00385668
0.177778 0.0803622 0.011284 0.00461237 0.00418485 2.67179 0.1241 0.00461237 0.00418485
0.185185 0.087253 0.0121451 0.00496763 0.00452506 2.67868 0.124702 0.00496763 0.00452506
0.192593 0.0944341 0.0130784 0.00533192 0.00487731 2.68586 0.124853 0.00533192 0.00487731
0.2 0.101907 0.0140448 0.00570223 0.00523859 2.69333 0.125455 0.00570223 0.00523859
0.207407 0.109672 0.0150353 0.00607857 0.00561191 2.7011 0.125124 0.00607857 0.00561191
0.214815 0.11773 0.0160499 0.00646393 0.0060033 2.70915 0.124582 0.00646393 0.0060033
0.222222 0.126084 0.0170194 0.00685231 0.00638566 2.71751 0.125214 0.00685231 0.00638566
0.22963 0.134734 0.0180701 0.00724671 0.00678909 2.72616 0.125335 0.00724671 0.00678909
0.237037 0.143681 0.0191329 0.00764111 0.00719854 2.7351 0.125756 0.00764111 0.00719854
0.244444 0.152927 0.0201686 0.00804153 0.00762004 2.74435 0.12681 0.00804153 0.00762004
0.251852 0.162474 0.0212103 0.00844195 0.00804755 2.7539 0.126449 0.00844195 0.00804755
0.259259 0.172322 0.0221105 0.00884237 0.00847507 2.76375 0.126599 0.00884237 0.00847507
0.266667 0.182473 0.0231792 0.00924279 0.00883936 2.7739 0.126328 0.00924279 0.00883936
0.274074 0.192929 0.0241547 0.00974257 0.00919763 2.78435 0.12669 0.00974257 0.00919763
0.281481 0.203692 0.0251844 0.0103056 0.00965225 2.79511 0.125696 0.0103056 0.00965225
0.288889 0.214763 0.0262592 0.0108926 0.0101219 2.80619 0.126148 0.0108926 0.0101219
0.296296 0.226145 0.0274062 0.0115068 0.0106036 2.81757 0.126117 0.0115068 0.0106036
0.303704 0.23784 0.0283034 0.0120758 0.0110161 2.82926 0.126358 0.0120758 0.0110161
0.311111 0.24985 0.0294746 0.0124913 0.0114285 2.84127 0.12672 0.0124913 0.0114285
0.318519 0.262178 0.0306487 0.0128948 0.0119374 2.8536 0.128285 0.0128948 0.0119374
0.325926 0.274826 0.0318229 0.0132892 0.0124582 2.86625 0.128616 0.0132892 0.0124582
0.333333 0.287798 0.0328465 0.0136775 0.0129941 2.87922 0.128436 0.0136775 0.0129941
0.340741 0.301095 0.0337497 0.0140629 0.013539 2.89252 0.129791 0.0140629 0.013539
0.348148 0.314719 0.0345927 0.0144392 0.014096 2.90614 0.130031 0.0144392 0.014096
0.355556 0.328673 0.0355261 0.0147975 0.014662 2.9201 0.129851 0.0147975 0.014662
0.362963 0.342957 0.0363088 0.0151678 0.0152371 2.93438 0.130272 0.0151678 0.0152371
0.37037 0.357572 0.0367303 0.0155171 0.0158241 2.949 0.130483 0.0155171 0.0158241
0.377778 0.37252 0.0371518 0.0158452 0.0164022 2.96394 0.131206 0.0158452 0.0164022
0.385185 0.3878 0.0378443 0.0161553 0.0169622 2.97922 0.130935 0.0161553 0.0169622
0.392593 0.403409 0.0390184 0.0164383 0.0174981 2.99483 0.131206 0.0164383 0.0174981
0.4 0.419341 0.0399216 0.0169261 0.0180039 3.01076 0.131476 0.0169261 0.0180039
0.407407 0.43559 0.0409754 0.0179407 0.0184766 3.02701 0.131416 0.0179407 0.0184766
0.414815 0.452149 0.0419388 0.0182056 0.0189131 3.04357 0.132229 0.0182056 0.0189131
0.422222 0.469007 0.0423001 0.0184194 0.0193105 3.06043 0.131838 0.0184194 0.0193105
0.42963 0.486154 0.0427818 0.0185789 0.0196718 3.07758 0.131958 0.0185789 0.0196718
0.437037 0.503579 0.0427818 0.0191901 0.019997 3.095 0.133433 0.0191901 0.019997
0.444444 0.521269 0.0432033 0.0194881 0.020289 3.11269 0.133975 0.0194881 0.020289
0.451852 0.539212 0.0433538 0.0197952 0.0205479 3.13064 0.133584 0.0197952 0.0205479
0.459259 0.557389 0.0443172 0.0197109 0.0207767 3.14881 0.133674 0.0197109 0.0207767
0.466667 0.575785 0.0452807 0.019741 0.0209303 3.16721 0.134126 0.019741 0.0209303
0.474074 0.594386 0.0454613 0.0199759 0.0210386 3.18581 0.133765 0.0199759 0.0210386
0.481481 0.613169 0.0460935 0.0202137 0.0211169 3.20459 0.133464 0.0202137 0.0211169
0.488889 0.632112 0.0468161 0.0204365 0.0212012 3.22354 0.133162 0.0204365 0.0212012
0.496296 0.65119 0.0472376 0.0206292 0.0213036 3.24261 0.134036 0.0206292 0.0213036
0.503704 0.67037 0.0476591 0.0207978 0.0214361 3.26179 0.134337 0.0207978 0.0214361
0.511111 0.689621 0.0481709 0.0209333 0.0217161 3.28104 0.134608 0.0209333 0.0217161
0.518519 0.708903 0.0487429 0.0210477 0.0223423 3.30033 0.134848 0.0210477 0.0223423
0.525926 0.728178 0.0495558 0.021147 0.0228872 3.3196 0.13539 0.021147 0.0228872
0.533333 0.74741 0.0502483 0.0212404 0.0236188 3.33883 0.134909 0.0212404 0.0236188
0.540741 0.766563 0.0503085 0.0213307 0.0243835 3.35799 0.134427 0.0213307 0.0243835
0.548148 0.785604 0.0506999 0.021427 0.0250158 3.37703 0.134879 0.021427 0.0250158
0.555556 0.804501 0.0510612 0.0215324 0.0258828 3.39592 0.1353 0.0215324 0.0258828
0.562963 0.823224 0.0513923 0.0215595 0.0265934 3.41465 0.134758 0.0215595 0.0265934
0.57037 0.841742 0.0524461 0.0216649 0.0272105 3.43317 0.13536 0.0216649 0.0272105
0.577778 0.86003 0.05356 0.0218004 0.0274032 3.45145 0.135932 0.0218004 0.0274032
0.585185 0.878059 0.0544933 0.0222038 0.027608 3.46948 0.136324 0.0222038 0.027608
0.592593 0.895807 0.0546138 0.0224567 0.0284148 3.48723 0.137257 0.0224567 0.0284148
0.6 0.91325 0.0553062 0.0227577 0.0294505 3.50467 0.137588 0.0227577 0.0294505
0.607407 0.930365 0.0566911 0.023107 0.0303778 3.52179 0.137919 0.023107 0.0303778
0.614815 0.947134 0.0580158 0.0233779 0.0314315 3.53856 0.138642 0.0233779 0.0314315
0.622222 0.963536 0.0589191 0.023688 0.0318831 3.55496 0.138973 0.023688 0.0318831
0.62963 0.979556 0.0599126 0.0240373 0.0329369 3.57098 0.138702 0.0240373 0.0329369
0.637037 0.995177 0.0612373 0.0244287 0.0337196 3.5866 0.138672 0.0244287 0.0337196
0.644444 1.01039 0.0626222 0.0248622 0.0345325 3.60181 0.13807 0.0248622 0.0345325
0.651852 1.02517 0.0630136 0.0253379 0.0354056 3.61659 0.139455 0.0253379 0.0354056
0.659259 1.03951 0.0643985 0.0258618 0.0362787 3.63094 0.140388 0.0258618 0.0362787
0.666667 1.05341 0.0657834 0.0266927 0.0373325 3.64484 0.140629 0.0266927 0.0373325
0.674074 1.06686 0.0667468 0.0277163 0.0386873 3.65828 0.141412 0.0277163 0.0386873
0.681481 1.07984 0.0682221 0.0287912 0.040012 3.67127 0.141863 0.0287912 0.040012
0.688889 1.09236 0.068493 0.0299141 0.0413969 3.68378 0.142767 0.0299141 0.0413969
0.696296 1.10441 0.0692457 0.0311003 0.042571 3.69583 0.144001 0.0311003 0.042571
0.703704 1.11598 0.0705102 0.0323046 0.0437452 3.7074 0.144904 0.0323046 0.0437452
0.711111 1.12708 0.0706607 0.0335691 0.0449796 3.7185 0.145386 0.0335691 0.0449796
0.718519 1.13771 0.0709919 0.0348938 0.0462742 3.72913 0.144874 0.0348938 0.0462742
0.725926 1.14786 0.0718951 0.0362787 0.0475989 3.73929 0.145175 0.0362787 0.0475989
0.733333 1.15755 0.0729187 0.0376937 0.0489838 3.74898 0.146048 0.0376937 0.0489838
0.740741 1.16678 0.0739725 0.0391389 0.0504289 3.7582 0.147463 0.0391389 0.0504289
0.748148 1.17555 0.0739424 0.0406442 0.0519042 3.76698 0.148999 0.0406442 0.0519042
0.755556 1.18388 0.0747251 0.0422098 0.0534697 3.7753 0.150323 0.0422098 0.0534697
0.762963 1.19177 0.0759595 0.0438054 0.0547342 3.78319 0.150444 0.0438054 0.0547342
0.77037 1.19923 0.0771638 0.0454613 0.0559084 3.79065 0.15216 0.0454613 0.0559084
0.777778 1.20628 0.0775853 0.0471774 0.0570524 3.7977 0.152943 0.0471774 0.0570524
0.785185 1.21293 0.0790003 0.0489236 0.0584072 3.80435 0.152792 0.0489236 0.0584072
0.792593 1.21919 0.0792111 0.0506999 0.0600029 3.81061 0.153093 0.0506999 0.0600029
0.8 1.22509 0.0801745 0.0525364 0.0615082 3.81651 0.152702 0.0525364 0.0615082
0.807407 1.23064 0.0810777 0.0544331 0.0632845 3.82206 0.152672 0.0544331 0.0632845
0.814815 1.23586 0.08174 0.05636 0.065091 3.82728 0.152973 0.05636 0.065091
0.822222 1.24077 0.0824325 0.0583169 0.0669275 3.8322 0.153756 0.0583169 0.0669275
0.82963 1.24541 0.0826131 0.0603341 0.0686134 3.83683 0.153906 0.0603341 0.0686134
0.837037 1.24978 0.083155 0.0624114 0.070179 3.8412 0.153876 0.0624114 0.070179
0.844444 1.25392 0.0841787 0.0641275 0.072437 3.84534 0.154117 0.0641275 0.072437
0.851852 1.25785 0.0852023 0.0666866 0.0739122 3.84927 0.154478 0.0666866 0.0739122
0.859259 1.26161 0.0861356 0.0690349 0.075809 3.85303 0.15496 0.0690349 0.075809
0.866667 1.26522 0.0871593 0.0721359 0.0781874 3.85664 0.155863 0.0721359 0.0781874
0.874074 1.26872 0.0875807 0.0753574 0.0805056 3.86014 0.155743 0.0753574 0.0805056
0.881481 1.27213 0.0886345 0.078639 0.0827637 3.86356 0.156947 0.078639 0.0827637


==> anc/data/fig3_right_trace_anomaly_24x8_MS_150.0.dat <==
0 0 7.03596e-307 0 0 3.53642 0.131838 9.14043e-15 -9.14043e-15
0.00740741 0.000189211 4.01625e-05 9.01097e-06 4.78397e-06 3.53661 0.131838 9.01097e-06 4.78397e-06
0.0148148 0.000756835 0.00016053 3.60078e-05 1.91269e-05 3.53717 0.131898 3.60078e-05 1.91269e-05
0.0222222 0.00170284 0.000360981 8.09271e-05 4.30226e-05 3.53812 0.132018 8.09271e-05 4.30226e-05
0.0296296 0.00302717 0.000640673 0.00014361 7.64111e-05 3.53944 0.132319 0.00014361 7.64111e-05
0.037037 0.00472974 0.000999245 0.000223904 0.000119313 3.54115 0.13259 0.000223904 0.000119313
0.0444444 0.00681048 0.001437 0.000321541 0.000171669 3.54323 0.133012 0.000321541 0.000171669
0.0518519 0.00926924 0.00195303 0.000438054 0.000233388 3.54569 0.132801 0.000438054 0.000233388
0.0592593 0.0121059 0.00254644 0.000572933 0.00030438 3.54852 0.132651 0.000572933 0.00030438
0.0666667 0.0153203 0.00321541 0.000721359 0.000384765 3.55174 0.13256 0.000721359 0.000384765
0.0740741 0.0189122 0.00395905 0.000885442 0.000474182 3.55533 0.132952 0.000885442 0.000474182
0.0814815 0.0228815 0.00477193 0.00106458 0.000572632 3.5593 0.132741 0.00106458 0.000572632
0.0888889 0.0272279 0.00565105 0.00125786 0.000680414 3.56364 0.133012 0.00125786 0.000680414
0.0962963 0.0319511 0.00660243 0.0014647 0.000796627 3.56837 0.132801 0.0014647 0.000796627
0.103704 0.037051 0.00762907 0.00168448 0.000921871 3.57347 0.13238 0.00168448 0.000921871
0.111111 0.0425271 0.00874001 0.001916 0.00105976 3.57894 0.13244 0.001916 0.00105976
0.118519 0.0483793 0.00992321 0.00216016 0.00120789 3.5848 0.132771 0.00216016 0.00120789
0.125926 0.0546071 0.0111696 0.00242721 0.00136625 3.59102 0.13256 0.00242721 0.00136625
0.133333 0.0612102 0.0124763 0.00272256 0.00153454 3.59763 0.133403 0.00272256 0.00153454
0.140741 0.0681882 0.0138431 0.00303477 0.00171338 3.6046 0.133193 0.00303477 0.00171338
0.148148 0.0755407 0.0152762 0.00336594 0.00190245 3.61196 0.133343 0.00336594 0.00190245
0.155556 0.0832673 0.0167665 0.00371217 0.00210236 3.61968 0.132651 0.00371217 0.00210236
0.162963 0.0913676 0.018311 0.00407646 0.00231281 3.62778 0.1325 0.00407646 0.00231281
0.17037 0.099841 0.0199127 0.00443775 0.00253409 3.63626 0.132831 0.00443775 0.00253409
0.177778 0.108687 0.0215685 0.00485924 0.00276621 3.6451 0.132681 0.00485924 0.00276621
0.185185 0.117906 0.0232033 0.00527472 0.00300978 3.65432 0.13238 0.00527472 0.00300978
0.192593 0.127496 0.0248532 0.00567213 0.00326358 3.66391 0.131296 0.00567213 0.00326358
0.2 0.137457 0.0266295 0.00604545 0.00348336 3.67387 0.132199 0.00604545 0.00348336
0.207407 0.147788 0.028472 0.00647297 0.00370314 3.6842 0.132711 0.00647297 0.00370314
0.214815 0.15849 0.0302574 0.00687038 0.00392292 3.69491 0.134487 0.00687038 0.00392292
0.222222 0.169561 0.0321541 0.00727381 0.00414571 3.70598 0.134307 0.00727381 0.00414571
0.22963 0.181 0.0340809 0.00768025 0.0043685 3.71742 0.133614 0.00768025 0.0043685
0.237037 0.192808 0.0360379 0.00808669 0.00458828 3.72922 0.134547 0.00808669 0.00458828
0.244444 0.204983 0.038055 0.00849615 0.00483817 3.7414 0.136143 0.00849615 0.00483817
0.251852 0.217525 0.0399518 0.00890259 0.00511214 3.75394 0.136053 0.00890259 0.00511214
0.259259 0.230432 0.0417883 0.00930903 0.00539213 3.76685 0.13527 0.00930903 0.00539213
0.266667 0.243705 0.0437753 0.00970945 0.00567815 3.78012 0.136113 0.00970945 0.00567815
0.274074 0.257342 0.0457022 0.0101099 0.00597018 3.79376 0.137257 0.0101099 0.00597018
0.281481 0.271344 0.0475086 0.0105013 0.00626523 3.80776 0.138913 0.0105013 0.00626523
0.288889 0.285708 0.0493752 0.0108866 0.00656329 3.82212 0.139997 0.0108866 0.00656329
0.296296 0.300435 0.0514526 0.01126 0.00685231 3.83685 0.14081 0.01126 0.00685231
0.303704 0.315524 0.0532289 0.0116182 0.00714435 3.85194 0.142164 0.0116182 0.00714435
0.311111 0.330975 0.0550654 0.0119584 0.00743337 3.86739 0.143248 0.0119584 0.00743337
0.318519 0.346786 0.0569019 0.0122776 0.0077224 3.8832 0.144272 0.0122776 0.0077224
0.325926 0.362956 0.0586782 0.0125696 0.00801444 3.89937 0.144904 0.0125696 0.00801444
0.333333 0.379486 0.0605448 0.0128315 0.00831249 3.9159 0.145868 0.0128315 0.00831249
0.340741 0.396374 0.0627125 0.0130573 0.00861958 3.93279 0.147403 0.0130573 0.00861958
0.348148 0.413618 0.0646092 0.013247 0.00893872 3.95003 0.147373 0.013247 0.00893872
0.355556 0.431215 0.0663253 0.0133945 0.00927591 3.96763 0.148547 0.0133945 0.00927591
0.362963 0.449164 0.067921 0.0134939 0.00963117 3.98558 0.149842 0.0134939 0.00963117
0.37037 0.467462 0.0697575 0.0140749 0.0100075 4.00388 0.151046 0.0140749 0.0100075
0.377778 0.486107 0.0715639 0.0140207 0.0104109 4.02252 0.151979 0.0140207 0.0104109
0.385185 0.505094 0.0723467 0.0139184 0.0108445 4.04151 0.152822 0.0139184 0.0108445
0.392593 0.524417 0.0736413 0.014099 0.0109318 4.06083 0.154027 0.014099 0.0109318
0.4 0.544068 0.075538 0.0140298 0.0107782 4.08048 0.153966 0.0140298 0.0107782
0.407407 0.564039 0.0771337 0.0139244 0.0110552 4.10046 0.154057 0.0139244 0.0110552
0.414815 0.584323 0.0788197 0.0137799 0.0113894 4.12074 0.155682 0.0137799 0.0113894
0.422222 0.604908 0.0802347 0.0138913 0.0117085 4.14132 0.156405 0.0138913 0.0117085
0.42963 0.625786 0.0814992 0.0136625 0.0120728 4.1622 0.157007 0.0136625 0.0120728
0.437037 0.646947 0.0826432 0.0140509 0.0125937 4.18336 0.158272 0.0140509 0.0125937
0.444444 0.668379 0.083998 0.013533 0.0127262 4.2048 0.158181 0.013533 0.0127262
0.451852 0.690071 0.0851421 0.0130272 0.0129188 4.22649 0.158934 0.0130272 0.0129188
0.459259 0.71201 0.0860453 0.0125154 0.0130634 4.24843 0.159145 0.0125154 0.0130634
0.466667 0.734184 0.0870689 0.0119885 0.0132892 4.2706 0.16068 0.0119885 0.0132892
0.474074 0.756581 0.0885141 0.0118771 0.0134999 4.293 0.161523 0.0118771 0.0134999
0.481481 0.779187 0.0898388 0.0124733 0.0136986 4.3156 0.161734 0.0124733 0.0136986
0.488889 0.801986 0.0911334 0.0130573 0.0139274 4.3384 0.161613 0.0130573 0.0139274
0.496296 0.824962 0.0925785 0.0136203 0.0147283 4.36138 0.161162 0.0136203 0.0147283
0.503704 0.848095 0.0931204 0.0141622 0.0153575 4.38451 0.162306 0.0141622 0.0153575
0.511111 0.871364 0.0951677 0.0136534 0.0156254 4.40778 0.162727 0.0136534 0.0156254
0.518519 0.894747 0.0960107 0.0131928 0.0162426 4.43116 0.164534 0.0131928 0.0162426
0.525926 0.918219 0.096101 0.0127803 0.0169893 4.45464 0.164474 0.0127803 0.0169893
0.533333 0.941758 0.0963719 0.012407 0.017754 4.47817 0.164594 0.012407 0.017754
0.540741 0.965344 0.0974558 0.0120698 0.0185307 4.50176 0.164775 0.0120698 0.0185307
0.548148 0.988956 0.0993525 0.0117688 0.0193165 4.52537 0.165497 0.0117688 0.0193165
0.555556 1.01257 0.100045 0.0114918 0.0201083 4.54899 0.165106 0.0114918 0.0201083
0.562963 1.03618 0.102574 0.0112419 0.0213156 4.5726 0.166129 0.0112419 0.0213156
0.57037 1.05976 0.105344 0.0110101 0.0223965 4.59617 0.167605 0.0110101 0.0223965
0.577778 1.08329 0.107572 0.0107963 0.022824 4.61971 0.16923 0.0107963 0.022824
0.585185 1.10676 0.109107 0.0105946 0.0232395 4.64318 0.170164 0.0105946 0.0232395
0.592593 1.13016 0.111275 0.0104019 0.0239891 4.66657 0.170826 0.0104019 0.0239891
0.6 1.15346 0.113051 0.0102152 0.0247267 4.68988 0.171097 0.0102152 0.0247267
0.607407 1.17667 0.114225 0.0100286 0.0254463 4.71309 0.173144 0.0100286 0.0254463
0.614815 1.19976 0.116995 0.00984192 0.0261418 4.73618 0.17483 0.00984192 0.0261418
0.622222 1.22274 0.118651 0.00965225 0.0269215 4.75915 0.176908 0.00965225 0.0269215
0.62963 1.24558 0.120337 0.00945354 0.0281318 4.78199 0.178443 0.00945354 0.0281318
0.637037 1.26827 0.122324 0.00924581 0.0289778 4.80469 0.179828 0.00924581 0.0289778
0.644444 1.29082 0.122685 0.00902301 0.0294686 4.82724 0.179828 0.00902301 0.0294686
0.651852 1.31322 0.124251 0.00940838 0.0299141 4.84964 0.181183 0.00940838 0.0299141
0.659259 1.33546 0.126388 0.0101069 0.0303176 4.87187 0.18317 0.0101069 0.0303176
0.666667 1.35753 0.127803 0.0108083 0.0306789 4.89394 0.183531 0.0108083 0.0306789
0.674074 1.37943 0.12976 0.0115098 0.0309799 4.91585 0.185458 0.0115098 0.0309799
0.681481 1.40116 0.131326 0.0122053 0.0312509 4.93758 0.187656 0.0122053 0.0312509
0.688889 1.42272 0.132289 0.0129008 0.0314616 4.95914 0.187656 0.0129008 0.0314616
0.696296 1.44411 0.134186 0.0135902 0.032425 4.98052 0.189733 0.0135902 0.032425
0.703704 1.46532 0.135571 0.0142767 0.03381 5.00174 0.190426 0.0142767 0.03381
0.711111 1.48636 0.136534 0.0149571 0.035225 5.02278 0.191088 0.0149571 0.035225
0.718519 1.50724 0.137739 0.0156315 0.0355562 5.04365 0.192714 0.0156315 0.0355562
0.725926 1.52795 0.140448 0.0162998 0.0354357 5.06436 0.194611 0.0162998 0.0354357
0.733333 1.54849 0.14102 0.0169592 0.0356465 5.08491 0.196146 0.0169592 0.0356465
0.740741 1.56888 0.142315 0.0176125 0.0368206 5.1053 0.198404 0.0176125 0.0368206
0.748148 1.58912 0.143549 0.0182598 0.0378142 5.12554 0.199488 0.0182598 0.0378142
0.755556 1.60922 0.145386 0.0188981 0.0378443 5.14564 0.199397 0.0188981 0.0378443
0.762963 1.62919 0.146018 0.0195303 0.0378443 5.1656 0.199458 0.0195303 0.0378443
0.77037 1.64903 0.146771 0.0201535 0.0375733 5.18544 0.199247 0.0201535 0.0375733
0.777778 1.66875 0.147313 0.0207707 0.0371819 5.20517 0.20015 0.0207707 0.0371819
0.785185 1.68837 0.148427 0.0213819 0.0367303 5.22479 0.200993 0.0213819 0.0367303
0.792593 1.7079 0.148667 0.0224928 0.0362486 5.24432 0.20289 0.0224928 0.0362486
0.8 1.72735 0.14951 0.02395 0.0368206 5.26377 0.203612 0.02395 0.0368206
0.807407 1.74674 0.150173 0.0254644 0.0370615 5.28316 0.203341 0.0254644 0.0370615
0.814815 1.76608 0.150203 0.0270419 0.0381152 5.3025 0.204215 0.0270419 0.0381152
0.822222 1.78539 0.150624 0.0286858 0.0399216 5.3218 0.205931 0.0286858 0.0399216
0.82963 1.80468 0.150775 0.0304079 0.0407947 5.3411 0.206141 0.0304079 0.0407947
0.837037 1.82397 0.151648 0.0321842 0.0417582 5.36039 0.206262 0.0321842 0.0417582
0.844444 1.84329 0.15225 0.0340809 0.043113 5.3797 0.206202 0.0340809 0.043113
0.851852 1.86264 0.153123 0.0360379 0.0444678 5.39906 0.205389 0.0360379 0.0444678
0.859259 1.88206 0.153665 0.0380851 0.0452204 5.41848 0.205931 0.0380851 0.0452204
0.866667 1.90157 0.154599 0.0402528 0.0455516 5.43798 0.205509 0.0402528 0.0455516
0.874074 1.92118 0.153906 0.0425108 0.0457624 5.45759 0.205509 0.0425108 0.0457624
0.881481 1.94092 0.154538 0.0448893 0.0457022 5.47734 0.206111 0.0448893 0.0457022


==> anc/data/fig3_right_trace_anomaly_24x8_MS_165.0.dat <==
0 0 7.03596e-307 0 0 7.5451 0.216859 -1.56676e-14 1.56676e-14
0.00740741 0.00011839 4.36549e-05 5.25364e-06 3.42917e-06 7.54521 0.21689 5.25364e-06 3.42917e-06
0.0148148 0.000473631 0.000174559 2.09875e-05 1.36956e-05 7.54557 0.216859 2.09875e-05 1.36956e-05
0.0222222 0.00106593 0.000392292 4.71172e-05 3.06789e-05 7.54616 0.216769 4.71172e-05 3.06789e-05
0.0296296 0.00189565 0.000696371 8.35464e-05 5.41923e-05 7.54699 0.21692 8.35464e-05 5.41923e-05
0.037037 0.00296328 0.00108625 0.000130061 8.3998e-05 7.54806 0.217311 0.000130061 8.3998e-05
0.0444444 0.00426944 0.00156074 0.000186482 0.000120307 7.54937 0.217492 0.000186482 0.000120307
0.0518519 0.00581492 0.00212042 0.000253349 0.00016357 7.55091 0.217913 0.000253349 0.00016357
0.0592593 0.00760063 0.0027632 0.000330272 0.000213367 7.5527 0.218395 0.000330272 0.000213367
0.0666667 0.00962762 0.00348938 0.000416979 0.000269697 7.55472 0.218395 0.000416979 0.000269697
0.0740741 0.0118971 0.00429323 0.000513321 0.000332379 7.55699 0.218034 0.000513321 0.000332379
0.0814815 0.0144104 0.00517837 0.000618996 0.000401625 7.55951 0.218034 0.000618996 0.000401625
0.0888889 0.017169 0.00613577 0.000734305 0.000477193 7.56227 0.218335 0.000734305 0.000477193
0.0962963 0.0201745 0.00717145 0.000858647 0.000558783 7.56527 0.218576 0.000858647 0.000558783
0.103704 0.0234287 0.00827034 0.000991719 0.000646695 7.56853 0.218786 0.000991719 0.000646695
0.111111 0.0269335 0.00944451 0.00113352 0.00073852 7.57203 0.218967 0.00113352 0.00073852
0.118519 0.0306909 0.0106759 0.00128375 0.000835163 7.57579 0.219027 0.00128375 0.000835163
0.125926 0.0347031 0.0119795 0.00144182 0.000936322 7.5798 0.219238 0.00144182 0.000936322
0.133333 0.0389724 0.0133403 0.00160801 0.0010423 7.58407 0.219268 0.00160801 0.0010423
0.140741 0.0435013 0.0148095 0.00178142 0.00115249 7.5886 0.219027 0.00178142 0.00115249
0.148148 0.0482924 0.016333 0.00196236 0.00126659 7.59339 0.220623 0.00196236 0.00126659
0.155556 0.0533484 0.0179105 0.00214963 0.00138461 7.59844 0.219569 0.00214963 0.00138461
0.162963 0.0586723 0.0195303 0.00234352 0.00150564 7.60377 0.220051 0.00234352 0.00150564
0.17037 0.064267 0.0212223 0.00254373 0.00162998 7.60936 0.221345 0.00254373 0.00162998
0.177778 0.0701358 0.0229775 0.00274905 0.00175673 7.61523 0.221646 0.00274905 0.00175673
0.185185 0.0762818 0.0247689 0.0029598 0.00188589 7.62138 0.222098 0.0029598 0.00188589
0.192593 0.0827087 0.0265602 0.00318229 0.00201716 7.62781 0.22264 0.00318229 0.00201716
0.2 0.0894199 0.0283937 0.00339605 0.00214963 7.63452 0.223363 0.00339605 0.00214963
0.207407 0.0964192 0.0302273 0.00358873 0.0022833 7.64152 0.224296 0.00358873 0.0022833
0.214815 0.103711 0.032124 0.00372421 0.00241758 7.64881 0.225018 0.00372421 0.00241758
0.222222 0.111298 0.0342917 0.00384464 0.00255216 7.65639 0.226223 0.00384464 0.00255216
0.22963 0.119185 0.0362486 0.00395002 0.00268613 7.66428 0.226614 0.00395002 0.00268613
0.237037 0.127377 0.0379346 0.00403732 0.00277284 7.67247 0.229113 0.00403732 0.00277284
0.244444 0.135878 0.0398313 0.0041156 0.00282402 7.68097 0.230769 0.0041156 0.00282402
0.251852 0.144692 0.041999 0.00429022 0.00286135 7.68979 0.232274 0.00429022 0.00286135
0.259259 0.153824 0.044257 0.00448592 0.0029318 7.69892 0.232485 0.00448592 0.0029318
0.266667 0.16328 0.0461538 0.00468161 0.00316724 7.70838 0.232425 0.00468161 0.00316724
0.274074 0.173063 0.0481709 0.00487429 0.00341712 7.71816 0.233147 0.00487429 0.00341712
0.281481 0.183181 0.0503085 0.00506397 0.00357669 7.72828 0.23384 0.00506397 0.00357669
0.288889 0.193638 0.0525966 0.00525063 0.00378142 7.73873 0.234502 0.00525063 0.00378142
0.296296 0.204441 0.054674 0.00542826 0.00395303 7.74954 0.235706 0.00542826 0.00395303
0.303704 0.215597 0.0570524 0.00560288 0.004227 7.76069 0.236399 0.00560288 0.004227
0.311111 0.227111 0.0588588 0.00576546 0.00429925 7.77221 0.237964 0.00576546 0.00429925
0.318519 0.238991 0.0610566 0.005919 0.00458226 7.78409 0.238055 0.005919 0.00458226
0.325926 0.251245 0.0633749 0.00574739 0.00491945 7.79634 0.238566 0.00574739 0.00491945
0.333333 0.263882 0.0655426 0.00567815 0.00523859 7.80898 0.238898 0.00567815 0.00523859
0.340741 0.276907 0.0671081 0.00589191 0.00509106 7.822 0.239229 0.00589191 0.00509106
0.348148 0.29033 0.0690048 0.00601534 0.00454914 7.83543 0.240192 0.00601534 0.00454914
0.355556 0.304157 0.0711123 0.00615082 0.00458226 7.84925 0.239831 0.00615082 0.00458226
0.362963 0.318395 0.0720456 0.00612072 0.00450699 7.86349 0.240945 0.00612072 0.00450699
0.37037 0.333053 0.0739424 0.0062291 0.00485924 7.87815 0.241035 0.0062291 0.00485924
0.377778 0.348137 0.0759595 0.00628329 0.00524762 7.89323 0.241186 0.00628329 0.00524762
0.385185 0.363655 0.0777057 0.00570223 0.00567213 7.90875 0.242842 0.00570223 0.00567213
0.392593 0.379609 0.0794519 0.00562094 0.00534998 7.92471 0.242992 0.00562094 0.00534998
0.4 0.396002 0.0813787 0.00560589 0.00540417 7.9411 0.242872 0.00560589 0.00540417
0.407407 0.412833 0.0830647 0.00592201 0.00575944 7.95793 0.24227 0.00592201 0.00575944
0.414815 0.430104 0.0842389 0.00578352 0.0055246 7.9752 0.240192 0.00578352 0.0055246
0.422222 0.447812 0.086256 0.00517837 0.00599126 7.99291 0.238928 0.00517837 0.00599126
0.42963 0.465956 0.0882431 0.00559084 0.00677404 8.01105 0.240855 0.00559084 0.00677404
0.437037 0.484531 0.0888753 0.0064549 0.00692457 8.02963 0.243474 0.0064549 0.00692457
0.444444 0.503533 0.0898388 0.00670479 0.00763509 8.04863 0.244377 0.00670479 0.00763509
0.451852 0.522955 0.0915548 0.00740929 0.00801143 8.06805 0.24531 0.00740929 0.00801143
0.459259 0.542793 0.0926086 0.00798132 0.00745445 8.08789 0.248231 0.00798132 0.00745445
0.466667 0.563036 0.094144 0.00796325 0.00859851 8.10813 0.248682 0.00796325 0.00859851
0.474074 0.583678 0.0963117 0.00823422 0.00909828 8.12877 0.251121 0.00823422 0.00909828
0.481481 0.60471 0.0970042 0.0082583 0.0110251 8.14981 0.250248 0.0082583 0.0110251
0.488889 0.626122 0.098359 0.00823121 0.0125365 8.17122 0.249616 0.00823121 0.0125365
0.496296 0.647904 0.0988106 0.0082011 0.0138281 8.193 0.249315 0.0082011 0.0138281
0.503704 0.670047 0.0998944 0.00814088 0.0151046 8.21514 0.251332 0.00814088 0.0151046
0.511111 0.692542 0.10155 0.0082011 0.0163631 8.23764 0.252747 0.0082011 0.0163631
0.518519 0.715379 0.103748 0.00837873 0.0174078 8.26048 0.252385 0.00837873 0.0174078
0.525926 0.738549 0.10423 0.00854432 0.0184495 8.28365 0.252596 0.00854432 0.0184495
0.533333 0.762042 0.104591 0.0078639 0.0190275 8.30714 0.253319 0.0078639 0.0190275
0.540741 0.785849 0.106066 0.00752068 0.0196838 8.33095 0.253259 0.00752068 0.0196838
0.548148 0.809961 0.107722 0.00741832 0.0204154 8.35506 0.25374 0.00741832 0.0204154
0.555556 0.834368 0.108535 0.00765014 0.021126 8.37946 0.253861 0.00765014 0.021126
0.562963 0.859062 0.10992 0.00724972 0.0218154 8.40416 0.254162 0.00724972 0.0218154
0.57037 0.884033 0.110612 0.00742735 0.0223724 8.42913 0.253048 0.00742735 0.0223724
0.577778 0.909272 0.112148 0.00805056 0.0229143 8.45437 0.254071 0.00805056 0.0229143
0.585185 0.934772 0.113473 0.00869184 0.0236519 8.47987 0.252747 0.00869184 0.0236519
0.592593 0.960522 0.114195 0.0091314 0.0243685 8.50562 0.254071 0.0091314 0.0243685
0.6 0.986514 0.116995 0.00906516 0.0248231 8.53161 0.253921 0.00906516 0.0248231
0.607407 1.01274 0.117898 0.00896882 0.0252506 8.55784 0.254342 0.00896882 0.0252506
0.614815 1.03919 0.119915 0.00884237 0.025657 8.58429 0.255547 0.00884237 0.025657
0.622222 1.06586 0.122866 0.00868883 0.0260424 8.61095 0.257353 0.00868883 0.0260424
0.62963 1.09273 0.12407 0.00850819 0.0264037 8.63783 0.258738 0.00850819 0.0264037
0.637037 1.11981 0.126148 0.00829744 0.026774 8.6649 0.258166 0.00829744 0.026774
0.644444 1.14707 0.127713 0.00806261 0.0272136 8.69217 0.257564 0.00806261 0.0272136
0.651852 1.17452 0.128917 0.0078639 0.0276471 8.71962 0.259491 0.0078639 0.0276471
0.659259 1.20214 0.130242 0.00792412 0.0280746 8.74724 0.263194 0.00792412 0.0280746
0.666667 1.22993 0.131266 0.00801444 0.0285021 8.77503 0.263164 0.00801444 0.0285021
0.674074 1.25788 0.133524 0.00812884 0.0289236 8.80298 0.261598 0.00812884 0.0289236
0.681481 1.28598 0.135089 0.00827335 0.0293782 8.83108 0.263043 0.00827335 0.0293782
0.688889 1.31422 0.137137 0.00844797 0.0302574 8.85932 0.264669 0.00844797 0.0302574
0.696296 1.3426 0.139124 0.00865571 0.0303477 8.8877 0.266475 0.00865571 0.0303477
0.703704 1.3711 0.140689 0.00889356 0.0306186 8.9162 0.26768 0.00889356 0.0306186
0.711111 1.39973 0.142797 0.00916452 0.0310401 8.94483 0.267078 0.00916452 0.0310401
0.718519 1.42847 0.145446 0.0094686 0.0314616 8.97356 0.269938 0.0094686 0.0314616
0.725926 1.45731 0.147824 0.00980579 0.0318229 9.0024 0.271323 0.00980579 0.0318229
0.733333 1.48625 0.148246 0.0101791 0.0320939 9.03134 0.276712 0.0101791 0.0320939
0.740741 1.51527 0.150323 0.0105856 0.0323648 9.06037 0.277525 0.0105856 0.0323648
0.748148 1.54439 0.152039 0.0113804 0.0326057 9.08948 0.280325 0.0113804 0.0326057
0.755556 1.57357 0.153515 0.0116694 0.0328767 9.11867 0.280144 0.0116694 0.0328767
0.762963 1.60283 0.155381 0.0120217 0.0334487 9.14792 0.280656 0.0120217 0.0334487
0.77037 1.63214 0.158332 0.0125696 0.0333885 9.17724 0.280836 0.0125696 0.0333885
0.777778 1.66151 0.158753 0.0131537 0.0338401 9.20661 0.282071 0.0131537 0.0338401
0.785185 1.69093 0.160168 0.0137739 0.0347433 9.23603 0.282522 0.0137739 0.0347433
0.792593 1.72039 0.161222 0.0144272 0.0345024 9.26549 0.282191 0.0144272 0.0345024
0.8 1.74988 0.164263 0.0151166 0.0345325 9.29498 0.282011 0.0151166 0.0345325
0.807407 1.7794 0.165889 0.0148637 0.0348336 9.3245 0.284419 0.0148637 0.0348336
0.814815 1.80894 0.166912 0.0154207 0.0351949 9.35404 0.285082 0.0154207 0.0351949
0.822222 1.83849 0.169381 0.0162818 0.0355562 9.38359 0.286918 0.0162818 0.0355562
0.82963 1.86805 0.171278 0.0172542 0.0359777 9.41315 0.287129 0.0172542 0.0359777
0.837037 1.89761 0.172331 0.0183411 0.03664 9.44271 0.288604 0.0183411 0.03664
0.844444 1.92717 0.173867 0.018314 0.0373325 9.47226 0.289567 0.018314 0.0373325
0.851852 1.95671 0.174138 0.0192774 0.038055 9.50181 0.289327 0.0192774 0.038055
0.859259 1.98624 0.174951 0.0202288 0.0391088 9.53133 0.291133 0.0202288 0.0391088
0.866667 2.01574 0.174379 0.0211591 0.0402528 9.56083 0.290531 0.0211591 0.0402528
0.874074 2.04521 0.1748 0.0220713 0.040313 9.5903 0.292578 0.0220713 0.040313
0.881481 2.07464 0.1748 0.0240463 0.0410958 9.61974 0.291765 0.0240463 0.0410958


==> anc/data/fig4_left1_pressure_24x8_full.dat <==
114.000 0.000 5.03821450e-05
114.000 2.000 5.03928251e-05
114.000 4.000 5.04248693e-05
114.000 6.000 5.04782895e-05
114.000 8.000 5.05531051e-05
114.000 10.000 5.06493435e-05
114.000 12.000 5.07670399e-05
114.000 14.000 5.09062373e-05
114.000 16.000 5.10669866e-05
114.000 18.000 5.12493463e-05
114.000 20.000 5.14533831e-05
114.000 22.000 5.16791711e-05
114.000 24.000 5.19267926e-05
114.000 26.000 5.21963374e-05
114.000 28.000 5.24879033e-05
114.000 30.000 5.28015959e-05
114.000 32.000 5.31375287e-05
114.000 34.000 5.34958227e-05
114.000 36.000 5.38766071e-05
114.000 38.000 5.42800183e-05
114.000 40.000 5.47062155e-05
114.000 42.000 5.51554526e-05
114.000 44.000 5.56282027e-05
114.000 46.000 5.61253491e-05
114.000 48.000 5.66484238e-05
114.000 50.000 5.71998534e-05
114.000 52.000 5.77833161e-05
114.000 54.000 5.84042370e-05
114.000 56.000 5.90699687e-05
114.000 58.000 5.97898063e-05
114.000 60.000 6.05752125e-05
114.000 62.000 6.14405855e-05
114.000 64.000 6.24035446e-05
114.000 66.000 6.34857369e-05
114.000 68.000 6.47122747e-05
114.000 70.000 6.61098712e-05
114.000 72.000 6.77042563e-05
114.000 74.000 6.95188871e-05
114.000 76.000 7.15748676e-05
114.000 78.000 7.38909488e-05
114.000 80.000 7.64835284e-05
114.000 82.000 7.93666511e-05
114.000 84.000 8.25520082e-05
114.000 86.000 8.60489380e-05
114.000 88.000 8.98644258e-05
114.000 90.000 9.40031036e-05
114.000 92.000 9.84672501e-05
114.000 94.000 1.03256791e-04
114.000 96.000 1.08369299e-04
114.000 98.000 1.13799994e-04
114.000 100.000 1.19541741e-04
114.000 102.000 1.25585054e-04
114.000 104.000 1.31918093e-04
114.000 106.000 1.38526665e-04
114.000 108.000 1.45394222e-04
114.000 110.000 1.52501867e-04
114.000 112.000 1.59828346e-04
114.000 114.000 1.67350053e-04
114.000 116.000 1.75041029e-04
114.000 118.000 1.82872963e-04
  
116.000 0.000 5.57259613e-05
116.000 2.000 5.57380278e-05
116.000 4.000 5.57742246e-05
116.000 6.000 5.58345445e-05
116.000 8.000 5.59189751e-05
116.000 10.000 5.60274990e-05
116.000 12.000 5.61600940e-05
116.000 14.000 5.63167331e-05
116.000 16.000 5.64973840e-05
116.000 18.000 5.67020097e-05
116.000 20.000 5.69305683e-05
116.000 22.000 5.71830129e-05
116.000 24.000 5.74592915e-05
116.000 26.000 5.77593473e-05
116.000 28.000 5.80831187e-05
116.000 30.000 5.84305390e-05
116.000 32.000 5.88015364e-05
116.000 34.000 5.91960346e-05
116.000 36.000 5.96139518e-05
116.000 38.000 6.00551989e-05
116.000 40.000 6.05196858e-05
116.000 42.000 6.10073889e-05
116.000 44.000 6.15184720e-05
116.000 46.000 6.20534670e-05
116.000 48.000 6.26135147e-05
116.000 50.000 6.32006162e-05
116.000 52.000 6.38179831e-05
116.000 54.000 6.44705465e-05
116.000 56.000 6.51651838e-05
116.000 58.000 6.59107414e-05
116.000 60.000 6.67182539e-05
116.000 62.000 6.76016873e-05
116.000 64.000 6.85782160e-05
116.000 66.000 6.96690141e-05
116.000 68.000 7.08987180e-05
116.000 70.000 7.22936128e-05
116.000 72.000 7.38791028e-05
116.000 74.000 7.56784457e-05
116.000 76.000 7.77126732e-05
116.000 78.000 8.00005914e-05
116.000 80.000 8.25587804e-05
116.000 82.000 8.54015943e-05
116.000 84.000 8.85411616e-05
116.000 86.000 9.19873847e-05
116.000 88.000 9.57479403e-05
116.000 90.000 9.98282791e-05
116.000 92.000 1.04231626e-04
116.000 94.000 1.08958981e-04
116.000 96.000 1.14009115e-04
116.000 98.000 1.19378578e-04
116.000 100.000 1.25061690e-04
116.000 102.000 1.31050547e-04
116.000 104.000 1.37335019e-04
116.000 106.000 1.43902749e-04
116.000 108.000 1.50739156e-04
116.000 110.000 1.57827432e-04
116.000 112.000 1.65148543e-04
116.000 114.000 1.72681230e-04
116.000 116.000 1.80402006e-04
116.000 118.000 1.88285162e-04
  
118.000 0.000 6.16282661e-05
118.000 2.000 6.16417183e-05
118.000 4.000 6.16820680e-05
118.000 6.000 6.17492941e-05
118.000 8.000 6.18433614e-05
118.000 10.000 6.19642206e-05
118.000 12.000 6.21118085e-05
118.000 14.000 6.22860476e-05
118.000 16.000 6.24868464e-05
118.000 18.000 6.27140995e-05
118.000 20.000 6.29676873e-05
118.000 22.000 6.32474760e-05
118.000 24.000 6.35533180e-05
118.000 26.000 6.38850514e-05
118.000 28.000 6.42425004e-05
118.000 30.000 6.46254749e-05
118.000 32.000 6.50337710e-05
118.000 34.000 6.54671706e-05
118.000 36.000 6.59254415e-05
118.000 38.000 6.64083327e-05
118.000 40.000 6.69155761e-05
118.000 42.000 6.74469480e-05
118.000 44.000 6.80023874e-05
118.000 46.000 6.85821651e-05
118.000 48.000 6.91871241e-05
118.000 50.000 6.98189307e-05
118.000 52.000 7.04804145e-05
118.000 54.000 7.11760806e-05
118.000 56.000 7.19123660e-05
118.000 58.000 7.26976678e-05
118.000 60.000 7.35425546e-05
118.000 62.000 7.44604815e-05
118.000 64.000 7.54680582e-05
118.000 66.000 7.65858208e-05
118.000 68.000 7.78377240e-05
118.000 70.000 7.92493938e-05
118.000 72.000 8.08456735e-05
118.000 74.000 8.26493927e-05
118.000 76.000 8.46812893e-05
118.000 78.000 8.69600101e-05
118.000 80.000 8.95021104e-05
118.000 82.000 9.23220545e-05
118.000 84.000 9.54322149e-05
118.000 86.000 9.88428733e-05
118.000 88.000 1.02562220e-04
118.000 90.000 1.06596353e-04
118.000 92.000 1.10949280e-04
118.000 94.000 1.15622918e-04
118.000 96.000 1.20617091e-04
118.000 98.000 1.25929532e-04
118.000 100.000 1.31555884e-04
118.000 102.000 1.37489698e-04
118.000 104.000 1.43722433e-04
118.000 106.000 1.50243458e-04
118.000 108.000 1.57040048e-04
118.000 110.000 1.64097391e-04
118.000 112.000 1.71398579e-04
118.000 114.000 1.78924616e-04
118.000 116.000 1.86654414e-04
118.000 118.000 1.94564792e-04
  
120.000 0.000 6.81544927e-05
120.000 2.000 6.81693516e-05
120.000 4.000 6.82139182e-05
120.000 6.000 6.82881627e-05
120.000 8.000 6.83920353e-05
120.000 10.000 6.85254661e-05
120.000 12.000 6.86883655e-05
120.000 14.000 6.88806238e-05
120.000 16.000 6.91021114e-05
120.000 18.000 6.93526787e-05
120.000 20.000 6.96321565e-05
120.000 22.000 6.99403551e-05
120.000 24.000 7.02770654e-05
120.000 26.000 7.06420581e-05
120.000 28.000 7.10350839e-05
120.000 30.000 7.14558737e-05
120.000 32.000 7.19041385e-05
120.000 34.000 7.23795692e-05
120.000 36.000 7.28818368e-05
120.000 38.000 7.34105868e-05
120.000 40.000 7.39654363e-05
120.000 42.000 7.45460319e-05
120.000 44.000 7.51521630e-05
120.000 46.000 7.57839216e-05
120.000 48.000 7.64419364e-05
120.000 50.000 7.71276206e-05
120.000 52.000 7.78434986e-05
120.000 54.000 7.85937109e-05
120.000 56.000 7.93842860e-05
120.000 58.000 8.02231718e-05
120.000 60.000 8.11204375e-05
120.000 62.000 8.20889580e-05
120.000 64.000 8.31446716e-05
120.000 66.000 8.43073293e-05
120.000 68.000 8.56000206e-05
120.000 70.000 8.70475053e-05
120.000 72.000 8.86738553e-05
120.000 74.000 9.05012662e-05
120.000 76.000 9.25499831e-05
120.000 78.000 9.48383002e-05
120.000 80.000 9.73825612e-05
120.000 82.000 1.00197159e-04
120.000 84.000 1.03294535e-04
120.000 86.000 1.06685182e-04
120.000 88.000 1.10377639e-04
120.000 90.000 1.14378497e-04
120.000 92.000 1.18692396e-04
120.000 94.000 1.23322023e-04
120.000 96.000 1.28268116e-04
120.000 98.000 1.33529463e-04
120.000 100.000 1.39102900e-04
120.000 102.000 1.44983312e-04
120.000 104.000 1.51163635e-04
120.000 106.000 1.57634853e-04
120.000 108.000 1.64385999e-04
120.000 110.000 1.71404156e-04
120.000 112.000 1.78674457e-04
120.000 114.000 1.86180081e-04
120.000 116.000 1.93902261e-04
120.000 118.000 2.01820276e-04
  
122.000 0.000 7.53784148e-05
122.000 2.000 7.53947224e-05
122.000 4.000 7.54436338e-05
122.000 6.000 7.55251148e-05
122.000 8.000 7.56391079e-05
122.000 10.000 7.57855331e-05
122.000 12.000 7.59642873e-05
122.000 14.000 7.61752447e-05
122.000 16.000 7.64182562e-05
122.000 18.000 7.66931503e-05
122.000 20.000 7.69997323e-05
122.000 22.000 7.73377846e-05
122.000 24.000 7.77070668e-05
122.000 26.000 7.81073156e-05
122.000 28.000 7.85382448e-05
122.000 30.000 7.89995451e-05
122.000 32.000 7.94908846e-05
122.000 34.000 8.00119084e-05
122.000 36.000 8.05622386e-05
122.000 38.000 8.11414682e-05
122.000 40.000 8.17491564e-05
122.000 42.000 8.23848824e-05
122.000 44.000 8.30483533e-05
122.000 46.000 8.37395546e-05
122.000 48.000 8.44589757e-05
122.000 50.000 8.52078494e-05
122.000 52.000 8.59884633e-05
122.000 54.000 8.68046486e-05
122.000 56.000 8.76620542e-05
122.000 58.000 8.85681794e-05
122.000 60.000 8.95325659e-05
122.000 62.000 9.05674470e-05
122.000 64.000 9.16879969e-05
122.000 66.000 9.29130523e-05
122.000 68.000 9.42646756e-05
122.000 70.000 9.57665784e-05
122.000 72.000 9.74418746e-05
122.000 74.000 9.93119441e-05
122.000 76.000 1.01396362e-04
122.000 78.000 1.03712897e-04
122.000 80.000 1.06277515e-04
122.000 82.000 1.09104374e-04
122.000 84.000 1.12205829e-04
122.000 86.000 1.15592428e-04
122.000 88.000 1.19272914e-04
122.000 90.000 1.23254226e-04
122.000 92.000 1.27541497e-04
122.000 94.000 1.32138056e-04
122.000 96.000 1.37045424e-04
122.000 98.000 1.42263319e-04
122.000 100.000 1.47789654e-04
122.000 102.000 1.53620535e-04
122.000 104.000 1.59750264e-04
122.000 106.000 1.66171338e-04
122.000 108.000 1.72874449e-04
122.000 110.000 1.79848482e-04
122.000 112.000 1.87080519e-04
122.000 114.000 1.94555835e-04
122.000 116.000 2.02257900e-04
122.000 118.000 2.10168381e-04
  
124.000 0.000 8.33830176e-05
124.000 2.000 8.34008374e-05
124.000 4.000 8.34542853e-05
124.000 6.000 8.35433263e-05
124.000 8.000 8.36679020e-05
124.000 10.000 8.38279309e-05
124.000 12.000 8.40233079e-05
124.000 14.000 8.42539049e-05
124.000 16.000 8.45195702e-05
124.000 18.000 8.48201290e-05
124.000 20.000 8.51553830e-05
124.000 22.000 8.55251106e-05
124.000 24.000 8.59290671e-05
124.000 26.000 8.63669841e-05
124.000 28.000 8.68385703e-05
124.000 30.000 8.73435107e-05
124.000 32.000 8.78814672e-05
124.000 34.000 8.84520783e-05
124.000 36.000 8.90549592e-05
124.000 38.000 8.96896957e-05
124.000 40.000 9.03558382e-05
124.000 42.000 9.10529531e-05
124.000 44.000 9.17807242e-05
124.000 46.000 9.25390939e-05
124.000 48.000 9.33284779e-05
124.000 50.000 9.41499925e-05
124.000 52.000 9.50057487e-05
124.000 54.000 9.58993169e-05
124.000 56.000 9.68359927e-05
124.000 58.000 9.78228284e-05
124.000 60.000 9.88688143e-05
124.000 62.000 9.99854904e-05
124.000 64.000 1.01187186e-04
124.000 66.000 1.02491714e-04
124.000 68.000 1.03919968e-04
124.000 70.000 1.05494456e-04
124.000 72.000 1.07237170e-04
124.000 74.000 1.09168516e-04
124.000 76.000 1.11307245e-04
124.000 78.000 1.13670449e-04
124.000 80.000 1.16273567e-04
124.000 82.000 1.19130380e-04
124.000 84.000 1.22253015e-04
124.000 86.000 1.25651940e-04
124.000 88.000 1.29335971e-04
124.000 90.000 1.33312264e-04
124.000 92.000 1.37586321e-04
124.000 94.000 1.42161989e-04
124.000 96.000 1.47041457e-04
124.000 98.000 1.52225259e-04
124.000 100.000 1.57712274e-04
124.000 102.000 1.63499722e-04
124.000 104.000 1.69583170e-04
124.000 106.000 1.75956528e-04
124.000 108.000 1.82612049e-04
124.000 110.000 1.89540332e-04
124.000 112.000 1.96730319e-04
124.000 114.000 2.04169296e-04
124.000 116.000 2.11842893e-04
124.000 118.000 2.19735083e-04
  
126.000 0.000 9.22613755e-05
126.000 2.000 9.22807924e-05
126.000 4.000 9.23390322e-05
126.000 6.000 9.24360626e-05
126.000 8.000 9.25718297e-05
126.000 10.000 9.27462580e-05
126.000 12.000 9.29592504e-05
126.000 14.000 9.32106884e-05
126.000 16.000 9.35004317e-05
126.000 18.000 9.38283187e-05
126.000 20.000 9.41941659e-05
126.000 22.000 9.45977686e-05
126.000 24.000 9.50389002e-05
126.000 26.000 9.55173128e-05
126.000 28.000 9.60327369e-05
126.000 30.000 9.65848811e-05
126.000 32.000 9.71734329e-05
126.000 34.000 9.77980580e-05
126.000 36.000 9.84584004e-05
126.000 38.000 9.91540771e-05
126.000 40.000 9.98846727e-05
126.000 42.000 1.00649787e-04
126.000 44.000 1.01449131e-04
126.000 46.000 1.02282659e-04
126.000 48.000 1.03150768e-04
126.000 50.000 1.04054514e-04
126.000 52.000 1.04995884e-04
126.000 54.000 1.05978228e-04
126.000 56.000 1.07006513e-04
126.000 58.000 1.08087346e-04
126.000 60.000 1.09229147e-04
126.000 62.000 1.10442719e-04
126.000 64.000 1.11741482e-04
126.000 66.000 1.13142127e-04
126.000 68.000 1.14664268e-04
126.000 70.000 1.16329070e-04
126.000 72.000 1.18157269e-04
126.000 74.000 1.20168161e-04
126.000 76.000 1.22379540e-04
126.000 78.000 1.24807691e-04
126.000 80.000 1.27467400e-04
126.000 82.000 1.30371945e-04
126.000 84.000 1.33533101e-04
126.000 86.000 1.36961139e-04
126.000 88.000 1.40664826e-04
126.000 90.000 1.44651424e-04
126.000 92.000 1.48926692e-04
126.000 94.000 1.53494884e-04
126.000 96.000 1.58358749e-04
126.000 98.000 1.63519533e-04
126.000 100.000 1.68976977e-04
126.000 102.000 1.74729319e-04
126.000 104.000 1.80773292e-04
126.000 106.000 1.87104124e-04
126.000 108.000 1.93715541e-04
126.000 110.000 2.00599761e-04
126.000 112.000 2.07747502e-04
126.000 114.000 2.15147976e-04
126.000 116.000 2.22788890e-04
126.000 118.000 2.30656447e-04
  
128.000 0.000 1.02117507e-04
128.000 2.000 1.02138627e-04
128.000 4.000 1.02201978e-04
128.000 6.000 1.02307533e-04
128.000 8.000 1.02455247e-04
128.000 10.000 1.02645057e-04
128.000 12.000 1.02876882e-04
128.000 14.000 1.03150623e-04
128.000 16.000 1.03466163e-04
128.000 18.000 1.03823367e-04
128.000 20.000 1.04222082e-04
128.000 22.000 1.04662137e-04
128.000 24.000 1.05143344e-04
128.000 26.000 1.05665495e-04
128.000 28.000 1.06228365e-04
128.000 30.000 1.06831711e-04
128.000 32.000 1.07475272e-04
128.000 34.000 1.08158770e-04
128.000 36.000 1.08881907e-04
128.000 38.000 1.09644364e-04
128.000 40.000 1.10445794e-04
128.000 42.000 1.11285870e-04
128.000 44.000 1.12164372e-04
128.000 46.000 1.13081311e-04
128.000 48.000 1.14037115e-04
128.000 50.000 1.15032823e-04
128.000 52.000 1.16070341e-04
128.000 54.000 1.17152838e-04
128.000 56.000 1.18284970e-04
128.000 58.000 1.19472903e-04
128.000 60.000 1.20724471e-04
128.000 62.000 1.22049708e-04
128.000 64.000 1.23461068e-04
128.000 66.000 1.24974050e-04
128.000 68.000 1.26606887e-04
128.000 70.000 1.28379295e-04
128.000 72.000 1.30310642e-04
128.000 74.000 1.32419002e-04
128.000 76.000 1.34721099e-04
128.000 78.000 1.37232305e-04
128.000 80.000 1.39966641e-04
128.000 82.000 1.42936779e-04
128.000 84.000 1.46154038e-04
128.000 86.000 1.49628385e-04
128.000 88.000 1.53368439e-04
128.000 90.000 1.57381465e-04
128.000 92.000 1.61673379e-04
128.000 94.000 1.66248744e-04
128.000 96.000 1.71110775e-04
128.000 98.000 1.76261331e-04
128.000 100.000 1.81700926e-04
128.000 102.000 1.87428717e-04
128.000 104.000 1.93442515e-04
128.000 106.000 1.99738777e-04
128.000 108.000 2.06312609e-04
128.000 110.000 2.13157767e-04
128.000 112.000 2.20266655e-04
128.000 114.000 2.27630328e-04
128.000 116.000 2.35238486e-04
128.000 118.000 2.43079483e-04
  
130.000 0.000 1.13067168e-04
130.000 2.000 1.13090119e-04
130.000 4.000 1.13158964e-04
130.000 6.000 1.13273684e-04
130.000 8.000 1.13434247e-04
130.000 10.000 1.13640608e-04
130.000 12.000 1.13892707e-04
130.000 14.000 1.14190474e-04
130.000 16.000 1.14533824e-04
130.000 18.000 1.14922660e-04
130.000 20.000 1.15356871e-04
130.000 22.000 1.15836335e-04
130.000 24.000 1.16360914e-04
130.000 26.000 1.16930461e-04
130.000 28.000 1.17544812e-04
130.000 30.000 1.18203793e-04
130.000 32.000 1.18907214e-04
130.000 34.000 1.19654876e-04
130.000 36.000 1.20446564e-04
130.000 38.000 1.21282047e-04
130.000 40.000 1.22161076e-04
130.000 42.000 1.23083428e-04
130.000 44.000 1.24048985e-04
130.000 46.000 1.25057853e-04
130.000 48.000 1.26110526e-04
130.000 50.000 1.27208066e-04
130.000 52.000 1.28352332e-04
130.000 54.000 1.29546341e-04
130.000 56.000 1.30794457e-04
130.000 58.000 1.32102408e-04
130.000 60.000 1.33477433e-04
130.000 62.000 1.34928770e-04
130.000 64.000 1.36467869e-04
130.000 66.000 1.38108977e-04
130.000 68.000 1.39868875e-04
130.000 70.000 1.41765747e-04
130.000 72.000 1.43817500e-04
130.000 74.000 1.46040899e-04
130.000 76.000 1.48451512e-04
130.000 78.000 1.51063707e-04
130.000 80.000 1.53890657e-04
130.000 82.000 1.56944334e-04
130.000 84.000 1.60235516e-04
130.000 86.000 1.63773780e-04
130.000 88.000 1.67567508e-04
130.000 90.000 1.71623883e-04
130.000 92.000 1.75948889e-04
130.000 94.000 1.80547315e-04
130.000 96.000 1.85422750e-04
130.000 98.000 1.90577586e-04
130.000 100.000 1.96013018e-04
130.000 102.000 2.01729043e-04
130.000 104.000 2.07724460e-04
130.000 106.000 2.13996870e-04
130.000 108.000 2.20542676e-04
130.000 110.000 2.27357084e-04
130.000 112.000 2.34434103e-04
130.000 114.000 2.41766543e-04
130.000 116.000 2.49346017e-04
130.000 118.000 2.57162939e-04
  
132.000 0.000 1.25238546e-04
132.000 2.000 1.25263476e-04
132.000 4.000 1.25338262e-04
132.000 6.000 1.25462895e-04
132.000 8.000 1.25637356e-04
132.000 10.000 1.25861622e-04
132.000 12.000 1.26135662e-04
132.000 14.000 1.26459438e-04
132.000 16.000 1.26832906e-04
132.000 18.000 1.27256013e-04
132.000 20.000 1.27728703e-04
132.000 22.000 1.28250909e-04
132.000 24.000 1.28822559e-04
132.000 26.000 1.29443574e-04
132.000 28.000 1.30113869e-04
132.000 30.000 1.30833350e-04
132.000 32.000 1.31601919e-04
132.000 34.000 1.32419468e-04
132.000 36.000 1.33285885e-04
132.000 38.000 1.34201046e-04
132.000 40.000 1.35164822e-04
132.000 42.000 1.36177116e-04
132.000 44.000 1.37237939e-04
132.000 46.000 1.38347516e-04
132.000 48.000 1.39506439e-04
132.000 50.000 1.40715819e-04
132.000 52.000 1.41977498e-04
132.000 54.000 1.43294363e-04
132.000 56.000 1.44670499e-04
132.000 58.000 1.46111201e-04
132.000 60.000 1.47623109e-04
132.000 62.000 1.49214649e-04
132.000 64.000 1.50896239e-04
132.000 66.000 1.52680835e-04
132.000 68.000 1.54583715e-04
132.000 70.000 1.56621469e-04
132.000 72.000 1.58810483e-04
132.000 74.000 1.61166145e-04
132.000 76.000 1.63702801e-04
132.000 78.000 1.66433749e-04
132.000 80.000 1.69371242e-04
132.000 82.000 1.72526490e-04
132.000 84.000 1.75909656e-04
132.000 86.000 1.79529855e-04
132.000 88.000 1.83395163e-04
132.000 90.000 1.87512603e-04
132.000 92.000 1.91888160e-04
132.000 94.000 1.96526768e-04
132.000 96.000 2.01432319e-04
132.000 98.000 2.06607658e-04
132.000 100.000 2.12054586e-04
132.000 102.000 2.17773856e-04
132.000 104.000 2.23765180e-04
132.000 106.000 2.30027220e-04
132.000 108.000 2.36557596e-04
132.000 110.000 2.43352881e-04
132.000 112.000 2.50408603e-04
132.000 114.000 2.57719245e-04
132.000 116.000 2.65278244e-04
132.000 118.000 2.73077993e-04
  
134.000 0.000 1.38772798e-04
134.000 2.000 1.38799877e-04
134.000 4.000 1.38881115e-04
134.000 6.000 1.39016511e-04
134.000 8.000 1.39206066e-04
134.000 10.000 1.39449780e-04
134.000 12.000 1.39747652e-04
134.000 14.000 1.40099681e-04
134.000 16.000 1.40505869e-04
134.000 18.000 1.40966214e-04
134.000 20.000 1.41480716e-04
134.000 22.000 1.42049376e-04
134.000 24.000 1.42672192e-04
134.000 26.000 1.43349164e-04
134.000 28.000 1.44080292e-04
134.000 30.000 1.44865575e-04
134.000 32.000 1.45705014e-04
134.000 34.000 1.46598606e-04
134.000 36.000 1.47546352e-04
134.000 38.000 1.48548251e-04
134.000 40.000 1.49604304e-04
134.000 42.000 1.50714559e-04
134.000 44.000 1.51879169e-04
134.000 46.000 1.53098500e-04
134.000 48.000 1.54373261e-04
134.000 50.000 1.55704629e-04
134.000 52.000 1.57094449e-04
134.000 54.000 1.58545496e-04
134.000 56.000 1.60061587e-04
134.000 58.000 1.61647591e-04
134.000 60.000 1.63309545e-04
134.000 62.000 1.65055057e-04
134.000 64.000 1.66893501e-04
134.000 66.000 1.68836519e-04
134.000 68.000 1.70897857e-04
134.000 70.000 1.73092476e-04
134.000 72.000 1.75435199e-04
134.000 74.000 1.77939999e-04
134.000 76.000 1.80619954e-04
134.000 78.000 1.83487246e-04
134.000 80.000 1.86553163e-04
134.000 82.000 1.89828097e-04
134.000 84.000 1.93321546e-04
134.000 86.000 1.97042111e-04
134.000 88.000 2.00997499e-04
134.000 90.000 2.05194523e-04
134.000 92.000 2.09639099e-04
134.000 94.000 2.14336248e-04
134.000 96.000 2.19290097e-04
134.000 98.000 2.24503878e-04
134.000 100.000 2.29979927e-04
134.000 102.000 2.35719684e-04
134.000 104.000 2.41723696e-04
134.000 106.000 2.47991613e-04
134.000 108.000 2.54522191e-04
134.000 110.000 2.61313292e-04
134.000 112.000 2.68361879e-04
134.000 114.000 2.75664024e-04
134.000 116.000 2.83214902e-04
134.000 118.000 2.91008792e-04
  
136.000 0.000 1.53824376e-04
136.000 2.000 1.53853797e-04
136.000 4.000 1.53942061e-04
136.000 6.000 1.54089179e-04
136.000 8.000 1.54295171e-04
136.000 10.000 1.54560060e-04
136.000 12.000 1.54883879e-04
136.000 14.000 1.55266667e-04
136.000 16.000 1.55708471e-04
136.000 18.000 1.56209345e-04
136.000 20.000 1.56769349e-04
136.000 22.000 1.57388552e-04
136.000 24.000 1.58067028e-04
136.000 26.000 1.58804861e-04
136.000 28.000 1.59602139e-04
136.000 30.000 1.60458959e-04
136.000 32.000 1.61375426e-04
136.000 34.000 1.62351650e-04
136.000 36.000 1.63387749e-04
136.000 38.000 1.64483850e-04
136.000 40.000 1.65640094e-04
136.000 42.000 1.66856678e-04
136.000 44.000 1.68133910e-04
136.000 46.000 1.69472305e-04
136.000 48.000 1.70872696e-04
136.000 50.000 1.72336341e-04
136.000 52.000 1.73865096e-04
136.000 54.000 1.75461634e-04
136.000 56.000 1.77129515e-04
136.000 58.000 1.78873185e-04
136.000 60.000 1.80698085e-04
136.000 62.000 1.82611006e-04
136.000 64.000 1.84620276e-04
136.000 66.000 1.86736222e-04
136.000 68.000 1.88971049e-04
136.000 70.000 1.91338079e-04
136.000 72.000 1.93850557e-04
136.000 74.000 1.96521021e-04
136.000 76.000 1.99361261e-04
136.000 78.000 2.02382317e-04
136.000 80.000 2.05594483e-04
136.000 82.000 2.09007304e-04
136.000 84.000 2.12629575e-04
136.000 86.000 2.16469345e-04
136.000 88.000 2.20533915e-04
136.000 90.000 2.24829835e-04
136.000 92.000 2.29362910e-04
136.000 94.000 2.34138195e-04
136.000 96.000 2.39159997e-04
136.000 98.000 2.44431874e-04
136.000 100.000 2.49956639e-04
136.000 102.000 2.55736351e-04
136.000 104.000 2.61772327e-04
136.000 106.000 2.68065132e-04
136.000 108.000 2.74614584e-04
136.000 110.000 2.81419751e-04
136.000 112.000 2.88478956e-04
136.000 114.000 2.95789771e-04
136.000 116.000 3.03349021e-04
136.000 118.000 3.11152783e-04
  
138.000 0.000 1.70561101e-04
138.000 2.000 1.70593075e-04
138.000 4.000 1.70689003e-04
138.000 6.000 1.70848908e-04
138.000 8.000 1.71072825e-04
138.000 10.000 1.71360804e-04
138.000 12.000 1.71712911e-04
138.000 14.000 1.72129223e-04
138.000 16.000 1.72609835e-04
138.000 18.000 1.73154854e-04
138.000 20.000 1.73764402e-04
138.000 22.000 1.74438616e-04
138.000 24.000 1.75177645e-04
138.000 26.000 1.75981657e-04
138.000 28.000 1.76850829e-04
138.000 30.000 1.77785356e-04
138.000 32.000 1.78785446e-04
138.000 34.000 1.79851322e-04
138.000 36.000 1.80983220e-04
138.000 38.000 1.82181394e-04
138.000 40.000 1.83446126e-04
138.000 42.000 1.84777762e-04
138.000 44.000 1.86176763e-04
138.000 46.000 1.87643794e-04
138.000 48.000 1.89179814e-04
138.000 50.000 1.90786163e-04
138.000 52.000 1.92464710e-04
138.000 54.000 1.94218033e-04
138.000 56.000 1.96049436e-04
138.000 58.000 1.97962953e-04
138.000 60.000 1.99963436e-04
138.000 62.000 2.02056871e-04
138.000 64.000 2.04250550e-04
138.000 66.000 2.06553501e-04
138.000 68.000 2.08976404e-04
138.000 70.000 2.11530954e-04
138.000 72.000 2.14228828e-04
138.000 74.000 2.17081134e-04
138.000 76.000 2.20098373e-04
138.000 78.000 2.23290442e-04
138.000 80.000 2.26666629e-04
138.000 82.000 2.30235621e-04
138.000 84.000 2.34005494e-04
138.000 86.000 2.37983721e-04
138.000 88.000 2.42177169e-04
138.000 90.000 2.46592098e-04
138.000 92.000 2.51234163e-04
138.000 94.000 2.56108414e-04
138.000 96.000 2.61219294e-04
138.000 98.000 2.66570639e-04
138.000 100.000 2.72165682e-04
138.000 102.000 2.78007049e-04
138.000 104.000 2.84096758e-04
138.000 106.000 2.90436225e-04
138.000 108.000 2.97026257e-04
138.000 110.000 3.03867057e-04
138.000 112.000 3.10958220e-04
138.000 114.000 3.18298739e-04
138.000 116.000 3.25886997e-04
138.000 118.000 3.33720774e-04
  
140.000 0.000 1.89163900e-04
140.000 2.000 1.89198662e-04
140.000 4.000 1.89302957e-04
140.000 6.000 1.89476817e-04
140.000 8.000 1.89720296e-04
140.000 10.000 1.90033467e-04
140.000 12.000 1.90416425e-04
140.000 14.000 1.90869288e-04
140.000 16.000 1.91392194e-04
140.000 18.000 1.91985300e-04
140.000 20.000 1.92648787e-04
140.000 22.000 1.93382857e-04
140.000 24.000 1.94187733e-04
140.000 26.000 1.95063656e-04
140.000 28.000 1.96010894e-04
140.000 30.000 1.97029731e-04
140.000 32.000 1.98120476e-04
140.000 34.000 1.99283456e-04
140.000 36.000 2.00519021e-04
140.000 38.000 2.01827546e-04
140.000 40.000 2.03209445e-04
140.000 42.000 2.04665206e-04
140.000 44.000 2.06195436e-04
140.000 46.000 2.07800939e-04
140.000 48.000 2.09482794e-04
140.000 50.000 2.11242413e-04
140.000 52.000 2.13081676e-04
140.000 54.000 2.15003058e-04
140.000 56.000 2.17009616e-04
140.000 58.000 2.19104978e-04
140.000 60.000 2.21293417e-04
140.000 62.000 2.23580136e-04
140.000 64.000 2.25971418e-04
140.000 66.000 2.28475025e-04
140.000 68.000 2.31100146e-04
140.000 70.000 2.33856887e-04
140.000 72.000 2.36755393e-04
140.000 74.000 2.39805370e-04
140.000 76.000 2.43016053e-04
140.000 78.000 2.46396210e-04
140.000 80.000 2.49954140e-04
140.000 82.000 2.53697672e-04
140.000 84.000 2.57634165e-04
140.000 86.000 2.61770511e-04
140.000 88.000 2.66113132e-04
140.000 90.000 2.70667980e-04
140.000 92.000 2.75440538e-04
140.000 94.000 2.80435822e-04
140.000 96.000 2.85658376e-04
140.000 98.000 2.91112276e-04
140.000 100.000 2.96801131e-04
140.000 102.000 3.02728077e-04
140.000 104.000 3.08895783e-04
140.000 106.000 3.15306450e-04
140.000 108.000 3.21961807e-04
140.000 110.000 3.28863117e-04
140.000 112.000 3.36011171e-04
140.000 114.000 3.43406293e-04
140.000 116.000 3.51048336e-04
140.000 118.000 3.58936686e-04
  
142.000 0.000 2.09826200e-04
142.000 2.000 2.09864004e-04
142.000 4.000 2.09977432e-04
142.000 6.000 2.10166523e-04
142.000 8.000 2.10431345e-04
142.000 10.000 2.10771995e-04
142.000 12.000 2.11188596e-04
142.000 14.000 2.11681297e-04
142.000 16.000 2.12250276e-04
142.000 18.000 2.12895737e-04
142.000 20.000 2.13617913e-04
142.000 22.000 2.14417063e-04
142.000 24.000 2.15293474e-04
142.000 26.000 2.16247460e-04
142.000 28.000 2.17279361e-04
142.000 30.000 2.18389547e-04
142.000 32.000 2.19578413e-04
142.000 34.000 2.20846382e-04
142.000 36.000 2.22193906e-04
142.000 38.000 2.23621465e-04
142.000 40.000 2.25129594e-04
142.000 42.000 2.26718906e-04
142.000 44.000 2.28390135e-04
142.000 46.000 2.30144212e-04
142.000 48.000 2.31982312e-04
142.000 50.000 2.33905907e-04
142.000 52.000 2.35916872e-04
142.000 54.000 2.38017575e-04
142.000 56.000 2.40210819e-04
142.000 58.000 2.42499836e-04
142.000 60.000 2.44888343e-04
142.000 62.000 2.47380784e-04
142.000 64.000 2.49982474e-04
142.000 66.000 2.52699957e-04
142.000 68.000 2.55540993e-04
142.000 70.000 2.58514162e-04
142.000 72.000 2.61628132e-04
142.000 74.000 2.64891259e-04
142.000 76.000 2.68311559e-04
142.000 78.000 2.71896710e-04
142.000 80.000 2.75654049e-04
142.000 82.000 2.79590575e-04
142.000 84.000 2.83712947e-04
142.000 86.000 2.88027486e-04
142.000 88.000 2.92540171e-04
142.000 90.000 2.97256645e-04
142.000 92.000 3.02182210e-04
142.000 94.000 3.07321829e-04
142.000 96.000 3.12680126e-04
142.000 98.000 3.18261385e-04
142.000 100.000 3.24069551e-04
142.000 102.000 3.30108232e-04
142.000 104.000 3.36380692e-04
142.000 106.000 3.42889861e-04
142.000 108.000 3.49638326e-04
142.000 110.000 3.56628336e-04
142.000 112.000 3.63861802e-04
142.000 114.000 3.71340292e-04
142.000 116.000 3.79065040e-04
142.000 118.000 3.87036936e-04
  
144.000 0.000 2.32752914e-04
144.000 2.000 2.32794055e-04
144.000 4.000 2.32917494e-04
144.000 6.000 2.33123278e-04
144.000 8.000 2.33411490e-04
144.000 10.000 2.33782241e-04
144.000 12.000 2.34235677e-04
144.000 14.000 2.34771974e-04
144.000 16.000 2.35391344e-04
144.000 18.000 2.36094026e-04
144.000 20.000 2.36880296e-04
144.000 22.000 2.37750459e-04
144.000 24.000 2.38704854e-04
144.000 26.000 2.39743852e-04
144.000 28.000 2.40867856e-04
144.000 30.000 2.42077301e-04
144.000 32.000 2.43372654e-04
144.000 34.000 2.44754415e-04
144.000 36.000 2.46223117e-04
144.000 38.000 2.47779328e-04
144.000 40.000 2.49423676e-04
144.000 42.000 2.51156877e-04
144.000 44.000 2.52979767e-04
144.000 46.000 2.54893369e-04
144.000 48.000 2.56898932e-04
144.000 50.000 2.58997958e-04
144.000 52.000 2.61192292e-04
144.000 54.000 2.63484179e-04
144.000 56.000 2.65876170e-04
144.000 58.000 2.68371106e-04
144.000 60.000 2.70972173e-04
144.000 62.000 2.73683096e-04
144.000 64.000 2.76508280e-04
144.000 66.000 2.79453122e-04
144.000 68.000 2.82524042e-04
144.000 70.000 2.85728183e-04
144.000 72.000 2.89072829e-04
144.000 74.000 2.92565066e-04
144.000 76.000 2.96211761e-04
144.000 78.000 3.00019566e-04
144.000 80.000 3.03994913e-04
144.000 82.000 3.08144016e-04
144.000 84.000 3.12472871e-04
144.000 86.000 3.16987258e-04
144.000 88.000 3.21692737e-04
144.000 90.000 3.26594650e-04
144.000 92.000 3.31698122e-04
144.000 94.000 3.37008061e-04
144.000 96.000 3.42529154e-04
144.000 98.000 3.48265873e-04
144.000 100.000 3.54222471e-04
144.000 102.000 3.60402982e-04
144.000 104.000 3.66811225e-04
144.000 106.000 3.73450797e-04
144.000 108.000 3.80325081e-04
144.000 110.000 3.87437238e-04
144.000 112.000 3.94790216e-04
144.000 114.000 4.02386740e-04
144.000 116.000 4.10229321e-04
144.000 118.000 4.18320249e-04
  
146.000 0.000 2.58159042e-04
146.000 2.000 2.58203910e-04
146.000 4.000 2.58338532e-04
146.000 6.000 2.58562960e-04
146.000 8.000 2.58877282e-04
146.000 10.000 2.59281624e-04
146.000 12.000 2.59776143e-04
146.000 14.000 2.60361034e-04
146.000 16.000 2.61036527e-04
146.000 18.000 2.61802887e-04
146.000 20.000 2.62660414e-04
146.000 22.000 2.63609444e-04
146.000 24.000 2.64650348e-04
146.000 26.000 2.65783533e-04
146.000 28.000 2.67009441e-04
146.000 30.000 2.68328548e-04
146.000 32.000 2.69741367e-04
146.000 34.000 2.71248446e-04
146.000 36.000 2.72850368e-04
146.000 38.000 2.74547758e-04
146.000 40.000 2.76341302e-04
146.000 42.000 2.78231778e-04
146.000 44.000 2.80220080e-04
146.000 46.000 2.82307281e-04
146.000 48.000 2.84494656e-04
146.000 50.000 2.86783697e-04
146.000 52.000 2.89176183e-04
146.000 54.000 2.91674209e-04
146.000 56.000 2.94280068e-04
146.000 58.000 2.96996230e-04
146.000 60.000 2.99825382e-04
146.000 62.000 3.02770595e-04
146.000 64.000 3.05835447e-04
146.000 66.000 3.09024300e-04
146.000 68.000 3.12342369e-04
146.000 70.000 3.15795507e-04
146.000 72.000 3.19389750e-04
146.000 74.000 3.23131043e-04
146.000 76.000 3.27025221e-04
146.000 78.000 3.31078013e-04
146.000 80.000 3.35295035e-04
146.000 82.000 3.39681796e-04
146.000 84.000 3.44243698e-04
146.000 86.000 3.48986031e-04
146.000 88.000 3.53913976e-04
146.000 90.000 3.59032609e-04
146.000 92.000 3.64346893e-04
146.000 94.000 3.69861683e-04
146.000 96.000 3.75581727e-04
146.000 98.000 3.81511661e-04
146.000 100.000 3.87656016e-04
146.000 102.000 3.94019210e-04
146.000 104.000 4.00605555e-04
146.000 106.000 4.07419253e-04
146.000 108.000 4.14464396e-04
146.000 110.000 4.21744969e-04
146.000 112.000 4.29264848e-04
146.000 114.000 4.37027798e-04
146.000 116.000 4.45037477e-04
146.000 118.000 4.53297434e-04
  
148.000 0.000 2.86267885e-04
148.000 2.000 2.86316947e-04
148.000 4.000 2.86464152e-04
148.000 6.000 2.86709554e-04
148.000 8.000 2.87053244e-04
148.000 10.000 2.87495348e-04
148.000 12.000 2.88036031e-04
148.000 14.000 2.88675490e-04
148.000 16.000 2.89413963e-04
148.000 18.000 2.90251721e-04
148.000 20.000 2.91189073e-04
148.000 22.000 2.92226362e-04
148.000 24.000 2.93363971e-04
148.000 26.000 2.94602315e-04
148.000 28.000 2.95941849e-04
148.000 30.000 2.97383063e-04
148.000 32.000 2.98926481e-04
148.000 34.000 3.00572666e-04
148.000 36.000 3.02322218e-04
148.000 38.000 3.04175776e-04
148.000 40.000 3.06134043e-04
148.000 42.000 3.08197813e-04
148.000 44.000 3.10367987e-04
148.000 46.000 3.12645636e-04
148.000 48.000 3.15032009e-04
148.000 50.000 3.17528534e-04
148.000 52.000 3.20136886e-04
148.000 54.000 3.22858980e-04
148.000 56.000 3.25696846e-04
148.000 58.000 3.28652604e-04
148.000 60.000 3.31728495e-04
148.000 62.000 3.34927012e-04
148.000 64.000 3.38251019e-04
148.000 66.000 3.41703996e-04
148.000 68.000 3.45290122e-04
148.000 70.000 3.49014149e-04
148.000 72.000 3.52881049e-04
148.000 74.000 3.56895788e-04
148.000 76.000 3.61063322e-04
148.000 78.000 3.65388586e-04
148.000 80.000 3.69876502e-04
148.000 82.000 3.74531976e-04
148.000 84.000 3.79359899e-04
148.000 86.000 3.84365143e-04
148.000 88.000 3.89552568e-04
148.000 90.000 3.94927017e-04
148.000 92.000 4.00493316e-04
148.000 94.000 4.06256277e-04
148.000 96.000 4.12220695e-04
148.000 98.000 4.18391350e-04
148.000 100.000 4.24773006e-04
148.000 102.000 4.31370411e-04
148.000 104.000 4.38188298e-04
148.000 106.000 4.45231383e-04
148.000 108.000 4.52504367e-04
148.000 110.000 4.60011936e-04
148.000 112.000 4.67758758e-04
148.000 114.000 4.75749488e-04
148.000 116.000 4.83988764e-04
148.000 118.000 4.92481208e-04
  
150.000 0.000 3.17308934e-04
150.000 2.000 3.17362606e-04
150.000 4.000 3.17523641e-04
150.000 6.000 3.17792091e-04
150.000 8.000 3.18168046e-04
150.000 10.000 3.18651629e-04
150.000 12.000 3.19242999e-04
150.000 14.000 3.19942351e-04
150.000 16.000 3.20749915e-04
150.000 18.000 3.21665958e-04
150.000 20.000 3.22690779e-04
150.000 22.000 3.23824716e-04
150.000 24.000 3.25068139e-04
150.000 26.000 3.26421457e-04
150.000 28.000 3.27885112e-04
150.000 30.000 3.29459582e-04
150.000 32.000 3.31145380e-04
150.000 34.000 3.32943056e-04
150.000 36.000 3.34853193e-04
150.000 38.000 3.36876417e-04
150.000 40.000 3.39013414e-04
150.000 42.000 3.41264951e-04
150.000 44.000 3.43631900e-04
150.000 46.000 3.46115285e-04
150.000 48.000 3.48716286e-04
150.000 50.000 3.51436233e-04
150.000 52.000 3.54276659e-04
150.000 54.000 3.57239285e-04
150.000 56.000 3.60325880e-04
150.000 58.000 3.63538242e-04
150.000 60.000 3.66878216e-04
150.000 62.000 3.70347807e-04
150.000 64.000 3.73949275e-04
150.000 66.000 3.77685361e-04
150.000 68.000 3.81559383e-04
150.000 70.000 3.85575174e-04
150.000 72.000 3.89736813e-04
150.000 74.000 3.94048453e-04
150.000 76.000 3.98514308e-04
150.000 78.000 4.03138654e-04
150.000 80.000 4.07925827e-04
150.000 82.000 4.12880225e-04
150.000 84.000 4.18006310e-04
150.000 86.000 4.23308601e-04
150.000 88.000 4.28791681e-04
150.000 90.000 4.34460195e-04
150.000 92.000 4.40318848e-04
150.000 94.000 4.46372408e-04
150.000 96.000 4.52625701e-04
150.000 98.000 4.59083619e-04
150.000 100.000 4.65751112e-04
150.000 102.000 4.72633194e-04
150.000 104.000 4.79734938e-04
150.000 106.000 4.87061481e-04
150.000 108.000 4.94618018e-04
150.000 110.000 5.02409809e-04
150.000 112.000 5.10442173e-04
150.000 114.000 5.18720492e-04
150.000 116.000 5.27250209e-04
150.000 118.000 5.36036828e-04
  
152.000 0.000 3.51515511e-04
152.000 2.000 3.51574104e-04
152.000 4.000 3.51749899e-04
152.000 6.000 3.52042945e-04
152.000 8.000 3.52453328e-04
152.000 10.000 3.52981164e-04
152.000 12.000 3.53626602e-04
152.000 14.000 3.54389828e-04
152.000 16.000 3.55271059e-04
152.000 18.000 3.56270544e-04
152.000 20.000 3.57388569e-04
152.000 22.000 3.58625450e-04
152.000 24.000 3.59981540e-04
152.000 26.000 3.61457221e-04
152.000 28.000 3.63052913e-04
152.000 30.000 3.64769067e-04
152.000 32.000 3.66606167e-04
152.000 34.000 3.68564731e-04
152.000 36.000 3.70645311e-04
152.000 38.000 3.72848498e-04
152.000 40.000 3.75174936e-04
152.000 42.000 3.77625348e-04
152.000 44.000 3.80200548e-04
152.000 46.000 3.82901487e-04
152.000 48.000 3.85729254e-04
152.000 50.000 3.88685059e-04
152.000 52.000 3.91770280e-04
152.000 54.000 3.94986439e-04
152.000 56.000 3.98335059e-04
152.000 58.000 4.01817647e-04
152.000 60.000 4.05435708e-04
152.000 62.000 4.09190830e-04
152.000 64.000 4.13084773e-04
152.000 66.000 4.17119666e-04
152.000 68.000 4.21298113e-04
152.000 70.000 4.25623183e-04
152.000 72.000 4.30098216e-04
152.000 74.000 4.34726683e-04
152.000 76.000 4.39512180e-04
152.000 78.000 4.44458429e-04
152.000 80.000 4.49569273e-04
152.000 82.000 4.54848682e-04
152.000 84.000 4.60300749e-04
152.000 86.000 4.65929689e-04
152.000 88.000 4.71739846e-04
152.000 90.000 4.77735684e-04
152.000 92.000 4.83921793e-04
152.000 94.000 4.90302886e-04
152.000 96.000 4.96883801e-04
152.000 98.000 5.03669501e-04
152.000 100.000 5.10665072e-04
152.000 102.000 5.17875724e-04
152.000 104.000 5.25306791e-04
152.000 106.000 5.32963732e-04
152.000 108.000 5.40852131e-04
152.000 110.000 5.48977693e-04
152.000 112.000 5.57346251e-04
152.000 114.000 5.65963759e-04
152.000 116.000 5.74836298e-04
152.000 118.000 5.83970070e-04
  
154.000 0.000 3.89122278e-04
154.000 2.000 3.89185995e-04
154.000 4.000 3.89377159e-04
154.000 6.000 3.89695819e-04
154.000 8.000 3.90142050e-04
154.000 10.000 3.90715963e-04
154.000 12.000 3.91417696e-04
154.000 14.000 3.92247420e-04
154.000 16.000 3.93205336e-04
154.000 18.000 3.94291677e-04
154.000 20.000 3.95506707e-04
154.000 22.000 3.96850720e-04
154.000 24.000 3.98324041e-04
154.000 26.000 3.99927028e-04
154.000 28.000 4.01660068e-04
154.000 30.000 4.03523579e-04
154.000 32.000 4.05518011e-04
154.000 34.000 4.07643845e-04
154.000 36.000 4.09901593e-04
154.000 38.000 4.12291801e-04
154.000 40.000 4.14815067e-04
154.000 42.000 4.17472057e-04
154.000 44.000 4.20263518e-04
154.000 46.000 4.23190323e-04
154.000 48.000 4.26253461e-04
154.000 50.000 4.29454020e-04
154.000 52.000 4.32793227e-04
154.000 54.000 4.36272415e-04
154.000 56.000 4.39892889e-04
154.000 58.000 4.43655899e-04
154.000 60.000 4.47562663e-04
154.000 62.000 4.51614420e-04
154.000 64.000 4.55812519e-04
154.000 66.000 4.60158582e-04
154.000 68.000 4.64654626e-04
154.000 70.000 4.69303086e-04
154.000 72.000 4.74106683e-04
154.000 74.000 4.79068321e-04
154.000 76.000 4.84191077e-04
154.000 78.000 4.89478201e-04
154.000 80.000 4.94933118e-04
154.000 82.000 5.00559427e-04
154.000 84.000 5.06360900e-04
154.000 86.000 5.12341483e-04
154.000 88.000 5.18505299e-04
154.000 90.000 5.24856640e-04
154.000 92.000 5.31399976e-04
154.000 94.000 5.38139950e-04
154.000 96.000 5.45081376e-04
154.000 98.000 5.52229246e-04
154.000 100.000 5.59588725e-04
154.000 102.000 5.67165149e-04
154.000 104.000 5.74964033e-04
154.000 106.000 5.82991061e-04
154.000 108.000 5.91252094e-04
154.000 110.000 5.99753166e-04
154.000 112.000 6.08500485e-04
154.000 114.000 6.17500433e-04
154.000 116.000 6.26759567e-04
154.000 118.000 6.36284616e-04
  
156.000 0.000 4.30362727e-04
156.000 2.000 4.30431663e-04
156.000 4.000 4.30638488e-04
156.000 6.000 4.30983244e-04
156.000 8.000 4.31466003e-04
156.000 10.000 4.32086866e-04
156.000 12.000 4.32845963e-04
156.000 14.000 4.33743452e-04
156.000 16.000 4.34779521e-04
156.000 18.000 4.35954385e-04
156.000 20.000 4.37268290e-04
156.000 22.000 4.38721509e-04
156.000 24.000 4.40314345e-04
156.000 26.000 4.42047129e-04
156.000 28.000 4.43920222e-04
156.000 30.000 4.45934012e-04
156.000 32.000 4.48088918e-04
156.000 34.000 4.50385386e-04
156.000 36.000 4.52823891e-04
156.000 38.000 4.55404942e-04
156.000 40.000 4.58129093e-04
156.000 42.000 4.60996960e-04
156.000 44.000 4.64009229e-04
156.000 46.000 4.67166703e-04
156.000 48.000 4.70470283e-04
156.000 50.000 4.73920953e-04
156.000 52.000 4.77519806e-04
156.000 54.000 4.81268018e-04
156.000 56.000 4.85166705e-04
156.000 58.000 4.89216909e-04
156.000 60.000 4.93419605e-04
156.000 62.000 4.97775749e-04
156.000 64.000 5.02286349e-04
156.000 66.000 5.06952613e-04
156.000 68.000 5.11776067e-04
156.000 70.000 5.16758619e-04
156.000 72.000 5.21902471e-04
156.000 74.000 5.27210043e-04
156.000 76.000 5.32683968e-04
156.000 78.000 5.38327090e-04
156.000 80.000 5.44142467e-04
156.000 82.000 5.50133369e-04
156.000 84.000 5.56303278e-04
156.000 86.000 5.62655888e-04
156.000 88.000 5.69195107e-04
156.000 90.000 5.75925053e-04
156.000 92.000 5.82850059e-04
156.000 94.000 5.89974668e-04
156.000 96.000 5.97303636e-04
156.000 98.000 6.04841934e-04
156.000 100.000 6.12594741e-04
156.000 102.000 6.20567452e-04
156.000 104.000 6.28765672e-04
156.000 106.000 6.37195220e-04
156.000 108.000 6.45862126e-04
156.000 110.000 6.54772634e-04
156.000 112.000 6.63933199e-04
156.000 114.000 6.73350489e-04
156.000 116.000 6.83031384e-04
156.000 118.000 6.92982977e-04
  
158.000 0.000 4.75466796e-04
158.000 2.000 4.75540943e-04
158.000 4.000 4.75763398e-04
158.000 6.000 4.76134202e-04
158.000 8.000 4.76653425e-04
158.000 10.000 4.77321161e-04
158.000 12.000 4.78137536e-04
158.000 14.000 4.79102701e-04
158.000 16.000 4.80216835e-04
158.000 18.000 4.81480144e-04
158.000 20.000 4.82892862e-04
158.000 22.000 4.84455250e-04
158.000 24.000 4.86167599e-04
158.000 26.000 4.88030224e-04
158.000 28.000 4.90043470e-04
158.000 30.000 4.92207708e-04
158.000 32.000 4.94523338e-04
158.000 34.000 4.96990786e-04
158.000 36.000 4.99610507e-04
158.000 38.000 5.02382986e-04
158.000 40.000 5.05308752e-04
158.000 42.000 5.08388390e-04
158.000 44.000 5.11622549e-04
158.000 46.000 5.15011987e-04
158.000 48.000 5.18557549e-04
158.000 50.000 5.22260143e-04
158.000 52.000 5.26120774e-04
158.000 54.000 5.30140500e-04
158.000 56.000 5.34320295e-04
158.000 58.000 5.38661036e-04
158.000 60.000 5.43163507e-04
158.000 62.000 5.47828435e-04
158.000 64.000 5.52656548e-04
158.000 66.000 5.57648708e-04
158.000 68.000 5.62806031e-04
158.000 70.000 5.68129972e-04
158.000 72.000 5.73622285e-04
158.000 74.000 5.79284971e-04
158.000 76.000 5.85120271e-04
158.000 78.000 5.91130664e-04
158.000 80.000 5.97318876e-04
158.000 82.000 6.03687869e-04
158.000 84.000 6.10240847e-04
158.000 86.000 6.16981257e-04
158.000 88.000 6.23912785e-04
158.000 90.000 6.31039358e-04
158.000 92.000 6.38365146e-04
158.000 94.000 6.45894557e-04
158.000 96.000 6.53632242e-04
158.000 98.000 6.61583093e-04
158.000 100.000 6.69752241e-04
158.000 102.000 6.78145061e-04
158.000 104.000 6.86767166e-04
158.000 106.000 6.95624413e-04
158.000 108.000 7.04722897e-04
158.000 110.000 7.14068955e-04
158.000 112.000 7.23669167e-04
158.000 114.000 7.33530350e-04
158.000 116.000 7.43659566e-04
158.000 118.000 7.54064115e-04
  
160.000 0.000 5.24658745e-04
160.000 2.000 5.24737986e-04
160.000 4.000 5.24975722e-04
160.000 6.000 5.25371994e-04
160.000 8.000 5.25926874e-04
160.000 10.000 5.26640457e-04
160.000 12.000 5.27512869e-04
160.000 14.000 5.28544263e-04
160.000 16.000 5.29734820e-04
160.000 18.000 5.31084749e-04
160.000 20.000 5.32594287e-04
160.000 22.000 5.34263697e-04
160.000 24.000 5.36093273e-04
160.000 26.000 5.38083333e-04
160.000 28.000 5.40234226e-04
160.000 30.000 5.42546328e-04
160.000 32.000 5.45020042e-04
160.000 34.000 5.47655800e-04
160.000 36.000 5.50454061e-04
160.000 38.000 5.53415316e-04
160.000 40.000 5.56540098e-04
160.000 42.000 5.59828997e-04
160.000 44.000 5.63282664e-04
160.000 46.000 5.66901853e-04
160.000 48.000 5.70687402e-04
160.000 50.000 5.74640198e-04
160.000 52.000 5.78761208e-04
160.000 54.000 5.83051432e-04
160.000 56.000 5.87511761e-04
160.000 58.000 5.92142958e-04
160.000 60.000 5.96945661e-04
160.000 62.000 6.01920416e-04
160.000 64.000 6.07067720e-04
160.000 66.000 6.12388138e-04
160.000 68.000 6.17882429e-04
160.000 70.000 6.23551649e-04
160.000 72.000 6.29397150e-04
160.000 74.000 6.35420548e-04
160.000 76.000 6.41623723e-04
160.000 78.000 6.48008813e-04
160.000 80.000 6.54578219e-04
160.000 82.000 6.61334604e-04
160.000 84.000 6.68280890e-04
160.000 86.000 6.75420263e-04
160.000 88.000 6.82756168e-04
160.000 90.000 6.90292312e-04
160.000 92.000 6.98032664e-04
160.000 94.000 7.05981454e-04
160.000 96.000 7.14143172e-04
160.000 98.000 7.22522570e-04
160.000 100.000 7.31124663e-04
160.000 102.000 7.39954725e-04
160.000 104.000 7.49018292e-04
160.000 106.000 7.58321162e-04
160.000 108.000 7.67869393e-04
160.000 110.000 7.77669305e-04
160.000 112.000 7.87727479e-04
160.000 114.000 7.98050759e-04
160.000 116.000 8.08646247e-04
160.000 118.000 8.19521309e-04
  
162.000 0.000 5.78155388e-04
162.000 2.000 5.78239498e-04
162.000 4.000 5.78491845e-04
162.000 6.000 5.78912474e-04
162.000 8.000 5.79501461e-04
162.000 10.000 5.80258912e-04
162.000 12.000 5.81184964e-04
162.000 14.000 5.82279785e-04
162.000 16.000 5.83543571e-04
162.000 18.000 5.84976551e-04
162.000 20.000 5.86578982e-04
162.000 22.000 5.88351155e-04
162.000 24.000 5.90293386e-04
162.000 26.000 5.92406027e-04
162.000 28.000 5.94689457e-04
162.000 30.000 5.97144086e-04
162.000 32.000 5.99770355e-04
162.000 34.000 6.02568735e-04
162.000 36.000 6.05539727e-04
162.000 38.000 6.08683867e-04
162.000 40.000 6.12001740e-04
162.000 42.000 6.15493987e-04
162.000 44.000 6.19161313e-04
162.000 46.000 6.23004534e-04
162.000 48.000 6.27024543e-04
162.000 50.000 6.31222274e-04
162.000 52.000 6.35598735e-04
162.000 54.000 6.40154941e-04
162.000 56.000 6.44891763e-04
162.000 58.000 6.49809906e-04
162.000 60.000 6.54909913e-04
162.000 62.000 6.60192185e-04
162.000 64.000 6.65657021e-04
162.000 66.000 6.71304726e-04
162.000 68.000 6.77135729e-04
162.000 70.000 6.83150710e-04
162.000 72.000 6.89350641e-04
162.000 74.000 6.95736769e-04
162.000 76.000 7.02310614e-04
162.000 78.000 7.09073976e-04
162.000 80.000 7.16028924e-04
162.000 82.000 7.23177806e-04
162.000 84.000 7.30523244e-04
162.000 86.000 7.38068133e-04
162.000 88.000 7.45815644e-04
162.000 90.000 7.53769224e-04
162.000 92.000 7.61932593e-04
162.000 94.000 7.70309747e-04
162.000 96.000 7.78904957e-04
162.000 98.000 7.87722767e-04
162.000 100.000 7.96767998e-04
162.000 102.000 8.06045745e-04
162.000 104.000 8.15561378e-04
162.000 106.000 8.25320541e-04
162.000 108.000 8.35329154e-04
162.000 110.000 8.45593411e-04
162.000 112.000 8.56119782e-04
162.000 114.000 8.66915011e-04
162.000 116.000 8.77986116e-04
162.000 118.000 8.89340392e-04
  
164.000 0.000 6.36164765e-04
164.000 2.000 6.36253415e-04
164.000 4.000 6.36519384e-04
164.000 6.000 6.36962725e-04
164.000 8.000 6.37583528e-04
164.000 10.000 6.38381919e-04
164.000 12.000 6.39358059e-04
164.000 14.000 6.40512146e-04
164.000 16.000 6.41844412e-04
164.000 18.000 6.43355127e-04
164.000 20.000 6.45044595e-04
164.000 22.000 6.46913158e-04
164.000 24.000 6.48961192e-04
164.000 26.000 6.51189110e-04
164.000 28.000 6.53597360e-04
164.000 30.000 6.56186427e-04
164.000 32.000 6.58956830e-04
164.000 34.000 6.61909126e-04
164.000 36.000 6.65043907e-04
164.000 38.000 6.68361808e-04
164.000 40.000 6.71863516e-04
164.000 42.000 6.75549792e-04
164.000 44.000 6.79421467e-04
164.000 46.000 6.83479491e-04
164.000 48.000 6.87724899e-04
164.000 50.000 6.92158762e-04
164.000 52.000 6.96782214e-04
164.000 54.000 7.01596381e-04
164.000 56.000 7.06602187e-04
164.000 58.000 7.11800342e-04
164.000 60.000 7.17191338e-04
164.000 62.000 7.22775462e-04
164.000 64.000 7.28552840e-04
164.000 66.000 7.34523526e-04
164.000 68.000 7.40687626e-04
164.000 70.000 7.47045446e-04
164.000 72.000 7.53597568e-04
164.000 74.000 7.60344858e-04
164.000 76.000 7.67288466e-04
164.000 78.000 7.74429825e-04
164.000 80.000 7.81770649e-04
164.000 82.000 7.89312938e-04
164.000 84.000 7.97058974e-04
164.000 86.000 8.05011322e-04
164.000 88.000 8.13172831e-04
164.000 90.000 8.21546633e-04
164.000 92.000 8.30136142e-04
164.000 94.000 8.38945058e-04
164.000 96.000 8.47977360e-04
164.000 98.000 8.57237315e-04
164.000 100.000 8.66729469e-04
164.000 102.000 8.76458654e-04
164.000 104.000 8.86429984e-04
164.000 106.000 8.96648856e-04
164.000 108.000 9.07120952e-04
164.000 110.000 9.17852234e-04
164.000 112.000 9.28848951e-04
164.000 114.000 9.40117633e-04
164.000 116.000 9.51665092e-04
164.000 118.000 9.63498426e-04
  
166.000 0.000 6.98885313e-04
166.000 2.000 6.98978066e-04
166.000 4.000 6.99256348e-04
166.000 6.000 6.99720225e-04
166.000 8.000 7.00369811e-04
166.000 10.000 7.01205263e-04
166.000 12.000 7.02226783e-04
166.000 14.000 7.03434618e-04
166.000 16.000 7.04829062e-04
166.000 18.000 7.06410450e-04
166.000 20.000 7.08179167e-04
166.000 22.000 7.10135637e-04
166.000 24.000 7.12280335e-04
166.000 26.000 7.14613777e-04
166.000 28.000 7.17136526e-04
166.000 30.000 7.19849188e-04
166.000 32.000 7.22752416e-04
166.000 34.000 7.25846906e-04
166.000 36.000 7.29133402e-04
166.000 38.000 7.32612697e-04
166.000 40.000 7.36285660e-04
166.000 42.000 7.40153243e-04
166.000 44.000 7.44216489e-04
166.000 46.000 7.48476580e-04
166.000 48.000 7.52934794e-04
166.000 50.000 7.57592443e-04
166.000 52.000 7.62450899e-04
166.000 54.000 7.67511501e-04
166.000 56.000 7.72775316e-04
166.000 58.000 7.78243123e-04
166.000 60.000 7.83915404e-04
166.000 62.000 7.89792363e-04
166.000 64.000 7.95873958e-04
166.000 66.000 8.02159985e-04
166.000 68.000 8.08650211e-04
166.000 70.000 8.15344539e-04
166.000 72.000 8.22243132e-04
166.000 74.000 8.29346437e-04
166.000 76.000 8.36655194e-04
166.000 78.000 8.44170425e-04
166.000 80.000 8.51893445e-04
166.000 82.000 8.59825854e-04
166.000 84.000 8.67969540e-04
166.000 86.000 8.76326681e-04
166.000 88.000 8.84899741e-04
166.000 90.000 8.93691472e-04
166.000 92.000 9.02704915e-04
166.000 94.000 9.11943398e-04
166.000 96.000 9.21410538e-04
166.000 98.000 9.31110238e-04
166.000 100.000 9.41046691e-04
166.000 102.000 9.51224376e-04
166.000 104.000 9.61648063e-04
166.000 106.000 9.72322806e-04
166.000 108.000 9.83253950e-04
166.000 110.000 9.94447127e-04
166.000 112.000 1.00590826e-03
166.000 114.000 1.01764354e-03
166.000 116.000 1.02965949e-03
166.000 118.000 1.04196287e-03
  
168.000 0.000 7.66505520e-04
168.000 2.000 7.66601832e-04
168.000 4.000 7.66890797e-04
168.000 6.000 7.67372503e-04
168.000 8.000 7.68047095e-04
168.000 10.000 7.68914778e-04
168.000 12.000 7.69975814e-04
168.000 14.000 7.71230525e-04
168.000 16.000 7.72679289e-04
168.000 18.000 7.74322545e-04
168.000 20.000 7.76160788e-04
168.000 22.000 7.78194572e-04
168.000 24.000 7.80424511e-04
168.000 26.000 7.82851276e-04
168.000 28.000 7.85475596e-04
168.000 30.000 7.88298258e-04
168.000 32.000 7.91320110e-04
168.000 34.000 7.94542055e-04
168.000 36.000 7.97965056e-04
168.000 38.000 8.01590146e-04
168.000 40.000 8.05418453e-04
168.000 42.000 8.09451216e-04
168.000 44.000 8.13689793e-04
168.000 46.000 8.18135708e-04
168.000 48.000 8.22790601e-04
168.000 50.000 8.27656149e-04
168.000 52.000 8.32734093e-04
168.000 54.000 8.38026100e-04
168.000 56.000 8.43533482e-04
168.000 58.000 8.49257152e-04
168.000 60.000 8.55197631e-04
168.000 62.000 8.61355054e-04
168.000 64.000 8.67729206e-04
168.000 66.000 8.74319601e-04
168.000 68.000 8.81125624e-04
168.000 70.000 8.88146723e-04
168.000 72.000 8.95382583e-04
168.000 74.000 9.02833175e-04
168.000 76.000 9.10498760e-04
168.000 78.000 9.18379892e-04
168.000 80.000 9.26477414e-04
168.000 82.000 9.34792460e-04
168.000 84.000 9.43326454e-04
168.000 86.000 9.52081111e-04
168.000 88.000 9.61058435e-04
168.000 90.000 9.70260725e-04
168.000 92.000 9.79690564e-04
168.000 94.000 9.89350832e-04
168.000 96.000 9.99244695e-04
168.000 98.000 1.00937561e-03
168.000 100.000 1.01974733e-03
168.000 102.000 1.03036389e-03
168.000 104.000 1.04122962e-03
168.000 106.000 1.05234914e-03
168.000 108.000 1.06372736e-03
168.000 110.000 1.07536949e-03
168.000 112.000 1.08728101e-03
168.000 114.000 1.09946771e-03
168.000 116.000 1.11193566e-03
168.000 118.000 1.12469123e-03
  
170.000 0.000 8.39204036e-04
170.000 2.000 8.39303256e-04
170.000 4.000 8.39600956e-04
170.000 6.000 8.40097249e-04
170.000 8.000 8.40792329e-04
170.000 10.000 8.41686463e-04
170.000 12.000 8.42779997e-04
170.000 14.000 8.44073352e-04
170.000 16.000 8.45567027e-04
170.000 18.000 8.47261597e-04
170.000 20.000 8.49157714e-04
170.000 22.000 8.51256107e-04
170.000 24.000 8.53557580e-04
170.000 26.000 8.56063017e-04
170.000 28.000 8.58773375e-04
170.000 30.000 8.61689691e-04
170.000 32.000 8.64813075e-04
170.000 34.000 8.68144718e-04
170.000 36.000 8.71685884e-04
170.000 38.000 8.75437930e-04
170.000 40.000 8.79402342e-04
170.000 42.000 8.83580756e-04
170.000 44.000 8.87974957e-04
170.000 46.000 8.92586944e-04
170.000 48.000 8.97418857e-04
170.000 50.000 9.02472880e-04
170.000 52.000 9.07751262e-04
170.000 54.000 9.13256143e-04
170.000 56.000 9.18989180e-04
170.000 58.000 9.24951501e-04
170.000 60.000 9.31143704e-04
170.000 62.000 9.37565865e-04
170.000 64.000 9.44217579e-04
170.000 66.000 9.51098035e-04
170.000 68.000 9.58206169e-04
170.000 70.000 9.65540897e-04
170.000 72.000 9.73101339e-04
170.000 74.000 9.80886905e-04
170.000 76.000 9.88897295e-04
170.000 78.000 9.97132506e-04
170.000 80.000 1.00559282e-03
170.000 82.000 1.01427883e-03
170.000 84.000 1.02319139e-03
170.000 86.000 1.03233167e-03
170.000 88.000 1.04170114e-03
170.000 90.000 1.05130154e-03
170.000 92.000 1.06113491e-03
170.000 94.000 1.07120359e-03
170.000 96.000 1.08151020e-03
170.000 98.000 1.09205767e-03
170.000 100.000 1.10284922e-03
170.000 102.000 1.11388833e-03
170.000 104.000 1.12517882e-03
170.000 106.000 1.13672477e-03
170.000 108.000 1.14853057e-03
170.000 110.000 1.16060090e-03
170.000 112.000 1.17294071e-03
170.000 114.000 1.18555528e-03
170.000 116.000 1.19845015e-03
170.000 118.000 1.21163118e-03
  
172.000 0.000 9.17150193e-04
172.000 2.000 9.17251564e-04
172.000 4.000 9.17555729e-04
172.000 6.000 9.18062839e-04
172.000 8.000 9.18773145e-04
172.000 10.000 9.19687000e-04
172.000 12.000 9.20804857e-04
172.000 14.000 9.22127268e-04
172.000 16.000 9.23654890e-04
172.000 18.000 9.25388476e-04
172.000 20.000 9.27328883e-04
172.000 22.000 9.29477066e-04
172.000 24.000 9.31834084e-04
172.000 26.000 9.34401093e-04
172.000 28.000 9.37179351e-04
172.000 30.000 9.40170219e-04
172.000 32.000 9.43375156e-04
172.000 34.000 9.46795721e-04
172.000 36.000 9.50433578e-04
172.000 38.000 9.54290505e-04
172.000 40.000 9.58368457e-04
172.000 42.000 9.62669586e-04
172.000 44.000 9.67196241e-04
172.000 46.000 9.71951041e-04
172.000 48.000 9.76936781e-04
172.000 50.000 9.82156312e-04
172.000 52.000 9.87612556e-04
172.000 54.000 9.93308274e-04
172.000 56.000 9.99245588e-04
172.000 58.000 1.00542592e-03
172.000 60.000 1.01184999e-03
172.000 62.000 1.01851781e-03
172.000 64.000 1.02542876e-03
172.000 66.000 1.03258163e-03
172.000 68.000 1.03997483e-03
172.000 70.000 1.04760664e-03
172.000 72.000 1.05547550e-03
172.000 74.000 1.06358014e-03
172.000 76.000 1.07191961e-03
172.000 78.000 1.08049323e-03
172.000 80.000 1.08930062e-03
172.000 82.000 1.09834171e-03
172.000 84.000 1.10761670e-03
172.000 86.000 1.11712612e-03
172.000 88.000 1.12687077e-03
172.000 90.000 1.13685174e-03
172.000 92.000 1.14707045e-03
172.000 94.000 1.15752857e-03
172.000 96.000 1.16822811e-03
172.000 98.000 1.17917135e-03
172.000 100.000 1.19036086e-03
172.000 102.000 1.20179953e-03
172.000 104.000 1.21349052e-03
172.000 106.000 1.22543730e-03
172.000 108.000 1.23764364e-03
172.000 110.000 1.25011359e-03
172.000 112.000 1.26285151e-03
172.000 114.000 1.27586205e-03
172.000 116.000 1.28915016e-03
172.000 118.000 1.30272107e-03
  
174.000 0.000 1.00050484e-03
174.000 2.000 1.00060750e-03
174.000 4.000 1.00091554e-03
174.000 6.000 1.00142916e-03
174.000 8.000 1.00214869e-03
174.000 10.000 1.00307459e-03
174.000 12.000 1.00420744e-03
174.000 14.000 1.00554796e-03
174.000 16.000 1.00709701e-03
174.000 18.000 1.00885557e-03
174.000 20.000 1.01082475e-03
174.000 22.000 1.01300579e-03
174.000 24.000 1.01540008e-03
174.000 26.000 1.01800911e-03
174.000 28.000 1.02083453e-03
174.000 30.000 1.02387810e-03
174.000 32.000 1.02714171e-03
174.000 34.000 1.03062741e-03
174.000 36.000 1.03433735e-03
174.000 38.000 1.03827384e-03
174.000 40.000 1.04243944e-03
174.000 42.000 1.04683695e-03
174.000 44.000 1.05146942e-03
174.000 46.000 1.05634027e-03
174.000 48.000 1.06145311e-03
174.000 50.000 1.06681164e-03
174.000 52.000 1.07241964e-03
174.000 54.000 1.07828066e-03
174.000 56.000 1.08439740e-03
174.000 58.000 1.09077168e-03
174.000 60.000 1.09740436e-03
174.000 62.000 1.10429541e-03
174.000 64.000 1.11144393e-03
174.000 66.000 1.11884825e-03
174.000 68.000 1.12650612e-03
174.000 70.000 1.13441505e-03
174.000 72.000 1.14257267e-03
174.000 74.000 1.15097692e-03
174.000 76.000 1.15962603e-03
174.000 78.000 1.16851853e-03
174.000 80.000 1.17765327e-03
174.000 82.000 1.18702937e-03
174.000 84.000 1.19664627e-03
174.000 86.000 1.20650371e-03
174.000 88.000 1.21660174e-03
174.000 90.000 1.22694068e-03
174.000 92.000 1.23752120e-03
174.000 94.000 1.24834422e-03
174.000 96.000 1.25941100e-03
174.000 98.000 1.27072307e-03
174.000 100.000 1.28228229e-03
174.000 102.000 1.29409081e-03
174.000 104.000 1.30615107e-03
174.000 106.000 1.31846583e-03
174.000 108.000 1.33103813e-03
174.000 110.000 1.34387134e-03
174.000 112.000 1.35696910e-03
174.000 114.000 1.37033537e-03
174.000 116.000 1.38397440e-03
174.000 118.000 1.39789076e-03


==> anc/data/fig4_left2_energy_density_24x8_full.dat <==
114.000 0.000 2.39432951e-04
114.000 2.000 2.39523072e-04
114.000 4.000 2.39793028e-04
114.000 6.000 2.40241598e-04
114.000 8.000 2.40866747e-04
114.000 10.000 2.41665624e-04
114.000 12.000 2.42634567e-04
114.000 14.000 2.43769096e-04
114.000 16.000 2.45063920e-04
114.000 18.000 2.46512933e-04
114.000 20.000 2.48109213e-04
114.000 22.000 2.49845027e-04
114.000 24.000 2.51711824e-04
114.000 26.000 2.53700243e-04
114.000 28.000 2.55800106e-04
114.000 30.000 2.58000421e-04
114.000 32.000 2.60289383e-04
114.000 34.000 2.62654372e-04
114.000 36.000 2.65081948e-04
114.000 38.000 2.67557717e-04
114.000 40.000 2.70066548e-04
114.000 42.000 2.72593710e-04
114.000 44.000 2.75126154e-04
114.000 46.000 2.77654316e-04
114.000 48.000 2.80173445e-04
114.000 50.000 2.82685819e-04
114.000 52.000 2.85206850e-04
114.000 54.000 2.87765664e-04
114.000 56.000 2.90400125e-04
114.000 58.000 2.93157418e-04
114.000 60.000 2.96109501e-04
114.000 62.000 2.99355080e-04
114.000 64.000 3.03019331e-04
114.000 66.000 3.07247318e-04
114.000 68.000 3.12160758e-04
114.000 70.000 3.17803027e-04
114.000 72.000 3.24145541e-04
114.000 74.000 3.31147268e-04
114.000 76.000 3.38767143e-04
114.000 78.000 3.46964070e-04
114.000 80.000 3.55696918e-04
114.000 82.000 3.64924523e-04
114.000 84.000 3.74605692e-04
114.000 86.000 3.84699193e-04
114.000 88.000 3.95163768e-04
114.000 90.000 4.05958120e-04
114.000 92.000 4.17040923e-04
114.000 94.000 4.28370816e-04
114.000 96.000 4.39906408e-04
114.000 98.000 4.51606272e-04
114.000 100.000 4.63428949e-04
114.000 102.000 4.75332949e-04
114.000 104.000 4.87276747e-04
114.000 106.000 4.99218786e-04
114.000 108.000 5.11117476e-04
114.000 110.000 5.22931194e-04
114.000 112.000 5.34618285e-04
114.000 114.000 5.46137060e-04
114.000 116.000 5.57445798e-04
114.000 118.000 5.68502745e-04
  
116.000 0.000 2.69817294e-04
116.000 2.000 2.69909546e-04
116.000 4.000 2.70185978e-04
116.000 6.000 2.70645621e-04
116.000 8.000 2.71286860e-04
116.000 10.000 2.72107433e-04
116.000 12.000 2.73104433e-04
116.000 14.000 2.74274306e-04
116.000 16.000 2.75612850e-04
116.000 18.000 2.77115221e-04
116.000 20.000 2.78775926e-04
116.000 22.000 2.80588827e-04
116.000 24.000 2.82547138e-04
116.000 26.000 2.84643429e-04
116.000 28.000 2.86869622e-04
116.000 30.000 2.89216995e-04
116.000 32.000 2.91676179e-04
116.000 34.000 2.94237156e-04
116.000 36.000 2.96889258e-04
116.000 38.000 2.99620956e-04
116.000 40.000 3.02420146e-04
116.000 42.000 3.05275389e-04
116.000 44.000 3.08177053e-04
116.000 46.000 3.11119010e-04
116.000 48.000 3.14100183e-04
116.000 50.000 3.17126210e-04
116.000 52.000 3.20215097e-04
116.000 54.000 3.23398607e-04
116.000 56.000 3.26715970e-04
116.000 58.000 3.30213678e-04
116.000 60.000 3.33960365e-04
116.000 62.000 3.38048332e-04
116.000 64.000 3.42593484e-04
116.000 66.000 3.47728801e-04
116.000 68.000 3.53562690e-04
116.000 70.000 3.60125901e-04
116.000 72.000 3.67378817e-04
116.000 74.000 3.75270504e-04
116.000 76.000 3.83750953e-04
116.000 78.000 3.92771081e-04
116.000 80.000 4.02282734e-04
116.000 82.000 4.12238684e-04
116.000 84.000 4.22592627e-04
116.000 86.000 4.33299189e-04
116.000 88.000 4.44313921e-04
116.000 90.000 4.55593302e-04
116.000 92.000 4.67094735e-04
116.000 94.000 4.78776553e-04
116.000 96.000 4.90598014e-04
116.000 98.000 5.02519302e-04
116.000 100.000 5.14501529e-04
116.000 102.000 5.26506733e-04
116.000 104.000 5.38497879e-04
116.000 106.000 5.50438857e-04
116.000 108.000 5.62294487e-04
116.000 110.000 5.74030512e-04
116.000 112.000 5.85613606e-04
116.000 114.000 5.97011364e-04
116.000 116.000 6.08192313e-04
116.000 118.000 6.19125904e-04
  
118.000 0.000 3.04331175e-04
118.000 2.000 3.04426793e-04
118.000 4.000 3.04713406e-04
118.000 6.000 3.05190294e-04
118.000 8.000 3.05856253e-04
118.000 10.000 3.06709600e-04
118.000 12.000 3.07748169e-04
118.000 14.000 3.08969316e-04
118.000 16.000 3.10369914e-04
118.000 18.000 3.11946354e-04
118.000 20.000 3.13694547e-04
118.000 22.000 3.15609924e-04
118.000 24.000 3.17687434e-04
118.000 26.000 3.19921545e-04
118.000 28.000 3.22306243e-04
118.000 30.000 3.24835034e-04
118.000 32.000 3.27500944e-04
118.000 34.000 3.30296515e-04
118.000 36.000 3.33213799e-04
118.000 38.000 3.36244116e-04
118.000 40.000 3.39378396e-04
118.000 42.000 3.42608476e-04
118.000 44.000 3.45928118e-04
118.000 46.000 3.49334599e-04
118.000 48.000 3.52830334e-04
118.000 50.000 3.56424062e-04
118.000 52.000 3.60136044e-04
118.000 54.000 3.63999879e-04
118.000 56.000 3.68055193e-04
118.000 58.000 3.72346842e-04
118.000 60.000 3.76939138e-04
118.000 62.000 3.81916968e-04
118.000 64.000 3.87385932e-04
118.000 66.000 3.93465919e-04
118.000 68.000 4.00251320e-04
118.000 70.000 4.07760282e-04
118.000 72.000 4.15942780e-04
118.000 74.000 4.24738673e-04
118.000 76.000 4.34089675e-04
118.000 78.000 4.43939354e-04
118.000 80.000 4.54233131e-04
118.000 82.000 4.64918283e-04
118.000 84.000 4.75943939e-04
118.000 86.000 4.87261085e-04
118.000 88.000 4.98822560e-04
118.000 90.000 5.10583058e-04
118.000 92.000 5.22499125e-04
118.000 94.000 5.34529164e-04
118.000 96.000 5.46633430e-04
118.000 98.000 5.58774035e-04
118.000 100.000 5.70914943e-04
118.000 102.000 5.83021974e-04
118.000 104.000 5.95062799e-04
118.000 106.000 6.07006948e-04
118.000 108.000 6.18825802e-04
118.000 110.000 6.30492596e-04
118.000 112.000 6.41982423e-04
118.000 114.000 6.53272225e-04
118.000 116.000 6.64340803e-04
118.000 118.000 6.75168809e-04
  
120.000 0.000 3.43568514e-04
120.000 2.000 3.43668819e-04
120.000 4.000 3.43969575e-04
120.000 6.000 3.44470299e-04
120.000 8.000 3.45170189e-04
120.000 10.000 3.46068121e-04
120.000 12.000 3.47162651e-04
120.000 14.000 3.48452014e-04
120.000 16.000 3.49934122e-04
120.000 18.000 3.51606569e-04
120.000 20.000 3.53466624e-04
120.000 22.000 3.55511240e-04
120.000 24.000 3.57737045e-04
120.000 26.000 3.60140347e-04
120.000 28.000 3.62717134e-04
120.000 30.000 3.65463072e-04
120.000 32.000 3.68373506e-04
120.000 34.000 3.71443461e-04
120.000 36.000 3.74667626e-04
120.000 38.000 3.78040107e-04
120.000 40.000 3.81554826e-04
120.000 42.000 3.85206834e-04
120.000 44.000 3.88993205e-04
120.000 46.000 3.92914531e-04
120.000 48.000 3.96976499e-04
120.000 50.000 4.01190657e-04
120.000 52.000 4.05579162e-04
120.000 54.000 4.10176693e-04
120.000 56.000 4.15022382e-04
120.000 58.000 4.20158616e-04
120.000 60.000 4.25644523e-04
120.000 62.000 4.31556743e-04
120.000 64.000 4.37989740e-04
120.000 66.000 4.45049538e-04
120.000 68.000 4.52816031e-04
120.000 70.000 4.61294945e-04
120.000 72.000 4.70426564e-04
120.000 74.000 4.80142313e-04
120.000 76.000 4.90376363e-04
120.000 78.000 5.01065627e-04
120.000 80.000 5.12149759e-04
120.000 82.000 5.23571158e-04
120.000 84.000 5.35274966e-04
120.000 86.000 5.47209067e-04
120.000 88.000 5.59324088e-04
120.000 90.000 5.71573399e-04
120.000 92.000 5.83913114e-04
120.000 94.000 5.96302089e-04
120.000 96.000 6.08701922e-04
120.000 98.000 6.21076957e-04
120.000 100.000 6.33394277e-04
120.000 102.000 6.45623710e-04
120.000 104.000 6.57737828e-04
120.000 106.000 6.69711945e-04
120.000 108.000 6.81524116e-04
120.000 110.000 6.93155143e-04
120.000 112.000 7.04588567e-04
120.000 114.000 7.15810674e-04
120.000 116.000 7.26810492e-04
120.000 118.000 7.37579794e-04
  
122.000 0.000 3.88199063e-04
122.000 2.000 3.88305462e-04
122.000 4.000 3.88624574e-04
122.000 6.000 3.89156147e-04
122.000 8.000 3.89899761e-04
122.000 10.000 3.90854826e-04
122.000 12.000 3.92020586e-04
122.000 14.000 3.93396115e-04
122.000 16.000 3.94980319e-04
122.000 18.000 3.96771938e-04
122.000 20.000 3.98769539e-04
122.000 22.000 4.00971527e-04
122.000 24.000 4.03376132e-04
122.000 26.000 4.05981422e-04
122.000 28.000 4.08785293e-04
122.000 30.000 4.11785474e-04
122.000 32.000 4.14979524e-04
122.000 34.000 4.18364837e-04
122.000 36.000 4.21938623e-04
122.000 38.000 4.25697669e-04
122.000 40.000 4.29638797e-04
122.000 42.000 4.33760154e-04
122.000 44.000 4.38061999e-04
122.000 46.000 4.42548087e-04
122.000 48.000 4.47227110e-04
122.000 50.000 4.52113106e-04
122.000 52.000 4.57229755e-04
122.000 54.000 4.62612091e-04
122.000 56.000 4.68297956e-04
122.000 58.000 4.74326535e-04
122.000 60.000 4.80751054e-04
122.000 62.000 4.87639244e-04
122.000 64.000 4.95073806e-04
122.000 66.000 5.03146355e-04
122.000 68.000 5.11922039e-04
122.000 70.000 5.21394498e-04
122.000 72.000 5.31495135e-04
122.000 74.000 5.42147793e-04
122.000 76.000 5.53279899e-04
122.000 78.000 5.64822469e-04
122.000 80.000 5.76710101e-04
122.000 82.000 5.88880980e-04
122.000 84.000 6.01276877e-04
122.000 86.000 6.13843149e-04
122.000 88.000 6.26528737e-04
122.000 90.000 6.39286169e-04
122.000 92.000 6.52071558e-04
122.000 94.000 6.64844603e-04
122.000 96.000 6.77568588e-04
122.000 98.000 6.90210383e-04
122.000 100.000 7.02740444e-04
122.000 102.000 7.15132813e-04
122.000 104.000 7.27365115e-04
122.000 106.000 7.39418564e-04
122.000 108.000 7.51277958e-04
122.000 110.000 7.62931679e-04
122.000 112.000 7.74371699e-04
122.000 114.000 7.85593571e-04
122.000 116.000 7.96596437e-04
122.000 118.000 8.07383021e-04
  
124.000 0.000 4.38972939e-04
124.000 2.000 4.39086923e-04
124.000 4.000 4.39428861e-04
124.000 6.000 4.39998718e-04
124.000 8.000 4.40796430e-04
124.000 10.000 4.41821910e-04
124.000 12.000 4.43075046e-04
124.000 14.000 4.44555701e-04
124.000 16.000 4.46263713e-04
124.000 18.000 4.48198896e-04
124.000 20.000 4.50361038e-04
124.000 22.000 4.52749901e-04
124.000 24.000 4.55365225e-04
124.000 26.000 4.58206723e-04
124.000 28.000 4.61274084e-04
124.000 30.000 4.64566971e-04
124.000 32.000 4.68085023e-04
124.000 34.000 4.71827854e-04
124.000 36.000 4.75795041e-04
124.000 38.000 4.79985907e-04
124.000 40.000 4.84400032e-04
124.000 42.000 4.89038495e-04
124.000 44.000 4.93904549e-04
124.000 46.000 4.99004910e-04
124.000 48.000 5.04350966e-04
124.000 50.000 5.09958889e-04
124.000 52.000 5.15853489e-04
124.000 54.000 5.22069484e-04
124.000 56.000 5.28642700e-04
124.000 58.000 5.35608502e-04
124.000 60.000 5.43013632e-04
124.000 62.000 5.50916423e-04
124.000 64.000 5.59387392e-04
124.000 66.000 5.68503434e-04
124.000 68.000 5.78314921e-04
124.000 70.000 5.88803910e-04
124.000 72.000 5.99893824e-04
124.000 74.000 6.11501845e-04
124.000 76.000 6.23549531e-04
124.000 78.000 6.35962815e-04
124.000 80.000 6.48672004e-04
124.000 82.000 6.61611782e-04
124.000 84.000 6.74721207e-04
124.000 86.000 6.87943712e-04
124.000 88.000 7.01227106e-04
124.000 90.000 7.14523574e-04
124.000 92.000 7.27789675e-04
124.000 94.000 7.40986344e-04
124.000 96.000 7.54078889e-04
124.000 98.000 7.67036997e-04
124.000 100.000 7.79834728e-04
124.000 102.000 7.92450517e-04
124.000 104.000 8.04867175e-04
124.000 106.000 8.17071888e-04
124.000 108.000 8.29056217e-04
124.000 110.000 8.40816099e-04
124.000 112.000 8.52351846e-04
124.000 114.000 8.63668145e-04
124.000 116.000 8.74774057e-04
124.000 118.000 8.85683021e-04
  
126.000 0.000 4.96723672e-04
126.000 2.000 4.96846818e-04
126.000 4.000 4.97216307e-04
126.000 6.000 4.97832302e-04
126.000 8.000 4.98695068e-04
126.000 10.000 4.99804979e-04
126.000 12.000 5.01162517e-04
126.000 14.000 5.02768268e-04
126.000 16.000 5.04622927e-04
126.000 18.000 5.06727295e-04
126.000 20.000 5.09082280e-04
126.000 22.000 5.11688896e-04
126.000 24.000 5.14548265e-04
126.000 26.000 5.17661616e-04
126.000 28.000 5.21030283e-04
126.000 30.000 5.24655708e-04
126.000 32.000 5.28539441e-04
126.000 34.000 5.32683136e-04
126.000 36.000 5.37088545e-04
126.000 38.000 5.41757342e-04
126.000 40.000 5.46691673e-04
126.000 42.000 5.51895331e-04
126.000 44.000 5.57374322e-04
126.000 46.000 5.63138061e-04
126.000 48.000 5.69200280e-04
126.000 50.000 5.75578897e-04
126.000 52.000 5.82299446e-04
126.000 54.000 5.89395693e-04
126.000 56.000 5.96900814e-04
126.000 58.000 6.04845832e-04
126.000 60.000 6.13270571e-04
126.000 62.000 6.22223646e-04
126.000 64.000 6.31763172e-04
126.000 66.000 6.41951252e-04
126.000 68.000 6.52823672e-04
126.000 70.000 6.64351567e-04
126.000 72.000 6.76451376e-04
126.000 74.000 6.89034619e-04
126.000 76.000 7.02017922e-04
126.000 78.000 7.15323014e-04
126.000 80.000 7.28876732e-04
126.000 82.000 7.42611013e-04
126.000 84.000 7.56462902e-04
126.000 86.000 7.70374550e-04
126.000 88.000 7.84293208e-04
126.000 90.000 7.98171237e-04
126.000 92.000 8.11966100e-04
126.000 94.000 8.25640364e-04
126.000 96.000 8.39161704e-04
126.000 98.000 8.52502896e-04
126.000 100.000 8.65641823e-04
126.000 102.000 8.78561473e-04
126.000 104.000 8.91249937e-04
126.000 106.000 9.03700413e-04
126.000 108.000 9.15911202e-04
126.000 110.000 9.27885710e-04
126.000 112.000 9.39632450e-04
126.000 114.000 9.51165036e-04
126.000 116.000 9.62502189e-04
126.000 118.000 9.73667736e-04
  
128.000 0.000 5.62369153e-04
128.000 2.000 5.62503122e-04
128.000 4.000 5.62905142e-04
128.000 6.000 5.63575551e-04
128.000 8.000 5.64514909e-04
128.000 10.000 5.65724003e-04
128.000 12.000 5.67203845e-04
128.000 14.000 5.68955672e-04
128.000 16.000 5.70980942e-04
128.000 18.000 5.73281343e-04
128.000 20.000 5.75858785e-04
128.000 22.000 5.78715401e-04
128.000 24.000 5.81853553e-04
128.000 26.000 5.85275825e-04
128.000 28.000 5.88985026e-04
128.000 30.000 5.92984189e-04
128.000 32.000 5.97276575e-04
128.000 34.000 6.01865665e-04
128.000 36.000 6.06755159e-04
128.000 38.000 6.11948851e-04
128.000 40.000 6.17451218e-04
128.000 42.000 6.23268494e-04
128.000 44.000 6.29409141e-04
128.000 46.000 6.35884958e-04
128.000 48.000 6.42711624e-04
128.000 50.000 6.49908384e-04
128.000 52.000 6.57501068e-04
128.000 54.000 6.65521901e-04
128.000 56.000 6.74000854e-04
128.000 58.000 6.82964199e-04
128.000 60.000 6.92444544e-04
128.000 62.000 7.02480638e-04
128.000 64.000 7.13118183e-04
128.000 66.000 7.24404644e-04
128.000 68.000 7.36361646e-04
128.000 70.000 7.48950215e-04
128.000 72.000 7.62080896e-04
128.000 74.000 7.75660622e-04
128.000 76.000 7.89602092e-04
128.000 78.000 8.03823775e-04
128.000 80.000 8.18249904e-04
128.000 82.000 8.32810480e-04
128.000 84.000 8.47441272e-04
128.000 86.000 8.62083816e-04
128.000 88.000 8.76685415e-04
128.000 90.000 8.91199139e-04
128.000 92.000 9.05583825e-04
128.000 94.000 9.19804077e-04
128.000 96.000 9.33830267e-04
128.000 98.000 9.47638534e-04
128.000 100.000 9.61210784e-04
128.000 102.000 9.74534689e-04
128.000 104.000 9.87603690e-04
128.000 106.000 1.00041699e-03
128.000 108.000 1.01297958e-03
128.000 110.000 1.02530218e-03
128.000 112.000 1.03740131e-03
128.000 114.000 1.04929924e-03
128.000 116.000 1.06102403e-03
128.000 118.000 1.07260947e-03
  
130.000 0.000 6.36909785e-04
130.000 2.000 6.37056326e-04
130.000 4.000 6.37496110e-04
130.000 6.000 6.38229629e-04
130.000 8.000 6.39257698e-04
130.000 10.000 6.40581462e-04
130.000 12.000 6.42202391e-04
130.000 14.000 6.44122280e-04
130.000 16.000 6.46343255e-04
130.000 18.000 6.48867764e-04
130.000 20.000 6.51698586e-04
130.000 22.000 6.54838823e-04
130.000 24.000 6.58291905e-04
130.000 26.000 6.62061591e-04
130.000 28.000 6.66151964e-04
130.000 30.000 6.70567433e-04
130.000 32.000 6.75312736e-04
130.000 34.000 6.80392938e-04
130.000 36.000 6.85813421e-04
130.000 38.000 6.91579828e-04
130.000 40.000 6.97698680e-04
130.000 42.000 7.04178328e-04
130.000 44.000 7.11029344e-04
130.000 46.000 7.18265532e-04
130.000 48.000 7.25904082e-04
130.000 50.000 7.33965113e-04
130.000 52.000 7.42474308e-04
130.000 54.000 7.51461803e-04
130.000 56.000 7.60953894e-04
130.000 58.000 7.70971794e-04
130.000 60.000 7.81540739e-04
130.000 62.000 7.92689638e-04
130.000 64.000 8.04451974e-04
130.000 66.000 8.16860962e-04
130.000 68.000 8.29924708e-04
130.000 70.000 8.43595110e-04
130.000 72.000 8.57778001e-04
130.000 74.000 8.72376874e-04
130.000 76.000 8.87301578e-04
130.000 78.000 9.02468318e-04
130.000 80.000 9.17799655e-04
130.000 82.000 9.33224505e-04
130.000 84.000 9.48678137e-04
130.000 86.000 9.64102179e-04
130.000 88.000 9.79444613e-04
130.000 90.000 9.94659774e-04
130.000 92.000 1.00970836e-03
130.000 94.000 1.02455741e-03
130.000 96.000 1.03918033e-03
130.000 98.000 1.05355688e-03
130.000 100.000 1.06767318e-03
130.000 102.000 1.08152169e-03
130.000 104.000 1.09510124e-03
130.000 106.000 1.10841700e-03
130.000 108.000 1.12148052e-03
130.000 110.000 1.13430969e-03
130.000 112.000 1.14692874e-03
130.000 114.000 1.15936828e-03
130.000 116.000 1.17166528e-03
130.000 118.000 1.18386303e-03
  
132.000 0.000 7.21423144e-04
132.000 2.000 7.21584088e-04
132.000 4.000 7.22067125e-04
132.000 6.000 7.22872872e-04
132.000 8.000 7.24002354e-04
132.000 10.000 7.25457009e-04
132.000 12.000 7.27238682e-04
132.000 14.000 7.29349634e-04
132.000 16.000 7.31792530e-04
132.000 18.000 7.34570452e-04
132.000 20.000 7.37686886e-04
132.000 22.000 7.41145735e-04
132.000 24.000 7.44951307e-04
132.000 26.000 7.49108324e-04
132.000 28.000 7.53621917e-04
132.000 30.000 7.58497627e-04
132.000 32.000 7.63741408e-04
132.000 34.000 7.69359622e-04
132.000 36.000 7.75359038e-04
132.000 38.000 7.81746837e-04
132.000 40.000 7.88531241e-04
132.000 42.000 7.95722350e-04
132.000 44.000 8.03332439e-04
132.000 46.000 8.11376886e-04
132.000 48.000 8.19873911e-04
132.000 50.000 8.28844022e-04
132.000 52.000 8.38312293e-04
132.000 54.000 8.48306268e-04
132.000 56.000 8.58848175e-04
132.000 58.000 8.69953975e-04
132.000 60.000 8.81641512e-04
132.000 62.000 8.93930057e-04
132.000 64.000 9.06841265e-04
132.000 66.000 9.20394725e-04
132.000 68.000 9.34585895e-04
132.000 70.000 9.49358683e-04
132.000 72.000 9.64615481e-04
132.000 74.000 9.80257567e-04
132.000 76.000 9.96193084e-04
132.000 78.000 1.01233704e-03
132.000 80.000 1.02861129e-03
132.000 82.000 1.04494458e-03
132.000 84.000 1.06127249e-03
132.000 86.000 1.07753748e-03
132.000 88.000 1.09368886e-03
132.000 90.000 1.10968281e-03
132.000 92.000 1.12548237e-03
132.000 94.000 1.14105745e-03
132.000 96.000 1.15638481e-03
132.000 98.000 1.17144808e-03
132.000 100.000 1.18623775e-03
132.000 102.000 1.20075116e-03
132.000 104.000 1.21499255e-03
132.000 106.000 1.22897298e-03
132.000 108.000 1.24271039e-03
132.000 110.000 1.25622958e-03
132.000 112.000 1.26956222e-03
132.000 114.000 1.28274684e-03
132.000 116.000 1.29582882e-03
132.000 118.000 1.30886042e-03
  
134.000 0.000 8.17054465e-04
134.000 2.000 8.17231731e-04
134.000 4.000 8.17763765e-04
134.000 6.000 8.18651278e-04
134.000 8.000 8.19895456e-04
134.000 10.000 8.21497957e-04
134.000 12.000 8.23460914e-04
134.000 14.000 8.25786934e-04
134.000 16.000 8.28479099e-04
134.000 18.000 8.31540962e-04
134.000 20.000 8.34976554e-04
134.000 22.000 8.38790376e-04
134.000 24.000 8.42987406e-04
134.000 26.000 8.47573095e-04
134.000 28.000 8.52553368e-04
134.000 30.000 8.57934623e-04
134.000 32.000 8.63723734e-04
134.000 34.000 8.69928047e-04
134.000 36.000 8.76555383e-04
134.000 38.000 8.83614102e-04
134.000 40.000 8.91113749e-04
134.000 42.000 8.99065739e-04
134.000 44.000 9.07483598e-04
134.000 46.000 9.16383787e-04
134.000 48.000 9.25785030e-04
134.000 50.000 9.35707709e-04
134.000 52.000 9.46175810e-04
134.000 54.000 9.57213822e-04
134.000 56.000 9.68839603e-04
134.000 58.000 9.81063765e-04
134.000 60.000 9.93896885e-04
134.000 62.000 1.00734897e-03
134.000 64.000 1.02143044e-03
134.000 66.000 1.03614812e-03
134.000 68.000 1.05148591e-03
134.000 70.000 1.06738103e-03
134.000 72.000 1.08373379e-03
134.000 74.000 1.10044456e-03
134.000 76.000 1.11742098e-03
134.000 78.000 1.13457799e-03
134.000 80.000 1.15183778e-03
134.000 82.000 1.16912986e-03
134.000 84.000 1.18639098e-03
134.000 86.000 1.20356521e-03
134.000 88.000 1.22060387e-03
134.000 90.000 1.23746557e-03
134.000 92.000 1.25411621e-03
134.000 94.000 1.27052897e-03
134.000 96.000 1.28668429e-03
134.000 98.000 1.30256993e-03
134.000 100.000 1.31818089e-03
134.000 102.000 1.33351947e-03
134.000 104.000 1.34859526e-03
134.000 106.000 1.36342512e-03
134.000 108.000 1.37803318e-03
134.000 110.000 1.39245088e-03
134.000 112.000 1.40671691e-03
134.000 114.000 1.42087726e-03
134.000 116.000 1.43498520e-03
134.000 118.000 1.44910127e-03
  
136.000 0.000 9.25002443e-04
136.000 2.000 9.25198033e-04
136.000 4.000 9.25785062e-04
136.000 6.000 9.26764301e-04
136.000 8.000 9.28137039e-04
136.000 10.000 9.29905077e-04
136.000 12.000 9.32070733e-04
136.000 14.000 9.34636840e-04
136.000 16.000 9.37606744e-04
136.000 18.000 9.40984308e-04
136.000 20.000 9.44773909e-04
136.000 22.000 9.48980440e-04
136.000 24.000 9.53609308e-04
136.000 26.000 9.58666434e-04
136.000 28.000 9.64158257e-04
136.000 30.000 9.70091728e-04
136.000 32.000 9.76474315e-04
136.000 34.000 9.83313999e-04
136.000 36.000 9.90619281e-04
136.000 38.000 9.98399306e-04
136.000 40.000 1.00666450e-03
136.000 42.000 1.01542713e-03
136.000 44.000 1.02470145e-03
136.000 46.000 1.03450445e-03
136.000 48.000 1.04485481e-03
136.000 50.000 1.05577223e-03
136.000 52.000 1.06727910e-03
136.000 54.000 1.07939645e-03
136.000 56.000 1.09213754e-03
136.000 58.000 1.10550764e-03
136.000 60.000 1.11951033e-03
136.000 62.000 1.13414689e-03
136.000 64.000 1.14941733e-03
136.000 66.000 1.16531678e-03
136.000 68.000 1.18181890e-03
136.000 70.000 1.19885568e-03
136.000 72.000 1.21632682e-03
136.000 74.000 1.23413315e-03
136.000 76.000 1.25218309e-03
136.000 78.000 1.27039268e-03
136.000 80.000 1.28868555e-03
136.000 82.000 1.30699296e-03
136.000 84.000 1.32525373e-03
136.000 86.000 1.34341433e-03
136.000 88.000 1.36142882e-03
136.000 90.000 1.37925884e-03
136.000 92.000 1.39687367e-03
136.000 94.000 1.41425017e-03
136.000 96.000 1.43137282e-03
136.000 98.000 1.44823369e-03
136.000 100.000 1.46483246e-03
136.000 102.000 1.48117643e-03
136.000 104.000 1.49728047e-03
136.000 106.000 1.51316709e-03
136.000 108.000 1.52886638e-03
136.000 110.000 1.54441605e-03
136.000 112.000 1.55986140e-03
136.000 114.000 1.57525535e-03
136.000 116.000 1.59065841e-03
136.000 118.000 1.60613870e-03
  
138.000 0.000 1.04650003e-03
138.000 2.000 1.04671603e-03
138.000 4.000 1.04736431e-03
138.000 6.000 1.04844565e-03
138.000 8.000 1.04996139e-03
138.000 10.000 1.05191340e-03
138.000 12.000 1.05430404e-03
138.000 14.000 1.05713626e-03
138.000 16.000 1.06041351e-03
138.000 18.000 1.06413976e-03
138.000 20.000 1.06831953e-03
138.000 22.000 1.07295788e-03
138.000 24.000 1.07806037e-03
138.000 26.000 1.08363312e-03
138.000 28.000 1.08968278e-03
138.000 30.000 1.09621650e-03
138.000 32.000 1.10324201e-03
138.000 34.000 1.11076752e-03
138.000 36.000 1.11880182e-03
138.000 38.000 1.12735439e-03
138.000 40.000 1.13643606e-03
138.000 42.000 1.14605941e-03
138.000 44.000 1.15623887e-03
138.000 46.000 1.16699137e-03
138.000 48.000 1.17833489e-03
138.000 50.000 1.19028789e-03
138.000 52.000 1.20287067e-03
138.000 54.000 1.21610040e-03
138.000 56.000 1.22998560e-03
138.000 58.000 1.24452634e-03
138.000 60.000 1.25971959e-03
138.000 62.000 1.27555862e-03
138.000 64.000 1.29203403e-03
138.000 66.000 1.30913060e-03
138.000 68.000 1.32681329e-03
138.000 70.000 1.34501046e-03
138.000 72.000 1.36362276e-03
138.000 74.000 1.38255292e-03
138.000 76.000 1.40171149e-03
138.000 78.000 1.42101688e-03
138.000 80.000 1.44039528e-03
138.000 82.000 1.45978073e-03
138.000 84.000 1.47911510e-03
138.000 86.000 1.49834806e-03
138.000 88.000 1.51743714e-03
138.000 90.000 1.53634766e-03
138.000 92.000 1.55505280e-03
138.000 94.000 1.57353353e-03
138.000 96.000 1.59177868e-03
138.000 98.000 1.60978487e-03
138.000 100.000 1.62755658e-03
138.000 102.000 1.64510609e-03
138.000 104.000 1.66245352e-03
138.000 106.000 1.67962680e-03
138.000 108.000 1.69666170e-03
138.000 110.000 1.71360181e-03
138.000 112.000 1.73049855e-03
138.000 114.000 1.74741116e-03
138.000 116.000 1.76440670e-03
138.000 118.000 1.78156007e-03
  
140.000 0.000 1.18279030e-03
140.000 2.000 1.18302889e-03
140.000 4.000 1.18374492e-03
140.000 6.000 1.18493917e-03
140.000 8.000 1.18661295e-03
140.000 10.000 1.18876807e-03
140.000 12.000 1.19140689e-03
140.000 14.000 1.19453226e-03
140.000 16.000 1.19814756e-03
140.000 18.000 1.20225671e-03
140.000 20.000 1.20686413e-03
140.000 22.000 1.21197477e-03
140.000 24.000 1.21759409e-03
140.000 26.000 1.22372809e-03
140.000 28.000 1.23038326e-03
140.000 30.000 1.23756665e-03
140.000 32.000 1.24528580e-03
140.000 34.000 1.25354879e-03
140.000 36.000 1.26236420e-03
140.000 38.000 1.27174142e-03
140.000 40.000 1.28169112e-03
140.000 42.000 1.29222562e-03
140.000 44.000 1.30335888e-03
140.000 46.000 1.31510714e-03
140.000 48.000 1.32748703e-03
140.000 50.000 1.34051514e-03
140.000 52.000 1.35420915e-03
140.000 54.000 1.36858204e-03
140.000 56.000 1.38363753e-03
140.000 58.000 1.39937072e-03
140.000 60.000 1.41577252e-03
140.000 62.000 1.43282907e-03
140.000 64.000 1.45052278e-03
140.000 66.000 1.46882962e-03
140.000 68.000 1.48770762e-03
140.000 70.000 1.50708330e-03
140.000 72.000 1.52685989e-03
140.000 74.000 1.54694356e-03
140.000 76.000 1.56724841e-03
140.000 78.000 1.58769649e-03
140.000 80.000 1.60821778e-03
140.000 82.000 1.62875019e-03
140.000 84.000 1.64923958e-03
140.000 86.000 1.66963974e-03
140.000 88.000 1.68991240e-03
140.000 90.000 1.71002721e-03
140.000 92.000 1.72996179e-03
140.000 94.000 1.74970166e-03
140.000 96.000 1.76924031e-03
140.000 98.000 1.78857913e-03
140.000 100.000 1.80772749e-03
140.000 102.000 1.82670267e-03
140.000 104.000 1.84552989e-03
140.000 106.000 1.86424230e-03
140.000 108.000 1.88288101e-03
140.000 110.000 1.90149504e-03
140.000 112.000 1.92014137e-03
140.000 114.000 1.93888490e-03
140.000 116.000 1.95779847e-03
140.000 118.000 1.97696287e-03
  
142.000 0.000 1.33509799e-03
142.000 2.000 1.33536142e-03
142.000 4.000 1.33615197e-03
142.000 6.000 1.33747036e-03
142.000 8.000 1.33931778e-03
142.000 10.000 1.34169592e-03
142.000 12.000 1.34460695e-03
142.000 14.000 1.34805351e-03
142.000 16.000 1.35203873e-03
142.000 18.000 1.35656622e-03
142.000 20.000 1.36164007e-03
142.000 22.000 1.36726485e-03
142.000 24.000 1.37344561e-03
142.000 26.000 1.38018788e-03
142.000 28.000 1.38749768e-03
142.000 30.000 1.39538151e-03
142.000 32.000 1.40384634e-03
142.000 34.000 1.41289962e-03
142.000 36.000 1.42254931e-03
142.000 38.000 1.43280411e-03
142.000 40.000 1.44367401e-03
142.000 42.000 1.45517041e-03
142.000 44.000 1.46730615e-03
142.000 46.000 1.48009602e-03
142.000 48.000 1.49355463e-03
142.000 50.000 1.50769607e-03
142.000 52.000 1.52253482e-03
142.000 54.000 1.53807939e-03
142.000 56.000 1.55432874e-03
142.000 58.000 1.57127331e-03
142.000 60.000 1.58889864e-03
142.000 62.000 1.60718481e-03
142.000 64.000 1.62610745e-03
142.000 66.000 1.64563550e-03
142.000 68.000 1.66572208e-03
142.000 70.000 1.68629378e-03
142.000 72.000 1.70725815e-03
142.000 74.000 1.72852641e-03
142.000 76.000 1.75001769e-03
142.000 78.000 1.77165906e-03
142.000 80.000 1.79338551e-03
142.000 82.000 1.81513998e-03
142.000 84.000 1.83687334e-03
142.000 86.000 1.85854437e-03
142.000 88.000 1.88011981e-03
142.000 90.000 1.90157431e-03
142.000 92.000 1.92289047e-03
142.000 94.000 1.94405880e-03
142.000 96.000 1.96507777e-03
142.000 98.000 1.98595376e-03
142.000 100.000 2.00670109e-03
142.000 102.000 2.02734201e-03
142.000 104.000 2.04790671e-03
142.000 106.000 2.06843329e-03
142.000 108.000 2.08896780e-03
142.000 110.000 2.10956423e-03
142.000 112.000 2.13028448e-03
142.000 114.000 2.15119839e-03
142.000 116.000 2.17238374e-03
142.000 118.000 2.19392624e-03
  
144.000 0.000 1.50459770e-03
144.000 2.000 1.50489189e-03
144.000 4.000 1.50577467e-03
144.000 6.000 1.50724662e-03
144.000 8.000 1.50930873e-03
144.000 10.000 1.51196237e-03
144.000 12.000 1.51520931e-03
144.000 14.000 1.51905173e-03
144.000 16.000 1.52349217e-03
144.000 18.000 1.52853358e-03
144.000 20.000 1.53417932e-03
144.000 22.000 1.54043311e-03
144.000 24.000 1.54729909e-03
144.000 26.000 1.55478178e-03
144.000 28.000 1.56288611e-03
144.000 30.000 1.57161738e-03
144.000 32.000 1.58098129e-03
144.000 34.000 1.59098395e-03
144.000 36.000 1.60163185e-03
144.000 38.000 1.61293219e-03
144.000 40.000 1.62489324e-03
144.000 42.000 1.63752447e-03
144.000 44.000 1.65083648e-03
144.000 46.000 1.66484143e-03
144.000 48.000 1.67955077e-03
144.000 50.000 1.69497498e-03
144.000 52.000 1.71112452e-03
144.000 54.000 1.72800299e-03
144.000 56.000 1.74560472e-03
144.000 58.000 1.76391610e-03
144.000 60.000 1.78291856e-03
144.000 62.000 1.80258792e-03
144.000 64.000 1.82289548e-03
144.000 66.000 1.84380621e-03
144.000 68.000 1.86527177e-03
144.000 70.000 1.88722229e-03
144.000 72.000 1.90957275e-03
144.000 74.000 1.93224223e-03
144.000 76.000 1.95515750e-03
144.000 78.000 1.97825300e-03
144.000 80.000 2.00147088e-03
144.000 82.000 2.02476095e-03
144.000 84.000 2.04808073e-03
144.000 86.000 2.07139541e-03
144.000 88.000 2.09467788e-03
144.000 90.000 2.11790871e-03
144.000 92.000 2.14107616e-03
144.000 94.000 2.16417616e-03
144.000 96.000 2.18721236e-03
144.000 98.000 2.21019608e-03
144.000 100.000 2.23314630e-03
144.000 102.000 2.25608974e-03
144.000 104.000 2.27906077e-03
144.000 106.000 2.30210145e-03
144.000 108.000 2.32526154e-03
144.000 110.000 2.34859847e-03
144.000 112.000 2.37217738e-03
144.000 114.000 2.39607107e-03
144.000 116.000 2.42036005e-03
144.000 118.000 2.44513251e-03
  
146.000 0.000 1.69238057e-03
146.000 2.000 1.69271432e-03
146.000 4.000 1.69371567e-03
146.000 6.000 1.69538501e-03
146.000 8.000 1.69772297e-03
146.000 10.000 1.70073044e-03
146.000 12.000 1.70440856e-03
146.000 14.000 1.70875872e-03
146.000 16.000 1.71378256e-03
146.000 18.000 1.71948198e-03
146.000 20.000 1.72585914e-03
146.000 22.000 1.73291644e-03
146.000 24.000 1.74065653e-03
146.000 26.000 1.74908233e-03
146.000 28.000 1.75819700e-03
146.000 30.000 1.76800395e-03
146.000 32.000 1.77850687e-03
146.000 34.000 1.78970966e-03
146.000 36.000 1.80161653e-03
146.000 38.000 1.81423217e-03
146.000 40.000 1.82756214e-03
146.000 42.000 1.84161279e-03
146.000 44.000 1.85639124e-03
146.000 46.000 1.87190573e-03
146.000 48.000 1.88816334e-03
146.000 50.000 1.90516996e-03
146.000 52.000 1.92293124e-03
146.000 54.000 1.94144567e-03
146.000 56.000 1.96070342e-03
146.000 58.000 1.98068793e-03
146.000 60.000 2.00137827e-03
146.000 62.000 2.02274862e-03
146.000 64.000 2.04476928e-03
146.000 66.000 2.06740551e-03
146.000 68.000 2.09061224e-03
146.000 70.000 2.11432764e-03
146.000 72.000 2.13847812e-03
146.000 74.000 2.16299417e-03
146.000 76.000 2.18781339e-03
146.000 78.000 2.21288046e-03
146.000 80.000 2.23814710e-03
146.000 82.000 2.26357217e-03
146.000 84.000 2.28912156e-03
146.000 86.000 2.31476826e-03
146.000 88.000 2.34049236e-03
146.000 90.000 2.36628099e-03
146.000 92.000 2.39212840e-03
146.000 94.000 2.41803589e-03
146.000 96.000 2.44401186e-03
146.000 98.000 2.47007177e-03
146.000 100.000 2.49623820e-03
146.000 102.000 2.52254076e-03
146.000 104.000 2.54901617e-03
146.000 106.000 2.57570823e-03
146.000 108.000 2.60266782e-03
146.000 110.000 2.62995289e-03
146.000 112.000 2.65762848e-03
146.000 114.000 2.68576670e-03
146.000 116.000 2.71444675e-03
146.000 118.000 2.74375492e-03
  
148.000 0.000 1.89942154e-03
148.000 2.000 1.89979764e-03
148.000 4.000 1.90092602e-03
148.000 6.000 1.90280681e-03
148.000 8.000 1.90544027e-03
148.000 10.000 1.90882678e-03
148.000 12.000 1.91296678e-03
148.000 14.000 1.91786086e-03
148.000 16.000 1.92350968e-03
148.000 18.000 1.92991400e-03
148.000 20.000 1.93707472e-03
148.000 22.000 1.94499281e-03
148.000 24.000 1.95366934e-03
148.000 26.000 1.96310552e-03
148.000 28.000 1.97330262e-03
148.000 30.000 1.98426204e-03
148.000 32.000 1.99598527e-03
148.000 34.000 2.00847391e-03
148.000 36.000 2.02172968e-03
148.000 38.000 2.03575464e-03
148.000 40.000 2.05055138e-03
148.000 42.000 2.06612296e-03
148.000 44.000 2.08247282e-03
148.000 46.000 2.09960512e-03
148.000 48.000 2.11752254e-03
148.000 50.000 2.13622640e-03
148.000 52.000 2.15571771e-03
148.000 54.000 2.17599045e-03
148.000 56.000 2.19703156e-03
148.000 58.000 2.21882288e-03
148.000 60.000 2.24134283e-03
148.000 62.000 2.26456619e-03
148.000 64.000 2.28846498e-03
148.000 66.000 2.31300785e-03
148.000 68.000 2.33815596e-03
148.000 70.000 2.36385791e-03
148.000 72.000 2.39005324e-03
148.000 74.000 2.41668531e-03
148.000 76.000 2.44370371e-03
148.000 78.000 2.47106429e-03
148.000 80.000 2.49872910e-03
148.000 82.000 2.52666647e-03
148.000 84.000 2.55485095e-03
148.000 86.000 2.58326331e-03
148.000 88.000 2.61189058e-03
148.000 90.000 2.64072603e-03
148.000 92.000 2.66976916e-03
148.000 94.000 2.69902571e-03
148.000 96.000 2.72850764e-03
148.000 98.000 2.75823319e-03
148.000 100.000 2.78822681e-03
148.000 102.000 2.81851917e-03
148.000 104.000 2.84914722e-03
148.000 106.000 2.88015413e-03
148.000 108.000 2.91158929e-03
148.000 110.000 2.94350835e-03
148.000 112.000 2.97597320e-03
148.000 114.000 3.00905195e-03
148.000 116.000 3.04281896e-03
148.000 118.000 3.07735483e-03
  
150.000 0.000 2.12654973e-03
150.000 2.000 2.12696213e-03
150.000 4.000 2.12819933e-03
150.000 6.000 2.13026131e-03
150.000 8.000 2.13314805e-03
150.000 10.000 2.13685952e-03
150.000 12.000 2.14139568e-03
150.000 14.000 2.14675649e-03
150.000 16.000 2.15294188e-03
150.000 18.000 2.15995179e-03
150.000 20.000 2.16778615e-03
150.000 22.000 2.17644487e-03
150.000 24.000 2.18592787e-03
150.000 26.000 2.19623503e-03
150.000 28.000 2.20736626e-03
150.000 30.000 2.21932142e-03
150.000 32.000 2.23210041e-03
150.000 34.000 2.24570307e-03
150.000 36.000 2.26012928e-03
150.000 38.000 2.27537910e-03
150.000 40.000 2.29145293e-03
150.000 42.000 2.30835128e-03
150.000 44.000 2.32607483e-03
150.000 46.000 2.34462470e-03
150.000 48.000 2.36400026e-03
150.000 50.000 2.38419954e-03
150.000 52.000 2.40522019e-03
150.000 54.000 2.42705318e-03
150.000 56.000 2.44968367e-03
150.000 58.000 2.47309300e-03
150.000 60.000 2.49725998e-03
150.000 62.000 2.52216078e-03
150.000 64.000 2.54776973e-03
150.000 66.000 2.57405917e-03
150.000 68.000 2.60099630e-03
150.000 70.000 2.62853918e-03
150.000 72.000 2.65663901e-03
150.000 74.000 2.68525048e-03
150.000 76.000 2.71433365e-03
150.000 78.000 2.74385403e-03
150.000 80.000 2.77378251e-03
150.000 82.000 2.80409542e-03
150.000 84.000 2.83477448e-03
150.000 86.000 2.86580683e-03
150.000 88.000 2.89718503e-03
150.000 90.000 2.92890703e-03
150.000 92.000 2.96097621e-03
150.000 94.000 2.99340136e-03
150.000 96.000 3.02619668e-03
150.000 98.000 3.05938176e-03
150.000 100.000 3.09298165e-03
150.000 102.000 3.12702676e-03
150.000 104.000 3.16155295e-03
150.000 106.000 3.19660146e-03
150.000 108.000 3.23221898e-03
150.000 110.000 3.26845756e-03
150.000 112.000 3.30537472e-03
150.000 114.000 3.34303334e-03
150.000 116.000 3.38150175e-03
150.000 118.000 3.42085367e-03
  
152.000 0.000 2.37442470e-03
152.000 2.000 2.37486632e-03
152.000 4.000 2.37619114e-03
152.000 6.000 2.37839905e-03
152.000 8.000 2.38148985e-03
152.000 10.000 2.38546329e-03
152.000 12.000 2.39031902e-03
152.000 14.000 2.39605664e-03
152.000 16.000 2.40267563e-03
152.000 18.000 2.41017545e-03
152.000 20.000 2.41855545e-03
152.000 22.000 2.42781490e-03
152.000 24.000 2.43795302e-03
152.000 26.000 2.44896894e-03
152.000 28.000 2.46086171e-03
152.000 30.000 2.47363032e-03
152.000 32.000 2.48727366e-03
152.000 34.000 2.50179056e-03
152.000 36.000 2.51717979e-03
152.000 38.000 2.53344022e-03
152.000 40.000 2.55057087e-03
152.000 42.000 2.56857070e-03
152.000 44.000 2.58743872e-03
152.000 46.000 2.60717413e-03
152.000 48.000 2.62777437e-03
152.000 50.000 2.64923553e-03
152.000 52.000 2.67155335e-03
152.000 54.000 2.69471736e-03
152.000 56.000 2.71871225e-03
152.000 58.000 2.74351983e-03
152.000 60.000 2.76912008e-03
152.000 62.000 2.79549101e-03
152.000 64.000 2.82260949e-03
152.000 66.000 2.85045139e-03
152.000 68.000 2.87898928e-03
152.000 70.000 2.90818936e-03
152.000 72.000 2.93801273e-03
152.000 74.000 2.96842356e-03
152.000 76.000 2.99939065e-03
152.000 78.000 3.03088744e-03
152.000 80.000 3.06289197e-03
152.000 82.000 3.09538694e-03
152.000 84.000 3.12835967e-03
152.000 86.000 3.16180210e-03
152.000 88.000 3.19571079e-03
152.000 90.000 3.23008696e-03
152.000 92.000 3.26493643e-03
152.000 94.000 3.30026967e-03
152.000 96.000 3.33610176e-03
152.000 98.000 3.37245241e-03
152.000 100.000 3.40934598e-03
152.000 102.000 3.44681144e-03
152.000 104.000 3.48488239e-03
152.000 106.000 3.52359706e-03
152.000 108.000 3.56299832e-03
152.000 110.000 3.60313365e-03
152.000 112.000 3.64405518e-03
152.000 114.000 3.68581964e-03
152.000 116.000 3.72848841e-03
152.000 118.000 3.77212750e-03
  
154.000 0.000 2.64352077e-03
154.000 2.000 2.64398410e-03
154.000 4.000 2.64537407e-03
154.000 6.000 2.64769051e-03
154.000 8.000 2.65093321e-03
154.000 10.000 2.65510184e-03
154.000 12.000 2.66019597e-03
154.000 14.000 2.66621510e-03
154.000 16.000 2.67315861e-03
154.000 18.000 2.68102581e-03
154.000 20.000 2.68981590e-03
154.000 22.000 2.69952800e-03
154.000 24.000 2.71016113e-03
154.000 26.000 2.72171422e-03
154.000 28.000 2.73418609e-03
154.000 30.000 2.74757550e-03
154.000 32.000 2.76188108e-03
154.000 34.000 2.77710139e-03
154.000 36.000 2.79323490e-03
154.000 38.000 2.81028015e-03
154.000 40.000 2.82823574e-03
154.000 42.000 2.84710017e-03
154.000 44.000 2.86687188e-03
154.000 46.000 2.88754954e-03
154.000 48.000 2.90913001e-03
154.000 50.000 2.93160892e-03
154.000 52.000 2.95498166e-03
154.000 54.000 2.97923780e-03
154.000 56.000 3.00436277e-03
154.000 58.000 3.03033977e-03
154.000 60.000 3.05715045e-03
154.000 62.000 3.08477499e-03
154.000 64.000 3.11319268e-03
154.000 66.000 3.14238257e-03
154.000 68.000 3.17232169e-03
154.000 70.000 3.20298286e-03
154.000 72.000 3.23433522e-03
154.000 74.000 3.26635057e-03
154.000 76.000 3.29900459e-03
154.000 78.000 3.33227689e-03
154.000 80.000 3.36615096e-03
154.000 82.000 3.40061420e-03
154.000 84.000 3.43565788e-03
154.000 86.000 3.47127720e-03
154.000 88.000 3.50747126e-03
154.000 90.000 3.54424302e-03
154.000 92.000 3.58159939e-03
154.000 94.000 3.61955114e-03
154.000 96.000 3.65811296e-03
154.000 98.000 3.69730343e-03
154.000 100.000 3.73714502e-03
154.000 102.000 3.77766412e-03
154.000 104.000 3.81889100e-03
154.000 106.000 3.86085985e-03
154.000 108.000 3.90360872e-03
154.000 110.000 3.94717960e-03
154.000 112.000 3.99161836e-03
154.000 114.000 4.03697477e-03
154.000 116.000 4.08330249e-03
154.000 118.000 4.13065910e-03
  
156.000 0.000 2.93412131e-03
156.000 2.000 2.93459844e-03
156.000 4.000 2.93602978e-03
156.000 6.000 2.93841526e-03
156.000 8.000 2.94175472e-03
156.000 10.000 2.94604798e-03
156.000 12.000 2.95129475e-03
156.000 14.000 2.95749474e-03
156.000 16.000 2.96464755e-03
156.000 18.000 2.97275276e-03
156.000 20.000 2.98180988e-03
156.000 22.000 2.99181836e-03
156.000 24.000 3.00277758e-03
156.000 26.000 3.01468689e-03
156.000 28.000 3.02754555e-03
156.000 30.000 3.04135280e-03
156.000 32.000 3.05610778e-03
156.000 34.000 3.07180961e-03
156.000 36.000 3.08845734e-03
156.000 38.000 3.10605011e-03
156.000 40.000 3.12458716e-03
156.000 42.000 3.14406765e-03
156.000 44.000 3.16449079e-03
156.000 46.000 3.18585609e-03
156.000 48.000 3.20816138e-03
156.000 50.000 3.23140335e-03
156.000 52.000 3.25557864e-03
156.000 54.000 3.28067835e-03
156.000 56.000 3.30668980e-03
156.000 58.000 3.33359826e-03
156.000 60.000 3.36138751e-03
156.000 62.000 3.39003987e-03
156.000 64.000 3.41953681e-03
156.000 66.000 3.44985987e-03
156.000 68.000 3.48098938e-03
156.000 70.000 3.51290315e-03
156.000 72.000 3.54557639e-03
156.000 74.000 3.57898657e-03
156.000 76.000 3.61311441e-03
156.000 78.000 3.64794383e-03
156.000 80.000 3.68346202e-03
156.000 82.000 3.71965937e-03
156.000 84.000 3.75652952e-03
156.000 86.000 3.79406931e-03
156.000 88.000 3.83227886e-03
156.000 90.000 3.87116147e-03
156.000 92.000 3.91072371e-03
156.000 94.000 3.95097536e-03
156.000 96.000 3.99192943e-03
156.000 98.000 4.03360216e-03
156.000 100.000 4.07601305e-03
156.000 102.000 4.11918478e-03
156.000 104.000 4.16314330e-03
156.000 106.000 4.20791779e-03
156.000 108.000 4.25354062e-03
156.000 110.000 4.30004745e-03
156.000 112.000 4.34747712e-03
156.000 114.000 4.39587173e-03
156.000 116.000 4.44527660e-03
156.000 118.000 4.49574028e-03
  
158.000 0.000 3.24632389e-03
158.000 2.000 3.24680644e-03
158.000 4.000 3.24825413e-03
158.000 6.000 3.25066700e-03
158.000 8.000 3.25404514e-03
158.000 10.000 3.25838868e-03
158.000 12.000 3.26369776e-03
158.000 14.000 3.26997258e-03
158.000 16.000 3.27721337e-03
158.000 18.000 3.28542038e-03
158.000 20.000 3.29459392e-03
158.000 22.000 3.30473431e-03
158.000 24.000 3.31584192e-03
158.000 26.000 3.32791714e-03
158.000 28.000 3.34096042e-03
158.000 30.000 3.35497223e-03
158.000 32.000 3.36995306e-03
158.000 34.000 3.38590346e-03
158.000 36.000 3.40282401e-03
158.000 38.000 3.42071548e-03
158.000 40.000 3.43957888e-03
158.000 42.000 3.45941530e-03
158.000 44.000 3.48022609e-03
158.000 46.000 3.50201315e-03
158.000 48.000 3.52477686e-03
158.000 50.000 3.54851661e-03
158.000 52.000 3.57323197e-03
158.000 54.000 3.59891705e-03
158.000 56.000 3.62556205e-03
158.000 58.000 3.65315494e-03
158.000 60.000 3.68168181e-03
158.000 62.000 3.71112699e-03
158.000 64.000 3.74147354e-03
158.000 66.000 3.77270459e-03
158.000 68.000 3.80480237e-03
158.000 70.000 3.83774787e-03
158.000 72.000 3.87152030e-03
158.000 74.000 3.90610082e-03
158.000 76.000 3.94147321e-03
158.000 78.000 3.97762387e-03
158.000 80.000 4.01454185e-03
158.000 82.000 4.05221885e-03
158.000 84.000 4.09064917e-03
158.000 86.000 4.12982976e-03
158.000 88.000 4.16976021e-03
158.000 90.000 4.21044274e-03
158.000 92.000 4.25188219e-03
158.000 94.000 4.29408605e-03
158.000 96.000 4.33706445e-03
158.000 98.000 4.38083014e-03
158.000 100.000 4.42539850e-03
158.000 102.000 4.47078756e-03
158.000 104.000 4.51701797e-03
158.000 106.000 4.56411303e-03
158.000 108.000 4.61209866e-03
158.000 110.000 4.66100341e-03
158.000 112.000 4.71085848e-03
158.000 114.000 4.76169770e-03
158.000 116.000 4.81355752e-03
158.000 118.000 4.86647704e-03
  
160.000 0.000 3.58005593e-03
160.000 2.000 3.58053514e-03
160.000 4.000 3.58197286e-03
160.000 6.000 3.58436936e-03
160.000 8.000 3.58772513e-03
160.000 10.000 3.59204082e-03
160.000 12.000 3.59731728e-03
160.000 14.000 3.60355555e-03
160.000 16.000 3.61075686e-03
160.000 18.000 3.61892262e-03
160.000 20.000 3.62805443e-03
160.000 22.000 3.63815410e-03
160.000 24.000 3.64922359e-03
160.000 26.000 3.66126508e-03
160.000 28.000 3.67428093e-03
160.000 30.000 3.68827369e-03
160.000 32.000 3.70324608e-03
160.000 34.000 3.71920104e-03
160.000 36.000 3.73614170e-03
160.000 38.000 3.75407154e-03
160.000 40.000 3.77299458e-03
160.000 42.000 3.79291518e-03
160.000 44.000 3.81383833e-03
160.000 46.000 3.83576996e-03
160.000 48.000 3.85871470e-03
160.000 50.000 3.88267639e-03
160.000 52.000 3.90765925e-03
160.000 54.000 3.93366182e-03
160.000 56.000 3.96067814e-03
160.000 58.000 3.98869933e-03
160.000 60.000 4.01771382e-03
160.000 62.000 4.04770756e-03
160.000 64.000 4.07866443e-03
160.000 66.000 4.11056793e-03
160.000 68.000 4.14340059e-03
160.000 70.000 4.17714455e-03
160.000 72.000 4.21178093e-03
160.000 74.000 4.24729245e-03
160.000 76.000 4.28366399e-03
160.000 78.000 4.32088249e-03
160.000 80.000 4.35893706e-03
160.000 82.000 4.39781889e-03
160.000 84.000 4.43752131e-03
160.000 86.000 4.47803977e-03
160.000 88.000 4.51937182e-03
160.000 90.000 4.56151713e-03
160.000 92.000 4.60447751e-03
160.000 94.000 4.64825687e-03
160.000 96.000 4.69286124e-03
160.000 98.000 4.73829877e-03
160.000 100.000 4.78457973e-03
160.000 102.000 4.83171650e-03
160.000 104.000 4.87972359e-03
160.000 106.000 4.92861762e-03
160.000 108.000 4.97841734e-03
160.000 110.000 5.02914359e-03
160.000 112.000 5.08081935e-03
160.000 114.000 5.13346973e-03
160.000 116.000 5.18712193e-03
160.000 118.000 5.24180527e-03
  
162.000 0.000 3.93509986e-03
162.000 2.000 3.93556651e-03
162.000 4.000 3.93696666e-03
162.000 6.000 3.93930091e-03
162.000 8.000 3.94257029e-03
162.000 10.000 3.94677624e-03
162.000 12.000 3.95192057e-03
162.000 14.000 3.95800554e-03
162.000 16.000 3.96503380e-03
162.000 18.000 3.97300840e-03
162.000 20.000 3.98193282e-03
162.000 22.000 3.99181093e-03
162.000 24.000 4.00264701e-03
162.000 26.000 4.01444576e-03
162.000 28.000 4.02721226e-03
162.000 30.000 4.04095204e-03
162.000 32.000 4.05567100e-03
162.000 34.000 4.07137546e-03
162.000 36.000 4.08807218e-03
162.000 38.000 4.10576854e-03
162.000 40.000 4.12447287e-03
162.000 42.000 4.14419429e-03
162.000 44.000 4.16494300e-03
162.000 46.000 4.18673072e-03
162.000 48.000 4.20956814e-03
162.000 50.000 4.23346534e-03
162.000 52.000 4.25843302e-03
162.000 54.000 4.28447556e-03
162.000 56.000 4.31159165e-03
162.000 58.000 4.33977591e-03
162.000 60.000 4.36901897e-03
162.000 62.000 4.39930777e-03
162.000 64.000 4.43062601e-03
162.000 66.000 4.46295607e-03
162.000 68.000 4.49627892e-03
162.000 70.000 4.53057569e-03
162.000 72.000 4.56582719e-03
162.000 74.000 4.60201557e-03
162.000 76.000 4.63912472e-03
162.000 78.000 4.67714018e-03
162.000 80.000 4.71604920e-03
162.000 82.000 4.75584073e-03
162.000 84.000 4.79650540e-03
162.000 86.000 4.83803553e-03
162.000 88.000 4.88042514e-03
162.000 90.000 4.92366994e-03
162.000 92.000 4.96776734e-03
162.000 94.000 5.01271641e-03
162.000 96.000 5.05851795e-03
162.000 98.000 5.10517444e-03
162.000 100.000 5.15269003e-03
162.000 102.000 5.20107061e-03
162.000 104.000 5.25032370e-03
162.000 106.000 5.30045857e-03
162.000 108.000 5.35148615e-03
162.000 110.000 5.40341906e-03
162.000 112.000 5.45627162e-03
162.000 114.000 5.51005986e-03
162.000 116.000 5.56480146e-03
162.000 118.000 5.62051583e-03
  
164.000 0.000 4.31112526e-03
164.000 2.000 4.31156971e-03
164.000 4.000 4.31290341e-03
164.000 6.000 4.31512741e-03
164.000 8.000 4.31824344e-03
164.000 10.000 4.32225395e-03
164.000 12.000 4.32716206e-03
164.000 14.000 4.33297161e-03
164.000 16.000 4.33968713e-03
164.000 18.000 4.34731384e-03
164.000 20.000 4.35585765e-03
164.000 22.000 4.36532519e-03
164.000 24.000 4.37572378e-03
164.000 26.000 4.38706141e-03
164.000 28.000 4.39934679e-03
164.000 30.000 4.41258933e-03
164.000 32.000 4.42679913e-03
164.000 34.000 4.44198698e-03
164.000 36.000 4.45816439e-03
164.000 38.000 4.47534391e-03
164.000 40.000 4.49353958e-03
164.000 42.000 4.51276683e-03
164.000 44.000 4.53304278e-03
164.000 46.000 4.55438683e-03
164.000 48.000 4.57681760e-03
164.000 50.000 4.60035330e-03
164.000 52.000 4.62501301e-03
164.000 54.000 4.65080833e-03
164.000 56.000 4.67774335e-03
164.000 58.000 4.70581635e-03
164.000 60.000 4.73501986e-03
164.000 62.000 4.76534099e-03
164.000 64.000 4.79676196e-03
164.000 66.000 4.82926235e-03
164.000 68.000 4.86281941e-03
164.000 70.000 4.89741097e-03
164.000 72.000 4.93301519e-03
164.000 74.000 4.96961146e-03
164.000 76.000 5.00718054e-03
164.000 78.000 5.04570457e-03
164.000 80.000 5.08516703e-03
164.000 82.000 5.12555278e-03
164.000 84.000 5.16684805e-03
164.000 86.000 5.20904042e-03
164.000 88.000 5.25211884e-03
164.000 90.000 5.29607364e-03
164.000 92.000 5.34089650e-03
164.000 94.000 5.38658045e-03
164.000 96.000 5.43311993e-03
164.000 98.000 5.48051070e-03
164.000 100.000 5.52874991e-03
164.000 102.000 5.57783606e-03
164.000 104.000 5.62776903e-03
164.000 106.000 5.67855006e-03
164.000 108.000 5.73018175e-03
164.000 110.000 5.78266806e-03
164.000 112.000 5.83601434e-03
164.000 114.000 5.89022728e-03
164.000 116.000 5.94531494e-03
164.000 118.000 6.00128675e-03
  
166.000 0.000 4.70772544e-03
166.000 2.000 4.70813764e-03
166.000 4.000 4.70937474e-03
166.000 6.000 4.71143834e-03
166.000 8.000 4.71433109e-03
166.000 10.000 4.71805669e-03
166.000 12.000 4.72261991e-03
166.000 14.000 4.72802656e-03
166.000 16.000 4.73428353e-03
166.000 18.000 4.74139875e-03
166.000 20.000 4.74938122e-03
166.000 22.000 4.75824100e-03
166.000 24.000 4.76798919e-03
166.000 26.000 4.77863799e-03
166.000 28.000 4.79020060e-03
166.000 30.000 4.80269133e-03
166.000 32.000 4.81612552e-03
166.000 34.000 4.83051957e-03
166.000 36.000 4.84589098e-03
166.000 38.000 4.86225878e-03
166.000 40.000 4.87964423e-03
166.000 42.000 4.89807072e-03
166.000 44.000 4.91756408e-03
166.000 46.000 4.93815339e-03
166.000 48.000 4.95986720e-03
166.000 50.000 4.98273382e-03
166.000 52.000 5.00678267e-03
166.000 54.000 5.03203393e-03
166.000 56.000 5.05849771e-03
166.000 58.000 5.08617604e-03
166.000 60.000 5.11506282e-03
166.000 62.000 5.14514431e-03
166.000 64.000 5.17639973e-03
166.000 66.000 5.20880385e-03
166.000 68.000 5.24232786e-03
166.000 70.000 5.27694380e-03
166.000 72.000 5.31262477e-03
166.000 74.000 5.34934512e-03
166.000 76.000 5.38708033e-03
166.000 78.000 5.42580703e-03
166.000 80.000 5.46550300e-03
166.000 82.000 5.50614717e-03
166.000 84.000 5.54771960e-03
166.000 86.000 5.59020152e-03
166.000 88.000 5.63357528e-03
166.000 90.000 5.67782441e-03
166.000 92.000 5.72293355e-03
166.000 94.000 5.76888851e-03
166.000 96.000 5.81567624e-03
166.000 98.000 5.86328484e-03
166.000 100.000 5.91170355e-03
166.000 102.000 5.96092277e-03
166.000 104.000 6.01093402e-03
166.000 106.000 6.06173000e-03
166.000 108.000 6.11330453e-03
166.000 110.000 6.16565258e-03
166.000 112.000 6.21877030e-03
166.000 114.000 6.27265493e-03
166.000 116.000 6.32730490e-03
166.000 118.000 6.38271978e-03
  
168.000 0.000 5.12445528e-03
168.000 2.000 5.12482472e-03
168.000 4.000 5.12593380e-03
168.000 6.000 5.12778475e-03
168.000 8.000 5.13038133e-03
168.000 10.000 5.13372878e-03
168.000 12.000 5.13783383e-03
168.000 14.000 5.14270473e-03
168.000 16.000 5.14835122e-03
168.000 18.000 5.15478452e-03
168.000 20.000 5.16201737e-03
168.000 22.000 5.17006400e-03
168.000 24.000 5.17894014e-03
168.000 26.000 5.18866302e-03
168.000 28.000 5.19925135e-03
168.000 30.000 5.21072536e-03
168.000 32.000 5.22310678e-03
168.000 34.000 5.23641881e-03
168.000 36.000 5.25068620e-03
168.000 38.000 5.26593588e-03
168.000 40.000 5.28219792e-03
168.000 42.000 5.29950542e-03
168.000 44.000 5.31789486e-03
168.000 46.000 5.33740708e-03
168.000 48.000 5.35808264e-03
168.000 50.000 5.37996201e-03
168.000 52.000 5.40308701e-03
168.000 54.000 5.42748771e-03
168.000 56.000 5.45318079e-03
168.000 58.000 5.48017192e-03
168.000 60.000 5.50845574e-03
168.000 62.000 5.53801638e-03
168.000 64.000 5.56882829e-03
168.000 66.000 5.60085919e-03
168.000 68.000 5.63407161e-03
168.000 70.000 5.66842912e-03
168.000 72.000 5.70389731e-03
168.000 74.000 5.74044311e-03
168.000 76.000 5.77803450e-03
168.000 78.000 5.81664049e-03
168.000 80.000 5.85623115e-03
168.000 82.000 5.89677759e-03
168.000 84.000 5.93825197e-03
168.000 86.000 5.98062749e-03
168.000 88.000 6.02387840e-03
168.000 90.000 6.06797999e-03
168.000 92.000 6.11290861e-03
168.000 94.000 6.15864164e-03
168.000 96.000 6.20515751e-03
168.000 98.000 6.25243570e-03
168.000 100.000 6.30045674e-03
168.000 102.000 6.34920219e-03
168.000 104.000 6.39865468e-03
168.000 106.000 6.44879785e-03
168.000 108.000 6.49961643e-03
168.000 110.000 6.55109615e-03
168.000 112.000 6.60322383e-03
168.000 114.000 6.65598730e-03
168.000 116.000 6.70937546e-03
168.000 118.000 6.76337824e-03
  
170.000 0.000 5.56086747e-03
170.000 2.000 5.56118324e-03
170.000 4.000 5.56213158e-03
170.000 6.000 5.56371550e-03
170.000 8.000 5.56594006e-03
170.000 10.000 5.56881232e-03
170.000 12.000 5.57234137e-03
170.000 14.000 5.57653831e-03
170.000 16.000 5.58141626e-03
170.000 18.000 5.58699037e-03
170.000 20.000 5.59327779e-03
170.000 22.000 5.60029771e-03
170.000 24.000 5.60807132e-03
170.000 26.000 5.61662185e-03
170.000 28.000 5.62597452e-03
170.000 30.000 5.63615659e-03
170.000 32.000 5.64719733e-03
170.000 34.000 5.65912805e-03
170.000 36.000 5.67198208e-03
170.000 38.000 5.68579572e-03
170.000 40.000 5.70060955e-03
170.000 42.000 5.71646825e-03
170.000 44.000 5.73342091e-03
170.000 46.000 5.75152240e-03
170.000 48.000 5.77082743e-03
170.000 50.000 5.79139083e-03
170.000 52.000 5.81326888e-03
170.000 54.000 5.83650285e-03
170.000 56.000 5.86111644e-03
170.000 58.000 5.88711878e-03
170.000 60.000 5.91450433e-03
170.000 62.000 5.94325367e-03
170.000 64.000 5.97333447e-03
170.000 66.000 6.00470484e-03
170.000 68.000 6.03731583e-03
170.000 70.000 6.07111973e-03
170.000 72.000 6.10607204e-03
170.000 74.000 6.14212984e-03
170.000 76.000 6.17925132e-03
170.000 78.000 6.21739571e-03
170.000 80.000 6.25652333e-03
170.000 82.000 6.29659557e-03
170.000 84.000 6.33757489e-03
170.000 86.000 6.37942481e-03
170.000 88.000 6.42210994e-03
170.000 90.000 6.46559596e-03
170.000 92.000 6.50984962e-03
170.000 94.000 6.55483873e-03
170.000 96.000 6.60053219e-03
170.000 98.000 6.64689995e-03
170.000 100.000 6.69391306e-03
170.000 102.000 6.74154363e-03
170.000 104.000 6.78976483e-03
170.000 106.000 6.83855092e-03
170.000 108.000 6.88787722e-03
170.000 110.000 6.93772012e-03
170.000 112.000 6.98805711e-03
170.000 114.000 7.03886670e-03
170.000 116.000 7.09012853e-03
170.000 118.000 7.14182327e-03
  
172.000 0.000 6.01654484e-03
172.000 2.000 6.01679561e-03
172.000 4.000 6.01754922e-03
172.000 6.000 6.01880960e-03
172.000 8.000 6.02058333e-03
172.000 10.000 6.02287960e-03
172.000 12.000 6.02571021e-03
172.000 14.000 6.02908961e-03
172.000 16.000 6.03303486e-03
172.000 18.000 6.03756565e-03
172.000 20.000 6.04270430e-03
172.000 22.000 6.04847576e-03
172.000 24.000 6.05490758e-03
172.000 26.000 6.06202996e-03
172.000 28.000 6.06987572e-03
172.000 30.000 6.07848029e-03
172.000 32.000 6.08788176e-03
172.000 34.000 6.09812081e-03
172.000 36.000 6.10924082e-03
172.000 38.000 6.12128899e-03
172.000 40.000 6.13431821e-03
172.000 42.000 6.14838664e-03
172.000 44.000 6.16355817e-03
172.000 46.000 6.17990397e-03
172.000 48.000 6.19749525e-03
172.000 50.000 6.21640335e-03
172.000 52.000 6.23670125e-03
172.000 54.000 6.25844267e-03
172.000 56.000 6.28165868e-03
172.000 58.000 6.30636152e-03
172.000 60.000 6.33254445e-03
172.000 62.000 6.36018281e-03
172.000 64.000 6.38923520e-03
172.000 66.000 6.41964739e-03
172.000 68.000 6.45135583e-03
172.000 70.000 6.48429856e-03
172.000 72.000 6.51841830e-03
172.000 74.000 6.55365984e-03
172.000 76.000 6.58996918e-03
172.000 78.000 6.62729358e-03
172.000 80.000 6.66558154e-03
172.000 82.000 6.70478277e-03
172.000 84.000 6.74484822e-03
172.000 86.000 6.78573010e-03
172.000 88.000 6.82738182e-03
172.000 90.000 6.86975804e-03
172.000 92.000 6.91281467e-03
172.000 94.000 6.95650882e-03
172.000 96.000 7.00079887e-03
172.000 98.000 7.04564440e-03
172.000 100.000 7.09100626e-03
172.000 102.000 7.13684652e-03
172.000 104.000 7.18312846e-03
172.000 106.000 7.22981664e-03
172.000 108.000 7.27687682e-03
172.000 110.000 7.32427601e-03
172.000 112.000 7.37198244e-03
172.000 114.000 7.41996560e-03
172.000 116.000 7.46819619e-03
172.000 118.000 7.51664616e-03
  
174.000 0.000 6.49112709e-03
174.000 2.000 6.49130107e-03
174.000 4.000 6.49182468e-03
174.000 6.000 6.49270290e-03
174.000 8.000 6.49394403e-03
174.000 10.000 6.49555971e-03
174.000 12.000 6.49756487e-03
174.000 14.000 6.49997778e-03
174.000 16.000 6.50282004e-03
174.000 18.000 6.50611655e-03
174.000 20.000 6.50989556e-03
174.000 22.000 6.51418861e-03
174.000 24.000 6.51903058e-03
174.000 26.000 6.52445967e-03
174.000 28.000 6.53051741e-03
174.000 30.000 6.53724862e-03
174.000 32.000 6.54470147e-03
174.000 34.000 6.55292746e-03
174.000 36.000 6.56198144e-03
174.000 38.000 6.57192320e-03
174.000 40.000 6.58281976e-03
174.000 42.000 6.59474487e-03
174.000 44.000 6.60777940e-03
174.000 46.000 6.62201328e-03
174.000 48.000 6.63753658e-03
174.000 50.000 6.65443949e-03
174.000 52.000 6.67281394e-03
174.000 54.000 6.69272734e-03
174.000 56.000 6.71421835e-03
174.000 58.000 6.73730190e-03
174.000 60.000 6.76196880e-03
174.000 62.000 6.78818724e-03
174.000 64.000 6.81590429e-03
174.000 66.000 6.84505028e-03
174.000 68.000 6.87554377e-03
174.000 70.000 6.90730537e-03
174.000 72.000 6.94026230e-03
174.000 74.000 6.97434446e-03
174.000 76.000 7.00948331e-03
174.000 78.000 7.04561184e-03
174.000 80.000 7.08266460e-03
174.000 82.000 7.12057768e-03
174.000 84.000 7.15928869e-03
174.000 86.000 7.19873682e-03
174.000 88.000 7.23886276e-03
174.000 90.000 7.27960878e-03
174.000 92.000 7.32091867e-03
174.000 94.000 7.36273778e-03
174.000 96.000 7.40501298e-03
174.000 98.000 7.44769270e-03
174.000 100.000 7.49072691e-03
174.000 102.000 7.53406712e-03
174.000 104.000 7.57766638e-03
174.000 106.000 7.62147928e-03
174.000 108.000 7.66546197e-03
174.000 110.000 7.70957213e-03
174.000 112.000 7.75376897e-03
174.000 114.000 7.79801328e-03
174.000 116.000 7.84226734e-03
174.000 118.000 7.88649502e-03


==> anc/data/fig4_right1_trace_anomaly_24x8_full.dat <==
114.000 0.000 8.82865160e-05
114.000 2.000 8.83445968e-05
114.000 4.000 8.85184203e-05
114.000 6.000 8.88067300e-05
114.000 8.000 8.92074318e-05
114.000 10.000 8.97175940e-05
114.000 12.000 9.03334472e-05
114.000 14.000 9.10503843e-05
114.000 16.000 9.18629606e-05
114.000 18.000 9.27648938e-05
114.000 20.000 9.37490639e-05
114.000 22.000 9.48075132e-05
114.000 24.000 9.59314466e-05
114.000 26.000 9.71112310e-05
114.000 28.000 9.83363959e-05
114.000 30.000 9.95956332e-05
114.000 32.000 1.00876797e-04
114.000 34.000 1.02166903e-04
114.000 36.000 1.03452127e-04
114.000 38.000 1.04717662e-04
114.000 40.000 1.05947901e-04
114.000 42.000 1.07127352e-04
114.000 44.000 1.08241546e-04
114.000 46.000 1.09278269e-04
114.000 48.000 1.10228173e-04
114.000 50.000 1.11086259e-04
114.000 52.000 1.11856901e-04
114.000 54.000 1.12552953e-04
114.000 56.000 1.13190219e-04
114.000 58.000 1.13787999e-04
114.000 60.000 1.14383863e-04
114.000 62.000 1.15033324e-04
114.000 64.000 1.15808697e-04
114.000 66.000 1.16790107e-04
114.000 68.000 1.18023934e-04
114.000 70.000 1.19473414e-04
114.000 72.000 1.21032772e-04
114.000 74.000 1.22590607e-04
114.000 76.000 1.24042541e-04
114.000 78.000 1.25291223e-04
114.000 80.000 1.26246332e-04
114.000 82.000 1.26824570e-04
114.000 84.000 1.26949667e-04
114.000 86.000 1.26552379e-04
114.000 88.000 1.25570490e-04
114.000 90.000 1.23948809e-04
114.000 92.000 1.21639172e-04
114.000 94.000 1.18600443e-04
114.000 96.000 1.14798510e-04
114.000 98.000 1.10206291e-04
114.000 100.000 1.04803726e-04
114.000 102.000 9.85777867e-05
114.000 104.000 9.15224678e-05
114.000 106.000 8.36387921e-05
114.000 108.000 7.49348086e-05
114.000 110.000 6.54255930e-05
114.000 112.000 5.51332477e-05
114.000 114.000 4.40869015e-05
114.000 116.000 3.23227099e-05
114.000 118.000 1.98838550e-05
  
116.000 0.000 1.02639410e-04
116.000 2.000 1.02695462e-04
116.000 4.000 1.02863304e-04
116.000 6.000 1.03141987e-04
116.000 8.000 1.03529935e-04
116.000 10.000 1.04024937e-04
116.000 12.000 1.04624151e-04
116.000 14.000 1.05324106e-04
116.000 16.000 1.06120698e-04
116.000 18.000 1.07009192e-04
116.000 20.000 1.07984221e-04
116.000 22.000 1.09039788e-04
116.000 24.000 1.10169264e-04
116.000 26.000 1.11365387e-04
116.000 28.000 1.12620266e-04
116.000 30.000 1.13925378e-04
116.000 32.000 1.15271569e-04
116.000 34.000 1.16649053e-04
116.000 36.000 1.18047403e-04
116.000 38.000 1.19455359e-04
116.000 40.000 1.20861089e-04
116.000 42.000 1.22253223e-04
116.000 44.000 1.23621637e-04
116.000 46.000 1.24958609e-04
116.000 48.000 1.26259639e-04
116.000 50.000 1.27524362e-04
116.000 52.000 1.28761147e-04
116.000 54.000 1.29986968e-04
116.000 56.000 1.31220419e-04
116.000 58.000 1.32481454e-04
116.000 60.000 1.33805603e-04
116.000 62.000 1.35243270e-04
116.000 64.000 1.36858836e-04
116.000 66.000 1.38721759e-04
116.000 68.000 1.40866536e-04
116.000 70.000 1.43245062e-04
116.000 72.000 1.45741509e-04
116.000 74.000 1.48235167e-04
116.000 76.000 1.50612933e-04
116.000 78.000 1.52769307e-04
116.000 80.000 1.54606393e-04
116.000 82.000 1.56033901e-04
116.000 84.000 1.56969142e-04
116.000 86.000 1.57337035e-04
116.000 88.000 1.57070100e-04
116.000 90.000 1.56108464e-04
116.000 92.000 1.54399857e-04
116.000 94.000 1.51899612e-04
116.000 96.000 1.48570668e-04
116.000 98.000 1.44383568e-04
116.000 100.000 1.39316459e-04
116.000 102.000 1.33355092e-04
116.000 104.000 1.26492822e-04
116.000 106.000 1.18730610e-04
116.000 108.000 1.10077018e-04
116.000 110.000 1.00548217e-04
116.000 112.000 9.01679768e-05
116.000 114.000 7.89676755e-05
116.000 116.000 6.69862939e-05
116.000 118.000 5.42704170e-05
  
118.000 0.000 1.19446377e-04
118.000 2.000 1.19501638e-04
118.000 4.000 1.19667202e-04
118.000 6.000 1.19942412e-04
118.000 8.000 1.20326169e-04
118.000 10.000 1.20816938e-04
118.000 12.000 1.21412744e-04
118.000 14.000 1.22111174e-04
118.000 16.000 1.22909374e-04
118.000 18.000 1.23804055e-04
118.000 20.000 1.24791485e-04
118.000 22.000 1.25867496e-04
118.000 24.000 1.27027480e-04
118.000 26.000 1.28266390e-04
118.000 28.000 1.29578742e-04
118.000 30.000 1.30958609e-04
118.000 32.000 1.32399631e-04
118.000 34.000 1.33895003e-04
118.000 36.000 1.35437475e-04
118.000 38.000 1.37019118e-04
118.000 40.000 1.38631668e-04
118.000 42.000 1.40267632e-04
118.000 44.000 1.41920956e-04
118.000 46.000 1.43588104e-04
118.000 48.000 1.45268962e-04
118.000 50.000 1.46967270e-04
118.000 52.000 1.48694800e-04
118.000 54.000 1.50471637e-04
118.000 56.000 1.52318095e-04
118.000 58.000 1.54253839e-04
118.000 60.000 1.56311474e-04
118.000 62.000 1.58535524e-04
118.000 64.000 1.60981757e-04
118.000 66.000 1.63708457e-04
118.000 68.000 1.66738148e-04
118.000 70.000 1.70012100e-04
118.000 72.000 1.73405759e-04
118.000 74.000 1.76790495e-04
118.000 76.000 1.80045808e-04
118.000 78.000 1.83059324e-04
118.000 80.000 1.85726800e-04
118.000 82.000 1.87952119e-04
118.000 84.000 1.89647294e-04
118.000 86.000 1.90732465e-04
118.000 88.000 1.91135902e-04
118.000 90.000 1.90794000e-04
118.000 92.000 1.89651285e-04
118.000 94.000 1.87660410e-04
118.000 96.000 1.84782159e-04
118.000 98.000 1.80985439e-04
118.000 100.000 1.76247290e-04
118.000 102.000 1.70552879e-04
118.000 104.000 1.63895499e-04
118.000 106.000 1.56276575e-04
118.000 108.000 1.47705657e-04
118.000 110.000 1.38200424e-04
118.000 112.000 1.27786686e-04
118.000 114.000 1.16498377e-04
118.000 116.000 1.04377562e-04
118.000 118.000 9.14744343e-05
  
120.000 0.000 1.39105036e-04
120.000 2.000 1.39160765e-04
120.000 4.000 1.39327820e-04
120.000 6.000 1.39605810e-04
120.000 8.000 1.39994083e-04
120.000 10.000 1.40491723e-04
120.000 12.000 1.41097555e-04
120.000 14.000 1.41810143e-04
120.000 16.000 1.42627788e-04
120.000 18.000 1.43548532e-04
120.000 20.000 1.44570155e-04
120.000 22.000 1.45690175e-04
120.000 24.000 1.46905849e-04
120.000 26.000 1.48214173e-04
120.000 28.000 1.49611882e-04
120.000 30.000 1.51095451e-04
120.000 32.000 1.52661091e-04
120.000 34.000 1.54304753e-04
120.000 36.000 1.56022115e-04
120.000 38.000 1.57808347e-04
120.000 40.000 1.59658518e-04
120.000 42.000 1.61568738e-04
120.000 44.000 1.63536716e-04
120.000 46.000 1.65562766e-04
120.000 48.000 1.67650689e-04
120.000 50.000 1.69807795e-04
120.000 52.000 1.72048667e-04
120.000 54.000 1.74395560e-04
120.000 56.000 1.76869523e-04
120.000 58.000 1.79489101e-04
120.000 60.000 1.82283210e-04
120.000 62.000 1.85289869e-04
120.000 64.000 1.88555726e-04
120.000 66.000 1.92127550e-04
120.000 68.000 1.96015969e-04
120.000 70.000 2.00152429e-04
120.000 72.000 2.04404998e-04
120.000 74.000 2.08638515e-04
120.000 76.000 2.12726414e-04
120.000 78.000 2.16550726e-04
120.000 80.000 2.20002076e-04
120.000 82.000 2.22979682e-04
120.000 84.000 2.25391361e-04
120.000 86.000 2.27153522e-04
120.000 88.000 2.28191171e-04
120.000 90.000 2.28437907e-04
120.000 92.000 2.27835927e-04
120.000 94.000 2.26336021e-04
120.000 96.000 2.23897574e-04
120.000 98.000 2.20488567e-04
120.000 100.000 2.16085577e-04
120.000 102.000 2.10673773e-04
120.000 104.000 2.04246922e-04
120.000 106.000 1.96807385e-04
120.000 108.000 1.88366118e-04
120.000 110.000 1.78942673e-04
120.000 112.000 1.68565197e-04
120.000 114.000 1.57270429e-04
120.000 116.000 1.45103708e-04
120.000 118.000 1.32118965e-04
  
122.000 0.000 1.62063819e-04
122.000 2.000 1.62121295e-04
122.000 4.000 1.62293673e-04
122.000 6.000 1.62580803e-04
122.000 8.000 1.62982437e-04
122.000 10.000 1.63498227e-04
122.000 12.000 1.64127724e-04
122.000 14.000 1.64870381e-04
122.000 16.000 1.65725551e-04
122.000 18.000 1.66692487e-04
122.000 20.000 1.67770342e-04
122.000 22.000 1.68958173e-04
122.000 24.000 1.70254932e-04
122.000 26.000 1.71659476e-04
122.000 28.000 1.73170559e-04
122.000 30.000 1.74786838e-04
122.000 32.000 1.76506870e-04
122.000 34.000 1.78329112e-04
122.000 36.000 1.80251907e-04
122.000 38.000 1.82273264e-04
122.000 40.000 1.84391327e-04
122.000 42.000 1.86605507e-04
122.000 44.000 1.88916939e-04
122.000 46.000 1.91329423e-04
122.000 48.000 1.93850183e-04
122.000 50.000 1.96489558e-04
122.000 52.000 1.99264365e-04
122.000 54.000 2.02198145e-04
122.000 56.000 2.05311793e-04
122.000 58.000 2.08621997e-04
122.000 60.000 2.12153356e-04
122.000 62.000 2.15936903e-04
122.000 64.000 2.20009816e-04
122.000 66.000 2.24407198e-04
122.000 68.000 2.29128012e-04
122.000 70.000 2.34094762e-04
122.000 72.000 2.39169511e-04
122.000 74.000 2.44211960e-04
122.000 76.000 2.49090814e-04
122.000 78.000 2.53683777e-04
122.000 80.000 2.57877555e-04
122.000 82.000 2.61567857e-04
122.000 84.000 2.64659391e-04
122.000 86.000 2.67065866e-04
122.000 88.000 2.68709996e-04
122.000 90.000 2.69523491e-04
122.000 92.000 2.69447066e-04
122.000 94.000 2.68430435e-04
122.000 96.000 2.66432316e-04
122.000 98.000 2.63420426e-04
122.000 100.000 2.59371483e-04
122.000 102.000 2.54271209e-04
122.000 104.000 2.48114323e-04
122.000 106.000 2.40904549e-04
122.000 108.000 2.32654611e-04
122.000 110.000 2.23386233e-04
122.000 112.000 2.13130143e-04
122.000 114.000 2.01926067e-04
122.000 116.000 1.89822736e-04
122.000 118.000 1.76877878e-04
  
124.000 0.000 1.88823886e-04
124.000 2.000 1.88884410e-04
124.000 4.000 1.89066005e-04
124.000 6.000 1.89368739e-04
124.000 8.000 1.89792724e-04
124.000 10.000 1.90338117e-04
124.000 12.000 1.91005122e-04
124.000 14.000 1.91793986e-04
124.000 16.000 1.92705003e-04
124.000 18.000 1.93738509e-04
124.000 20.000 1.94894889e-04
124.000 22.000 1.96174569e-04
124.000 24.000 1.97578024e-04
124.000 26.000 1.99105771e-04
124.000 28.000 2.00758373e-04
124.000 30.000 2.02536439e-04
124.000 32.000 2.04440621e-04
124.000 34.000 2.06471619e-04
124.000 36.000 2.08630163e-04
124.000 38.000 2.10916820e-04
124.000 40.000 2.13332518e-04
124.000 42.000 2.15879636e-04
124.000 44.000 2.18562377e-04
124.000 46.000 2.21387629e-04
124.000 48.000 2.24365532e-04
124.000 50.000 2.27508911e-04
124.000 52.000 2.30836243e-04
124.000 54.000 2.34371533e-04
124.000 56.000 2.38134722e-04
124.000 58.000 2.42140017e-04
124.000 60.000 2.46407189e-04
124.000 62.000 2.50959952e-04
124.000 64.000 2.55825832e-04
124.000 66.000 2.61028293e-04
124.000 68.000 2.66555016e-04
124.000 70.000 2.72320542e-04
124.000 72.000 2.78182314e-04
124.000 74.000 2.83996296e-04
124.000 76.000 2.89627797e-04
124.000 78.000 2.94951468e-04
124.000 80.000 2.99851303e-04
124.000 82.000 3.04220641e-04
124.000 84.000 3.07962162e-04
124.000 86.000 3.10987891e-04
124.000 88.000 3.13219194e-04
124.000 90.000 3.14586783e-04
124.000 92.000 3.15030712e-04
124.000 94.000 3.14500376e-04
124.000 96.000 3.12954518e-04
124.000 98.000 3.10361219e-04
124.000 100.000 3.06697907e-04
124.000 102.000 3.01951352e-04
124.000 104.000 2.96117666e-04
124.000 106.000 2.89202305e-04
124.000 108.000 2.81220070e-04
124.000 110.000 2.72195102e-04
124.000 112.000 2.62160888e-04
124.000 114.000 2.51160256e-04
124.000 116.000 2.39245379e-04
124.000 118.000 2.26477772e-04
  
126.000 0.000 2.19939545e-04
126.000 2.000 2.20004440e-04
126.000 4.000 2.20199211e-04
126.000 6.000 2.20524114e-04
126.000 8.000 2.20979579e-04
126.000 10.000 2.21566205e-04
126.000 12.000 2.22284766e-04
126.000 14.000 2.23136203e-04
126.000 16.000 2.24121632e-04
126.000 18.000 2.25242339e-04
126.000 20.000 2.26499782e-04
126.000 22.000 2.27895590e-04
126.000 24.000 2.29431564e-04
126.000 26.000 2.31109677e-04
126.000 28.000 2.32932072e-04
126.000 30.000 2.34901065e-04
126.000 32.000 2.37019142e-04
126.000 34.000 2.39288962e-04
126.000 36.000 2.41713344e-04
126.000 38.000 2.44295110e-04
126.000 40.000 2.47037655e-04
126.000 42.000 2.49945970e-04
126.000 44.000 2.53026930e-04
126.000 46.000 2.56290086e-04
126.000 48.000 2.59747976e-04
126.000 50.000 2.63415354e-04
126.000 52.000 2.67311795e-04
126.000 54.000 2.71461008e-04
126.000 56.000 2.75881275e-04
126.000 58.000 2.80583794e-04
126.000 60.000 2.85583131e-04
126.000 62.000 2.90895488e-04
126.000 64.000 2.96538727e-04
126.000 66.000 3.02524870e-04
126.000 68.000 3.08830868e-04
126.000 70.000 3.15364358e-04
126.000 72.000 3.21979570e-04
126.000 74.000 3.28530135e-04
126.000 76.000 3.34879303e-04
126.000 78.000 3.40899940e-04
126.000 80.000 3.46474532e-04
126.000 82.000 3.51495179e-04
126.000 84.000 3.55863600e-04
126.000 86.000 3.59491133e-04
126.000 88.000 3.62298731e-04
126.000 90.000 3.64216965e-04
126.000 92.000 3.65186023e-04
126.000 94.000 3.65155713e-04
126.000 96.000 3.64085458e-04
126.000 98.000 3.61944298e-04
126.000 100.000 3.58710891e-04
126.000 102.000 3.54373515e-04
126.000 104.000 3.48930060e-04
126.000 106.000 3.42388039e-04
126.000 108.000 3.34764580e-04
126.000 110.000 3.26086426e-04
126.000 112.000 3.16389942e-04
126.000 114.000 3.05721108e-04
126.000 116.000 2.94135520e-04
126.000 118.000 2.81698394e-04
  
128.000 0.000 2.56016633e-04
128.000 2.000 2.56087242e-04
128.000 4.000 2.56299209e-04
128.000 6.000 2.56652952e-04
128.000 8.000 2.57149169e-04
128.000 10.000 2.57788833e-04
128.000 12.000 2.58573201e-04
128.000 14.000 2.59503804e-04
128.000 16.000 2.60582454e-04
128.000 18.000 2.61811243e-04
128.000 20.000 2.63192538e-04
128.000 22.000 2.64728989e-04
128.000 24.000 2.66423522e-04
128.000 26.000 2.68279341e-04
128.000 28.000 2.70299932e-04
128.000 30.000 2.72489057e-04
128.000 32.000 2.74850758e-04
128.000 34.000 2.77389354e-04
128.000 36.000 2.80109437e-04
128.000 38.000 2.83015759e-04
128.000 40.000 2.86113836e-04
128.000 42.000 2.89410882e-04
128.000 44.000 2.92916025e-04
128.000 46.000 2.96641024e-04
128.000 48.000 3.00600278e-04
128.000 50.000 3.04809914e-04
128.000 52.000 3.09290045e-04
128.000 54.000 3.14063387e-04
128.000 56.000 3.19145945e-04
128.000 58.000 3.24545491e-04
128.000 60.000 3.30271132e-04
128.000 62.000 3.36331514e-04
128.000 64.000 3.42734979e-04
128.000 66.000 3.49482494e-04
128.000 68.000 3.56540986e-04
128.000 70.000 3.63812329e-04
128.000 72.000 3.71148969e-04
128.000 74.000 3.78403615e-04
128.000 76.000 3.85438796e-04
128.000 78.000 3.92126861e-04
128.000 80.000 3.98349980e-04
128.000 82.000 4.04000142e-04
128.000 84.000 4.08979159e-04
128.000 86.000 4.13198661e-04
128.000 88.000 4.16580098e-04
128.000 90.000 4.19054743e-04
128.000 92.000 4.20563688e-04
128.000 94.000 4.21057844e-04
128.000 96.000 4.20497944e-04
128.000 98.000 4.18854540e-04
128.000 100.000 4.16108007e-04
128.000 102.000 4.12248537e-04
128.000 104.000 4.07276145e-04
128.000 106.000 4.01200665e-04
128.000 108.000 3.94041751e-04
128.000 110.000 3.85828879e-04
128.000 112.000 3.76601344e-04
128.000 114.000 3.66408261e-04
128.000 116.000 3.55308567e-04
128.000 118.000 3.43371019e-04
  
130.000 0.000 2.97708281e-04
130.000 2.000 2.97785970e-04
130.000 4.000 2.98019219e-04
130.000 6.000 2.98408577e-04
130.000 8.000 2.98954957e-04
130.000 10.000 2.99659640e-04
130.000 12.000 3.00524270e-04
130.000 14.000 3.01550859e-04
130.000 16.000 3.02741784e-04
130.000 18.000 3.04099785e-04
130.000 20.000 3.05627973e-04
130.000 22.000 3.07329818e-04
130.000 24.000 3.09209162e-04
130.000 26.000 3.11270208e-04
130.000 28.000 3.13517527e-04
130.000 30.000 3.15956055e-04
130.000 32.000 3.18591093e-04
130.000 34.000 3.21428309e-04
130.000 36.000 3.24473729e-04
130.000 38.000 3.27733688e-04
130.000 40.000 3.31215451e-04
130.000 42.000 3.34928043e-04
130.000 44.000 3.38882387e-04
130.000 46.000 3.43091972e-04
130.000 48.000 3.47572503e-04
130.000 50.000 3.52340916e-04
130.000 52.000 3.57417313e-04
130.000 54.000 3.62822780e-04
130.000 56.000 3.68570523e-04
130.000 58.000 3.74664571e-04
130.000 60.000 3.81108441e-04
130.000 62.000 3.87903328e-04
130.000 64.000 3.95048367e-04
130.000 66.000 4.02534030e-04
130.000 68.000 4.10318082e-04
130.000 70.000 4.18297869e-04
130.000 72.000 4.26325501e-04
130.000 74.000 4.34254175e-04
130.000 76.000 4.41947042e-04
130.000 78.000 4.49277197e-04
130.000 80.000 4.56127686e-04
130.000 82.000 4.62391503e-04
130.000 84.000 4.67971590e-04
130.000 86.000 4.72780838e-04
130.000 88.000 4.76742088e-04
130.000 90.000 4.79788126e-04
130.000 92.000 4.81861689e-04
130.000 94.000 4.82915463e-04
130.000 96.000 4.82912080e-04
130.000 98.000 4.81824123e-04
130.000 100.000 4.79634123e-04
130.000 102.000 4.76334558e-04
130.000 104.000 4.71927856e-04
130.000 106.000 4.66426394e-04
130.000 108.000 4.59852495e-04
130.000 110.000 4.52238433e-04
130.000 112.000 4.43626430e-04
130.000 114.000 4.34068655e-04
130.000 116.000 4.23627229e-04
130.000 118.000 4.12374217e-04
  
132.000 0.000 3.45707505e-04
132.000 2.000 3.45793659e-04
132.000 4.000 3.46052338e-04
132.000 6.000 3.46484188e-04
132.000 8.000 3.47090286e-04
132.000 10.000 3.47872143e-04
132.000 12.000 3.48831697e-04
132.000 14.000 3.49971319e-04
132.000 16.000 3.51293813e-04
132.000 18.000 3.52802411e-04
132.000 20.000 3.54500778e-04
132.000 22.000 3.56393009e-04
132.000 24.000 3.58483631e-04
132.000 26.000 3.60777602e-04
132.000 28.000 3.63280311e-04
132.000 30.000 3.65997577e-04
132.000 32.000 3.68935652e-04
132.000 34.000 3.72101218e-04
132.000 36.000 3.75501384e-04
132.000 38.000 3.79143699e-04
132.000 40.000 3.83036775e-04
132.000 42.000 3.87191001e-04
132.000 44.000 3.91618623e-04
132.000 46.000 3.96334338e-04
132.000 48.000 4.01354593e-04
132.000 50.000 4.06696565e-04
132.000 52.000 4.12379800e-04
132.000 54.000 4.18423179e-04
132.000 56.000 4.24836679e-04
132.000 58.000 4.31620372e-04
132.000 60.000 4.38772185e-04
132.000 62.000 4.46286110e-04
132.000 64.000 4.54152548e-04
132.000 66.000 4.62352219e-04
132.000 68.000 4.70834749e-04
132.000 70.000 4.79494275e-04
132.000 72.000 4.88184032e-04
132.000 74.000 4.96759131e-04
132.000 76.000 5.05084682e-04
132.000 78.000 5.13035792e-04
132.000 80.000 5.20497566e-04
132.000 82.000 5.27365109e-04
132.000 84.000 5.33543523e-04
132.000 86.000 5.38947910e-04
132.000 88.000 5.43503369e-04
132.000 90.000 5.47144998e-04
132.000 92.000 5.49817892e-04
132.000 94.000 5.51477146e-04
132.000 96.000 5.52087853e-04
132.000 98.000 5.51625104e-04
132.000 100.000 5.50073988e-04
132.000 102.000 5.47429595e-04
132.000 104.000 5.43697009e-04
132.000 106.000 5.38891316e-04
132.000 108.000 5.33037599e-04
132.000 110.000 5.26170939e-04
132.000 112.000 5.18336415e-04
132.000 114.000 5.09589107e-04
132.000 116.000 4.99994090e-04
132.000 118.000 4.89626440e-04
  
134.000 0.000 4.00736073e-04
134.000 2.000 4.00832100e-04
134.000 4.000 4.01120421e-04
134.000 6.000 4.01601744e-04
134.000 8.000 4.02277257e-04
134.000 10.000 4.03148617e-04
134.000 12.000 4.04217959e-04
134.000 14.000 4.05487890e-04
134.000 16.000 4.06961492e-04
134.000 18.000 4.08642320e-04
134.000 20.000 4.10534404e-04
134.000 22.000 4.12642249e-04
134.000 24.000 4.14970831e-04
134.000 26.000 4.17525604e-04
134.000 28.000 4.20312492e-04
134.000 30.000 4.23337897e-04
134.000 32.000 4.26608693e-04
134.000 34.000 4.30132229e-04
134.000 36.000 4.33916326e-04
134.000 38.000 4.37969349e-04
134.000 40.000 4.42300835e-04
134.000 42.000 4.46922063e-04
134.000 44.000 4.51846092e-04
134.000 46.000 4.57088286e-04
134.000 48.000 4.62665247e-04
134.000 50.000 4.68593821e-04
134.000 52.000 4.74892463e-04
134.000 54.000 4.81577333e-04
134.000 56.000 4.88654841e-04
134.000 58.000 4.96120991e-04
134.000 60.000 5.03968250e-04
134.000 62.000 5.12183793e-04
134.000 64.000 5.20749936e-04
134.000 66.000 5.29638560e-04
134.000 68.000 5.38792338e-04
134.000 70.000 5.48103597e-04
134.000 72.000 5.57428188e-04
134.000 74.000 5.66624558e-04
134.000 76.000 5.75561118e-04
134.000 78.000 5.84116248e-04
134.000 80.000 5.92178294e-04
134.000 82.000 5.99645568e-04
134.000 84.000 6.06426347e-04
134.000 86.000 6.12438877e-04
134.000 88.000 6.17611369e-04
134.000 90.000 6.21882001e-04
134.000 92.000 6.25198915e-04
134.000 94.000 6.27520223e-04
134.000 96.000 6.28814002e-04
134.000 98.000 6.29058294e-04
134.000 100.000 6.28241108e-04
134.000 102.000 6.26360422e-04
134.000 104.000 6.23424176e-04
134.000 106.000 6.19450280e-04
134.000 108.000 6.14466609e-04
134.000 110.000 6.08511003e-04
134.000 112.000 6.01631272e-04
134.000 114.000 5.93885189e-04
134.000 116.000 5.85340495e-04
134.000 118.000 5.76074897e-04
  
136.000 0.000 4.63529314e-04
136.000 2.000 4.63636644e-04
136.000 4.000 4.63958880e-04
136.000 6.000 4.64496763e-04
136.000 8.000 4.65251526e-04
136.000 10.000 4.66224897e-04
136.000 12.000 4.67419096e-04
136.000 14.000 4.68836838e-04
136.000 16.000 4.70481330e-04
136.000 18.000 4.72356273e-04
136.000 20.000 4.74465862e-04
136.000 22.000 4.76814785e-04
136.000 24.000 4.79408223e-04
136.000 26.000 4.82251852e-04
136.000 28.000 4.85351841e-04
136.000 30.000 4.88714851e-04
136.000 32.000 4.92348038e-04
136.000 34.000 4.96259050e-04
136.000 36.000 5.00456034e-04
136.000 38.000 5.04947757e-04
136.000 40.000 5.09744221e-04
136.000 42.000 5.14857095e-04
136.000 44.000 5.20299716e-04
136.000 46.000 5.26087539e-04
136.000 48.000 5.32236724e-04
136.000 50.000 5.38763204e-04
136.000 52.000 5.45683816e-04
136.000 54.000 5.53011549e-04
136.000 56.000 5.60748994e-04
136.000 58.000 5.68888086e-04
136.000 60.000 5.77416079e-04
136.000 62.000 5.86313874e-04
136.000 64.000 5.95556502e-04
136.000 66.000 6.05108112e-04
136.000 68.000 6.14905756e-04
136.000 70.000 6.24841447e-04
136.000 72.000 6.34775153e-04
136.000 74.000 6.44570086e-04
136.000 76.000 6.54099307e-04
136.000 78.000 6.63245727e-04
136.000 80.000 6.71902103e-04
136.000 82.000 6.79971044e-04
136.000 84.000 6.87365007e-04
136.000 86.000 6.94006299e-04
136.000 88.000 6.99827074e-04
136.000 90.000 7.04769336e-04
136.000 92.000 7.08784940e-04
136.000 94.000 7.11835587e-04
136.000 96.000 7.13892828e-04
136.000 98.000 7.14938065e-04
136.000 100.000 7.14962547e-04
136.000 102.000 7.13967372e-04
136.000 104.000 7.11963488e-04
136.000 106.000 7.08971692e-04
136.000 108.000 7.05022629e-04
136.000 110.000 7.00156795e-04
136.000 112.000 6.94424533e-04
136.000 114.000 6.87886036e-04
136.000 116.000 6.80611346e-04
136.000 118.000 6.72680355e-04
  
138.000 0.000 5.34816722e-04
138.000 2.000 5.34936805e-04
138.000 4.000 5.35297295e-04
138.000 6.000 5.35898927e-04
138.000 8.000 5.36742920e-04
138.000 10.000 5.37830982e-04
138.000 12.000 5.39165312e-04
138.000 14.000 5.40748594e-04
138.000 16.000 5.42584000e-04
138.000 18.000 5.44675194e-04
138.000 20.000 5.47026324e-04
138.000 22.000 5.49642029e-04
138.000 24.000 5.52527434e-04
138.000 26.000 5.55688154e-04
138.000 28.000 5.59130291e-04
138.000 30.000 5.62860436e-04
138.000 32.000 5.66885669e-04
138.000 34.000 5.71213555e-04
138.000 36.000 5.75852156e-04
138.000 38.000 5.80810205e-04
138.000 40.000 5.86097684e-04
138.000 42.000 5.91726128e-04
138.000 44.000 5.97708581e-04
138.000 46.000 6.04059985e-04
138.000 48.000 6.10795447e-04
138.000 50.000 6.17929401e-04
138.000 52.000 6.25476543e-04
138.000 54.000 6.33446300e-04
138.000 56.000 6.41837290e-04
138.000 58.000 6.50637476e-04
138.000 60.000 6.59829281e-04
138.000 62.000 6.69388010e-04
138.000 64.000 6.79282386e-04
138.000 66.000 6.89470097e-04
138.000 68.000 6.99884079e-04
138.000 70.000 7.10417600e-04
138.000 72.000 7.20936275e-04
138.000 74.000 7.31309515e-04
138.000 76.000 7.41416376e-04
138.000 78.000 7.51145554e-04
138.000 80.000 7.60395391e-04
138.000 82.000 7.69073869e-04
138.000 84.000 7.77098616e-04
138.000 86.000 7.84396900e-04
138.000 88.000 7.90905634e-04
138.000 90.000 7.96571371e-04
138.000 92.000 8.01350310e-04
138.000 94.000 8.05208291e-04
138.000 96.000 8.08120797e-04
138.000 98.000 8.10072955e-04
138.000 100.000 8.11059534e-04
138.000 102.000 8.11084944e-04
138.000 104.000 8.10163242e-04
138.000 106.000 8.08318123e-04
138.000 108.000 8.05582930e-04
138.000 110.000 8.02000645e-04
138.000 112.000 7.97623893e-04
138.000 114.000 7.92514945e-04
138.000 116.000 7.86745711e-04
138.000 118.000 7.80397746e-04
  
140.000 0.000 6.15298596e-04
140.000 2.000 6.15432902e-04
140.000 4.000 6.15836049e-04
140.000 6.000 6.16508722e-04
140.000 8.000 6.17452064e-04
140.000 10.000 6.18667675e-04
140.000 12.000 6.20157613e-04
140.000 14.000 6.21924391e-04
140.000 16.000 6.23970982e-04
140.000 18.000 6.26300813e-04
140.000 20.000 6.28917770e-04
140.000 22.000 6.31826197e-04
140.000 24.000 6.35030894e-04
140.000 26.000 6.38537117e-04
140.000 28.000 6.42350581e-04
140.000 30.000 6.46477457e-04
140.000 32.000 6.50924375e-04
140.000 34.000 6.55698419e-04
140.000 36.000 6.60807141e-04
140.000 38.000 6.66258778e-04
140.000 40.000 6.72062783e-04
140.000 42.000 6.78229997e-04
140.000 44.000 6.84772575e-04
140.000 46.000 6.91704317e-04
140.000 48.000 6.99038645e-04
140.000 50.000 7.06787900e-04
140.000 52.000 7.14964126e-04
140.000 54.000 7.23572862e-04
140.000 56.000 7.32608684e-04
140.000 58.000 7.42055787e-04
140.000 60.000 7.51892267e-04
140.000 62.000 7.62088666e-04
140.000 64.000 7.72608529e-04
140.000 66.000 7.83404544e-04
140.000 68.000 7.94407183e-04
140.000 70.000 8.05512637e-04
140.000 72.000 8.16593708e-04
140.000 74.000 8.27527447e-04
140.000 76.000 8.38200250e-04
140.000 78.000 8.48507859e-04
140.000 80.000 8.58355359e-04
140.000 82.000 8.67657178e-04
140.000 84.000 8.76337089e-04
140.000 86.000 8.84328211e-04
140.000 88.000 8.91573004e-04
140.000 90.000 8.98023276e-04
140.000 92.000 9.03640175e-04
140.000 94.000 9.08394196e-04
140.000 96.000 9.12265179e-04
140.000 98.000 9.15242305e-04
140.000 100.000 9.17324102e-04
140.000 102.000 9.18518441e-04
140.000 104.000 9.18842537e-04
140.000 106.000 9.18322951e-04
140.000 108.000 9.16995585e-04
140.000 110.000 9.14905689e-04
140.000 112.000 9.12107854e-04
140.000 114.000 9.08666018e-04
140.000 116.000 9.04653460e-04
140.000 118.000 9.00152806e-04
  
142.000 0.000 7.05619387e-04
142.000 2.000 7.05769410e-04
142.000 4.000 7.06219677e-04
142.000 6.000 7.06970788e-04
142.000 8.000 7.08023741e-04
142.000 10.000 7.09379933e-04
142.000 12.000 7.11041161e-04
142.000 14.000 7.13009620e-04
142.000 16.000 7.15287906e-04
142.000 18.000 7.17879012e-04
142.000 20.000 7.20786333e-04
142.000 22.000 7.24013661e-04
142.000 24.000 7.27565187e-04
142.000 26.000 7.31445505e-04
142.000 28.000 7.35659602e-04
142.000 30.000 7.40212871e-04
142.000 32.000 7.45111098e-04
142.000 34.000 7.50360473e-04
142.000 36.000 7.55967594e-04
142.000 38.000 7.61939717e-04
142.000 40.000 7.68285229e-04
142.000 42.000 7.75013689e-04
142.000 44.000 7.82135744e-04
142.000 46.000 7.89663382e-04
142.000 48.000 7.97607698e-04
142.000 50.000 8.05978345e-04
142.000 52.000 8.14784207e-04
142.000 54.000 8.24026665e-04
142.000 56.000 8.33696285e-04
142.000 58.000 8.43773799e-04
142.000 60.000 8.54233607e-04
142.000 62.000 8.65042459e-04
142.000 64.000 8.76160027e-04
142.000 66.000 8.87535633e-04
142.000 68.000 8.99099102e-04
142.000 70.000 9.10751292e-04
142.000 72.000 9.22373758e-04
142.000 74.000 9.33852636e-04
142.000 76.000 9.45083014e-04
142.000 78.000 9.55968927e-04
142.000 80.000 9.66423363e-04
142.000 82.000 9.76368258e-04
142.000 84.000 9.85734496e-04
142.000 86.000 9.94461913e-04
142.000 88.000 1.00249929e-03
142.000 90.000 1.00980437e-03
142.000 92.000 1.01634384e-03
142.000 94.000 1.02209332e-03
142.000 96.000 1.02703740e-03
142.000 98.000 1.03116961e-03
142.000 100.000 1.03449244e-03
142.000 102.000 1.03701732e-03
142.000 104.000 1.03876463e-03
142.000 106.000 1.03976370e-03
142.000 108.000 1.04005282e-03
142.000 110.000 1.03967922e-03
142.000 112.000 1.03869907e-03
142.000 114.000 1.03717751e-03
142.000 116.000 1.03518862e-03
142.000 118.000 1.03281543e-03
  
144.000 0.000 8.06338958e-04
144.000 2.000 8.06509729e-04
144.000 4.000 8.07022190e-04
144.000 6.000 8.07876786e-04
144.000 8.000 8.09074258e-04
144.000 10.000 8.10615646e-04
144.000 12.000 8.12502284e-04
144.000 14.000 8.14735804e-04
144.000 16.000 8.17318136e-04
144.000 18.000 8.20251503e-04
144.000 20.000 8.23538429e-04
144.000 22.000 8.27181732e-04
144.000 24.000 8.31184528e-04
144.000 26.000 8.35550228e-04
144.000 28.000 8.40282541e-04
144.000 30.000 8.45385474e-04
144.000 32.000 8.50863328e-04
144.000 34.000 8.56720702e-04
144.000 36.000 8.62962504e-04
144.000 38.000 8.69594204e-04
144.000 40.000 8.76622214e-04
144.000 42.000 8.84053837e-04
144.000 44.000 8.91897180e-04
144.000 46.000 9.00161324e-04
144.000 48.000 9.08853969e-04
144.000 50.000 9.17981105e-04
144.000 52.000 9.27547646e-04
144.000 54.000 9.37550451e-04
144.000 56.000 9.47976208e-04
144.000 58.000 9.58802787e-04
144.000 60.000 9.70002036e-04
144.000 62.000 9.81538627e-04
144.000 64.000 9.93370634e-04
144.000 66.000 1.00544684e-03
144.000 68.000 1.01769965e-03
144.000 70.000 1.03003774e-03
144.000 72.000 1.04235426e-03
144.000 74.000 1.05454703e-03
144.000 76.000 1.06652221e-03
144.000 78.000 1.07819430e-03
144.000 80.000 1.08948614e-03
144.000 82.000 1.10032890e-03
144.000 84.000 1.11066212e-03
144.000 86.000 1.12043364e-03
144.000 88.000 1.12959967e-03
144.000 90.000 1.13812476e-03
144.000 92.000 1.14598179e-03
144.000 94.000 1.15315198e-03
144.000 96.000 1.15962490e-03
144.000 98.000 1.16539846e-03
144.000 100.000 1.17047889e-03
144.000 102.000 1.17488079e-03
144.000 104.000 1.17862709e-03
144.000 106.000 1.18174906e-03
144.000 108.000 1.18428629e-03
144.000 110.000 1.18628676e-03
144.000 112.000 1.18780673e-03
144.000 114.000 1.18891085e-03
144.000 116.000 1.18967209e-03
144.000 118.000 1.19017176e-03
  
146.000 0.000 9.17903448e-04
146.000 2.000 9.18102586e-04
146.000 4.000 9.18700073e-04
146.000 6.000 9.19696130e-04
146.000 8.000 9.21091124e-04
146.000 10.000 9.22885571e-04
146.000 12.000 9.25080131e-04
146.000 14.000 9.27675615e-04
146.000 16.000 9.30672977e-04
146.000 18.000 9.34073321e-04
146.000 20.000 9.37877898e-04
146.000 22.000 9.42088103e-04
146.000 24.000 9.46705483e-04
146.000 26.000 9.51731727e-04
146.000 28.000 9.57168674e-04
146.000 30.000 9.63018310e-04
146.000 32.000 9.69282767e-04
146.000 34.000 9.75964325e-04
146.000 36.000 9.83065423e-04
146.000 38.000 9.90588897e-04
146.000 40.000 9.98538237e-04
146.000 42.000 1.00691746e-03
146.000 44.000 1.01573100e-03
146.000 46.000 1.02498389e-03
146.000 48.000 1.03467937e-03
146.000 50.000 1.04481887e-03
146.000 52.000 1.05540269e-03
146.000 54.000 1.06642304e-03
146.000 56.000 1.07786321e-03
146.000 58.000 1.08969924e-03
146.000 60.000 1.10190213e-03
146.000 62.000 1.11443684e-03
146.000 64.000 1.12726294e-03
146.000 66.000 1.14033261e-03
146.000 68.000 1.15358513e-03
146.000 70.000 1.16694112e-03
146.000 72.000 1.18030887e-03
146.000 74.000 1.19360104e-03
146.000 76.000 1.20673773e-03
146.000 78.000 1.21964642e-03
146.000 80.000 1.23226200e-03
146.000 82.000 1.24452678e-03
146.000 84.000 1.25639046e-03
146.000 86.000 1.26781017e-03
146.000 88.000 1.27875043e-03
146.000 90.000 1.28918317e-03
146.000 92.000 1.29908772e-03
146.000 94.000 1.30845084e-03
146.000 96.000 1.31726668e-03
146.000 98.000 1.32553679e-03
146.000 100.000 1.33327015e-03
146.000 102.000 1.34048313e-03
146.000 104.000 1.34719951e-03
146.000 106.000 1.35345048e-03
146.000 108.000 1.35927463e-03
146.000 110.000 1.36471798e-03
146.000 112.000 1.36983393e-03
146.000 114.000 1.37468330e-03
146.000 116.000 1.37933432e-03
146.000 118.000 1.38386262e-03
  
148.000 0.000 1.04061788e-03
148.000 2.000 1.04084680e-03
148.000 4.000 1.04153356e-03
148.000 6.000 1.04267814e-03
148.000 8.000 1.04428054e-03
148.000 10.000 1.04634073e-03
148.000 12.000 1.04885869e-03
148.000 14.000 1.05183439e-03
148.000 16.000 1.05526779e-03
148.000 18.000 1.05915884e-03
148.000 20.000 1.06350750e-03
148.000 22.000 1.06831372e-03
148.000 24.000 1.07357743e-03
148.000 26.000 1.07929857e-03
148.000 28.000 1.08547707e-03
148.000 30.000 1.09211285e-03
148.000 32.000 1.09920583e-03
148.000 34.000 1.10675592e-03
148.000 36.000 1.11476303e-03
148.000 38.000 1.12322731e-03
148.000 40.000 1.13214926e-03
148.000 42.000 1.14152952e-03
148.000 44.000 1.15136886e-03
148.000 46.000 1.16166822e-03
148.000 48.000 1.17242651e-03
148.000 50.000 1.18364080e-03
148.000 52.000 1.19530706e-03
148.000 54.000 1.20741351e-03
148.000 56.000 1.21994102e-03
148.000 58.000 1.23286506e-03
148.000 60.000 1.24615735e-03
148.000 62.000 1.25978516e-03
148.000 64.000 1.27371193e-03
148.000 66.000 1.28789586e-03
148.000 68.000 1.30228559e-03
148.000 70.000 1.31681546e-03
148.000 72.000 1.33141009e-03
148.000 74.000 1.34599794e-03
148.000 76.000 1.36051375e-03
148.000 78.000 1.37489853e-03
148.000 80.000 1.38909960e-03
148.000 82.000 1.40307054e-03
148.000 84.000 1.41677125e-03
148.000 86.000 1.43016788e-03
148.000 88.000 1.44323288e-03
148.000 90.000 1.45594498e-03
148.000 92.000 1.46828921e-03
148.000 94.000 1.48025687e-03
148.000 96.000 1.49184556e-03
148.000 98.000 1.50305914e-03
148.000 100.000 1.51390779e-03
148.000 102.000 1.52440794e-03
148.000 104.000 1.53458233e-03
148.000 106.000 1.54445998e-03
148.000 108.000 1.55407619e-03
148.000 110.000 1.56347254e-03
148.000 112.000 1.57269692e-03
148.000 114.000 1.58180348e-03
148.000 116.000 1.59085267e-03
148.000 118.000 1.59991121e-03
  
150.000 0.000 1.17462293e-03
150.000 2.000 1.17487431e-03
150.000 4.000 1.17562840e-03
150.000 6.000 1.17688503e-03
150.000 8.000 1.17864391e-03
150.000 10.000 1.18090463e-03
150.000 12.000 1.18366669e-03
150.000 14.000 1.18692944e-03
150.000 16.000 1.19069214e-03
150.000 18.000 1.19495392e-03
150.000 20.000 1.19971382e-03
150.000 22.000 1.20497073e-03
150.000 24.000 1.21072345e-03
150.000 26.000 1.21697066e-03
150.000 28.000 1.22371092e-03
150.000 30.000 1.23094268e-03
150.000 32.000 1.23866426e-03
150.000 34.000 1.24687390e-03
150.000 36.000 1.25556970e-03
150.000 38.000 1.26474985e-03
150.000 40.000 1.27441269e-03
150.000 42.000 1.28455642e-03
150.000 44.000 1.29517913e-03
150.000 46.000 1.30627885e-03
150.000 48.000 1.31785140e-03
150.000 50.000 1.32989084e-03
150.000 52.000 1.34239021e-03
150.000 54.000 1.35533532e-03
150.000 56.000 1.36870603e-03
150.000 58.000 1.38247828e-03
150.000 60.000 1.39662533e-03
150.000 62.000 1.41111736e-03
150.000 64.000 1.42592191e-03
150.000 66.000 1.44100309e-03
150.000 68.000 1.45631815e-03
150.000 70.000 1.47181366e-03
150.000 72.000 1.48742857e-03
150.000 74.000 1.50310512e-03
150.000 76.000 1.51879072e-03
150.000 78.000 1.53443806e-03
150.000 80.000 1.55000503e-03
150.000 82.000 1.56545474e-03
150.000 84.000 1.58075555e-03
150.000 86.000 1.59588103e-03
150.000 88.000 1.61080998e-03
150.000 90.000 1.62552644e-03
150.000 92.000 1.64001967e-03
150.000 94.000 1.65428414e-03
150.000 96.000 1.66831957e-03
150.000 98.000 1.68213091e-03
150.000 100.000 1.69572831e-03
150.000 102.000 1.70912718e-03
150.000 104.000 1.72234813e-03
150.000 106.000 1.73541702e-03
150.000 108.000 1.74836492e-03
150.000 110.000 1.76122814e-03
150.000 112.000 1.77404820e-03
150.000 114.000 1.78687186e-03
150.000 116.000 1.79975112e-03
150.000 118.000 1.81274319e-03
  
152.000 0.000 1.31987817e-03
152.000 2.000 1.32014401e-03
152.000 4.000 1.32094144e-03
152.000 6.000 1.32227021e-03
152.000 8.000 1.32412987e-03
152.000 10.000 1.32651980e-03
152.000 12.000 1.32943922e-03
152.000 14.000 1.33288715e-03
152.000 16.000 1.33686246e-03
152.000 18.000 1.34136382e-03
152.000 20.000 1.34638974e-03
152.000 22.000 1.35193855e-03
152.000 24.000 1.35800841e-03
152.000 26.000 1.36459728e-03
152.000 28.000 1.37170297e-03
152.000 30.000 1.37932312e-03
152.000 32.000 1.38745516e-03
152.000 34.000 1.39609637e-03
152.000 36.000 1.40524386e-03
152.000 38.000 1.41489473e-03
152.000 40.000 1.42504606e-03
152.000 42.000 1.43569466e-03
152.000 44.000 1.44683707e-03
152.000 46.000 1.45846967e-03
152.000 48.000 1.47058661e-03
152.000 50.000 1.48318035e-03
152.000 52.000 1.49624251e-03
152.000 54.000 1.50975804e-03
152.000 56.000 1.52370707e-03
152.000 58.000 1.53806689e-03
152.000 60.000 1.55281295e-03
152.000 62.000 1.56791852e-03
152.000 64.000 1.58335517e-03
152.000 66.000 1.59909239e-03
152.000 68.000 1.61509494e-03
152.000 70.000 1.63131981e-03
152.000 72.000 1.64771808e-03
152.000 74.000 1.66424351e-03
152.000 76.000 1.68085411e-03
152.000 78.000 1.69751215e-03
152.000 80.000 1.71418415e-03
152.000 82.000 1.73084090e-03
152.000 84.000 1.74745743e-03
152.000 86.000 1.76401303e-03
152.000 88.000 1.78049125e-03
152.000 90.000 1.79687991e-03
152.000 92.000 1.81317106e-03
152.000 94.000 1.82936101e-03
152.000 96.000 1.84545035e-03
152.000 98.000 1.86144391e-03
152.000 100.000 1.87735077e-03
152.000 102.000 1.89318427e-03
152.000 104.000 1.90896202e-03
152.000 106.000 1.92470587e-03
152.000 108.000 1.94044193e-03
152.000 110.000 1.95620057e-03
152.000 112.000 1.97201642e-03
152.000 114.000 1.98792836e-03
152.000 116.000 2.00397952e-03
152.000 118.000 2.02021729e-03
  
154.000 0.000 1.47615393e-03
154.000 2.000 1.47642612e-03
154.000 4.000 1.47724259e-03
154.000 6.000 1.47860306e-03
154.000 8.000 1.48050706e-03
154.000 10.000 1.48295395e-03
154.000 12.000 1.48594288e-03
154.000 14.000 1.48947284e-03
154.000 16.000 1.49354260e-03
154.000 18.000 1.49815078e-03
154.000 20.000 1.50329578e-03
154.000 22.000 1.50897584e-03
154.000 24.000 1.51518901e-03
154.000 26.000 1.52193313e-03
154.000 28.000 1.52920589e-03
154.000 30.000 1.53700476e-03
154.000 32.000 1.54532704e-03
154.000 34.000 1.55416985e-03
154.000 36.000 1.56353013e-03
154.000 38.000 1.57340475e-03
154.000 40.000 1.58379054e-03
154.000 42.000 1.59468400e-03
154.000 44.000 1.60608132e-03
154.000 46.000 1.61797857e-03
154.000 48.000 1.63036963e-03
154.000 50.000 1.64324686e-03
154.000 52.000 1.65660198e-03
154.000 54.000 1.67042055e-03
154.000 56.000 1.68468410e-03
154.000 58.000 1.69937207e-03
154.000 60.000 1.71446246e-03
154.000 62.000 1.72993173e-03
154.000 64.000 1.74575512e-03
154.000 66.000 1.76190683e-03
154.000 68.000 1.77835781e-03
154.000 70.000 1.79507360e-03
154.000 72.000 1.81201517e-03
154.000 74.000 1.82914560e-03
154.000 76.000 1.84643136e-03
154.000 78.000 1.86384229e-03
154.000 80.000 1.88135161e-03
154.000 82.000 1.89893592e-03
154.000 84.000 1.91657518e-03
154.000 86.000 1.93425275e-03
154.000 88.000 1.95195536e-03
154.000 90.000 1.96967310e-03
154.000 92.000 1.98739946e-03
154.000 94.000 2.00513129e-03
154.000 96.000 2.02286883e-03
154.000 98.000 2.04061569e-03
154.000 100.000 2.05837885e-03
154.000 102.000 2.07616867e-03
154.000 104.000 2.09399891e-03
154.000 106.000 2.11188666e-03
154.000 108.000 2.12985244e-03
154.000 110.000 2.14792010e-03
154.000 112.000 2.16611690e-03
154.000 114.000 2.18447347e-03
154.000 116.000 2.20302379e-03
154.000 118.000 2.22180525e-03
  
156.000 0.000 1.64303313e-03
156.000 2.000 1.64330345e-03
156.000 4.000 1.64411432e-03
156.000 6.000 1.64546553e-03
156.000 8.000 1.64735672e-03
156.000 10.000 1.64978738e-03
156.000 12.000 1.65275686e-03
156.000 14.000 1.65626438e-03
156.000 16.000 1.66030899e-03
156.000 18.000 1.66488961e-03
156.000 20.000 1.67000501e-03
156.000 22.000 1.67565383e-03
156.000 24.000 1.68183455e-03
156.000 26.000 1.68854550e-03
156.000 28.000 1.69578489e-03
156.000 30.000 1.70355076e-03
156.000 32.000 1.71184103e-03
156.000 34.000 1.72065346e-03
156.000 36.000 1.72998567e-03
156.000 38.000 1.73983528e-03
156.000 40.000 1.75019988e-03
156.000 42.000 1.76107677e-03
156.000 44.000 1.77246310e-03
156.000 46.000 1.78435599e-03
156.000 48.000 1.79675053e-03
156.000 50.000 1.80964049e-03
156.000 52.000 1.82301922e-03
156.000 54.000 1.83687430e-03
156.000 56.000 1.85118968e-03
156.000 58.000 1.86594753e-03
156.000 60.000 1.88112869e-03
156.000 62.000 1.89671263e-03
156.000 64.000 1.91267777e-03
156.000 66.000 1.92900203e-03
156.000 68.000 1.94566118e-03
156.000 70.000 1.96262729e-03
156.000 72.000 1.97986897e-03
156.000 74.000 1.99735644e-03
156.000 76.000 2.01506250e-03
156.000 78.000 2.03296256e-03
156.000 80.000 2.05103462e-03
156.000 82.000 2.06925927e-03
156.000 84.000 2.08761968e-03
156.000 86.000 2.10610165e-03
156.000 88.000 2.12469354e-03
156.000 90.000 2.14338631e-03
156.000 92.000 2.16217354e-03
156.000 94.000 2.18105135e-03
156.000 96.000 2.20001852e-03
156.000 98.000 2.21907636e-03
156.000 100.000 2.23822882e-03
156.000 102.000 2.25748242e-03
156.000 104.000 2.27684629e-03
156.000 106.000 2.29633213e-03
156.000 108.000 2.31595425e-03
156.000 110.000 2.33572955e-03
156.000 112.000 2.35567752e-03
156.000 114.000 2.37582026e-03
156.000 116.000 2.39618245e-03
156.000 118.000 2.41679135e-03
  
158.000 0.000 1.81992350e-03
158.000 2.000 1.82018362e-03
158.000 4.000 1.82096394e-03
158.000 6.000 1.82226440e-03
158.000 8.000 1.82408487e-03
158.000 10.000 1.82642519e-03
158.000 12.000 1.82928515e-03
158.000 14.000 1.83266448e-03
158.000 16.000 1.83656286e-03
158.000 18.000 1.84097995e-03
158.000 20.000 1.84591533e-03
158.000 22.000 1.85136856e-03
158.000 24.000 1.85733912e-03
158.000 26.000 1.86382647e-03
158.000 28.000 1.87083001e-03
158.000 30.000 1.87834910e-03
158.000 32.000 1.88638304e-03
158.000 34.000 1.89493110e-03
158.000 36.000 1.90399249e-03
158.000 38.000 1.91356652e-03
158.000 40.000 1.92365263e-03
158.000 42.000 1.93425014e-03
158.000 44.000 1.94535845e-03
158.000 46.000 1.95697719e-03
158.000 48.000 1.96910421e-03
158.000 50.000 1.98173618e-03
158.000 52.000 1.99486965e-03
158.000 54.000 2.00849555e-03
158.000 56.000 2.02260116e-03
158.000 58.000 2.03717183e-03
158.000 60.000 2.05219129e-03
158.000 62.000 2.06764168e-03
158.000 64.000 2.08350390e-03
158.000 66.000 2.09975846e-03
158.000 68.000 2.11638428e-03
158.000 70.000 2.13335795e-03
158.000 72.000 2.15065345e-03
158.000 74.000 2.16824591e-03
158.000 76.000 2.18611239e-03
158.000 78.000 2.20423187e-03
158.000 80.000 2.22258523e-03
158.000 82.000 2.24115524e-03
158.000 84.000 2.25992663e-03
158.000 86.000 2.27888599e-03
158.000 88.000 2.29802186e-03
158.000 90.000 2.31732466e-03
158.000 92.000 2.33678675e-03
158.000 94.000 2.35640238e-03
158.000 96.000 2.37616773e-03
158.000 98.000 2.39608086e-03
158.000 100.000 2.41614178e-03
158.000 102.000 2.43635238e-03
158.000 104.000 2.45671647e-03
158.000 106.000 2.47723979e-03
158.000 108.000 2.49792997e-03
158.000 110.000 2.51879654e-03
158.000 112.000 2.53985098e-03
158.000 114.000 2.56110665e-03
158.000 116.000 2.58257882e-03
158.000 118.000 2.60428470e-03
  
160.000 0.000 2.00607970e-03
160.000 2.000 2.00632118e-03
160.000 4.000 2.00704569e-03
160.000 6.000 2.00825338e-03
160.000 8.000 2.00994451e-03
160.000 10.000 2.01211945e-03
160.000 12.000 2.01477867e-03
160.000 14.000 2.01792276e-03
160.000 16.000 2.02155240e-03
160.000 18.000 2.02566837e-03
160.000 20.000 2.03027157e-03
160.000 22.000 2.03536300e-03
160.000 24.000 2.04094377e-03
160.000 26.000 2.04701508e-03
160.000 28.000 2.05357825e-03
160.000 30.000 2.06063470e-03
160.000 32.000 2.06818595e-03
160.000 34.000 2.07623364e-03
160.000 36.000 2.08477952e-03
160.000 38.000 2.09382560e-03
160.000 40.000 2.10337428e-03
160.000 42.000 2.11342819e-03
160.000 44.000 2.12399034e-03
160.000 46.000 2.13506440e-03
160.000 48.000 2.14665249e-03
160.000 50.000 2.15875580e-03
160.000 52.000 2.17137562e-03
160.000 54.000 2.18450752e-03
160.000 56.000 2.19814286e-03
160.000 58.000 2.21227045e-03
160.000 60.000 2.22687684e-03
160.000 62.000 2.24194631e-03
160.000 64.000 2.25746127e-03
160.000 66.000 2.27340352e-03
160.000 68.000 2.28975330e-03
160.000 70.000 2.30648960e-03
160.000 72.000 2.32358948e-03
160.000 74.000 2.34103081e-03
160.000 76.000 2.35879282e-03
160.000 78.000 2.37685605e-03
160.000 80.000 2.39520240e-03
160.000 82.000 2.41381508e-03
160.000 84.000 2.43267864e-03
160.000 86.000 2.45177898e-03
160.000 88.000 2.47110331e-03
160.000 90.000 2.49064019e-03
160.000 92.000 2.51037952e-03
160.000 94.000 2.53031251e-03
160.000 96.000 2.55043172e-03
160.000 98.000 2.57073106e-03
160.000 100.000 2.59120574e-03
160.000 102.000 2.61185233e-03
160.000 104.000 2.63266872e-03
160.000 106.000 2.65365414e-03
160.000 108.000 2.67480916e-03
160.000 110.000 2.69613567e-03
160.000 112.000 2.71763692e-03
160.000 114.000 2.73931745e-03
160.000 116.000 2.76118319e-03
160.000 118.000 2.78324135e-03
  
162.000 0.000 2.20063370e-03
162.000 2.000 2.20084802e-03
162.000 4.000 2.20149112e-03
162.000 6.000 2.20256349e-03
162.000 8.000 2.20406591e-03
162.000 10.000 2.20599950e-03
162.000 12.000 2.20836568e-03
162.000 14.000 2.21116618e-03
162.000 16.000 2.21440308e-03
162.000 18.000 2.21807875e-03
162.000 20.000 2.22219587e-03
162.000 22.000 2.22675747e-03
162.000 24.000 2.23176685e-03
162.000 26.000 2.23722767e-03
162.000 28.000 2.24314389e-03
162.000 30.000 2.24951978e-03
162.000 32.000 2.25635993e-03
162.000 34.000 2.26366926e-03
162.000 36.000 2.27145300e-03
162.000 38.000 2.27971694e-03
162.000 40.000 2.28846765e-03
162.000 42.000 2.29771233e-03
162.000 44.000 2.30745906e-03
162.000 46.000 2.31771712e-03
162.000 48.000 2.32849451e-03
162.000 50.000 2.33979852e-03
162.000 52.000 2.35163681e-03
162.000 54.000 2.36401073e-03
162.000 56.000 2.37691637e-03
162.000 58.000 2.39034619e-03
162.000 60.000 2.40428923e-03
162.000 62.000 2.41873122e-03
162.000 64.000 2.43365494e-03
162.000 66.000 2.44904189e-03
162.000 68.000 2.46487173e-03
162.000 70.000 2.48112356e-03
162.000 72.000 2.49777526e-03
162.000 74.000 2.51480527e-03
162.000 76.000 2.53219287e-03
162.000 78.000 2.54991825e-03
162.000 80.000 2.56796243e-03
162.000 82.000 2.58630731e-03
162.000 84.000 2.60493567e-03
162.000 86.000 2.62383113e-03
162.000 88.000 2.64297821e-03
162.000 90.000 2.66236227e-03
162.000 92.000 2.68196956e-03
162.000 94.000 2.70178717e-03
162.000 96.000 2.72180308e-03
162.000 98.000 2.74200614e-03
162.000 100.000 2.76238604e-03
162.000 102.000 2.78293337e-03
162.000 104.000 2.80363957e-03
162.000 106.000 2.82449695e-03
162.000 108.000 2.84549869e-03
162.000 110.000 2.86663882e-03
162.000 112.000 2.88791228e-03
162.000 114.000 2.90931482e-03
162.000 116.000 2.93084311e-03
162.000 118.000 2.95249466e-03
  
164.000 0.000 2.40263097e-03
164.000 2.000 2.40280947e-03
164.000 4.000 2.40334526e-03
164.000 6.000 2.40423924e-03
164.000 8.000 2.40549286e-03
164.000 10.000 2.40710819e-03
164.000 12.000 2.40908788e-03
164.000 14.000 2.41143518e-03
164.000 16.000 2.41415389e-03
164.000 18.000 2.41724846e-03
164.000 20.000 2.42072387e-03
164.000 22.000 2.42458572e-03
164.000 24.000 2.42884020e-03
164.000 26.000 2.43349408e-03
164.000 28.000 2.43855471e-03
164.000 30.000 2.44403005e-03
164.000 32.000 2.44992864e-03
164.000 34.000 2.45625960e-03
164.000 36.000 2.46303266e-03
164.000 38.000 2.47025849e-03
164.000 40.000 2.47794903e-03
164.000 42.000 2.48611746e-03
164.000 44.000 2.49477838e-03
164.000 46.000 2.50394836e-03
164.000 48.000 2.51364290e-03
164.000 50.000 2.52387701e-03
164.000 52.000 2.53466636e-03
164.000 54.000 2.54601919e-03
164.000 56.000 2.55793679e-03
164.000 58.000 2.57041532e-03
164.000 60.000 2.58344585e-03
164.000 62.000 2.59701461e-03
164.000 64.000 2.61110344e-03
164.000 66.000 2.62569177e-03
164.000 68.000 2.64075653e-03
164.000 70.000 2.65627464e-03
164.000 72.000 2.67222249e-03
164.000 74.000 2.68857688e-03
164.000 76.000 2.70531514e-03
164.000 78.000 2.72241509e-03
164.000 80.000 2.73985508e-03
164.000 82.000 2.75761397e-03
164.000 84.000 2.77567113e-03
164.000 86.000 2.79400645e-03
164.000 88.000 2.81260035e-03
164.000 90.000 2.83143374e-03
164.000 92.000 2.85048807e-03
164.000 94.000 2.86974528e-03
164.000 96.000 2.88918785e-03
164.000 98.000 2.90879876e-03
164.000 100.000 2.92856150e-03
164.000 102.000 2.94846010e-03
164.000 104.000 2.96847908e-03
164.000 106.000 2.98860349e-03
164.000 108.000 3.00881889e-03
164.000 110.000 3.02911136e-03
164.000 112.000 3.04946749e-03
164.000 114.000 3.06987438e-03
164.000 116.000 3.09031966e-03
164.000 118.000 3.11079147e-03
  
166.000 0.000 2.61106950e-03
166.000 2.000 2.61120344e-03
166.000 4.000 2.61160570e-03
166.000 6.000 2.61227767e-03
166.000 8.000 2.61322166e-03
166.000 10.000 2.61444091e-03
166.000 12.000 2.61593956e-03
166.000 14.000 2.61772271e-03
166.000 16.000 2.61979634e-03
166.000 18.000 2.62216740e-03
166.000 20.000 2.62484372e-03
166.000 22.000 2.62783408e-03
166.000 24.000 2.63114819e-03
166.000 26.000 2.63479665e-03
166.000 28.000 2.63879102e-03
166.000 30.000 2.64314377e-03
166.000 32.000 2.64786827e-03
166.000 34.000 2.65297886e-03
166.000 36.000 2.65849078e-03
166.000 38.000 2.66442069e-03
166.000 40.000 2.67078725e-03
166.000 42.000 2.67761099e-03
166.000 44.000 2.68491461e-03
166.000 46.000 2.69272365e-03
166.000 48.000 2.70106281e-03
166.000 50.000 2.70995649e-03
166.000 52.000 2.71942997e-03
166.000 54.000 2.72949942e-03
166.000 56.000 2.74017177e-03
166.000 58.000 2.75144667e-03
166.000 60.000 2.76331661e-03
166.000 62.000 2.77576722e-03
166.000 64.000 2.78877786e-03
166.000 66.000 2.80232389e-03
166.000 68.000 2.81637723e-03
166.000 70.000 2.83091018e-03
166.000 72.000 2.84589537e-03
166.000 74.000 2.86130580e-03
166.000 76.000 2.87711475e-03
166.000 78.000 2.89329575e-03
166.000 80.000 2.90982267e-03
166.000 82.000 2.92666961e-03
166.000 84.000 2.94381098e-03
166.000 86.000 2.96122147e-03
166.000 88.000 2.97887606e-03
166.000 90.000 2.99674999e-03
166.000 92.000 3.01481880e-03
166.000 94.000 3.03305831e-03
166.000 96.000 3.05144463e-03
166.000 98.000 3.06995413e-03
166.000 100.000 3.08856348e-03
166.000 102.000 3.10724964e-03
166.000 104.000 3.12598983e-03
166.000 106.000 3.14476158e-03
166.000 108.000 3.16354268e-03
166.000 110.000 3.18231120e-03
166.000 112.000 3.20104553e-03
166.000 114.000 3.21972430e-03
166.000 116.000 3.23832644e-03
166.000 118.000 3.25683117e-03
  
168.000 0.000 2.82493872e-03
168.000 2.000 2.82501923e-03
168.000 4.000 2.82526141e-03
168.000 6.000 2.82566724e-03
168.000 8.000 2.82624005e-03
168.000 10.000 2.82698444e-03
168.000 12.000 2.82790639e-03
168.000 14.000 2.82901316e-03
168.000 16.000 2.83031335e-03
168.000 18.000 2.83181689e-03
168.000 20.000 2.83353501e-03
168.000 22.000 2.83548029e-03
168.000 24.000 2.83766661e-03
168.000 26.000 2.84010919e-03
168.000 28.000 2.84282456e-03
168.000 30.000 2.84583059e-03
168.000 32.000 2.84914645e-03
168.000 34.000 2.85279264e-03
168.000 36.000 2.85679103e-03
168.000 38.000 2.86116544e-03
168.000 40.000 2.86594256e-03
168.000 42.000 2.87115177e-03
168.000 44.000 2.87682548e-03
168.000 46.000 2.88299996e-03
168.000 48.000 2.88971083e-03
168.000 50.000 2.89699356e-03
168.000 52.000 2.90488473e-03
168.000 54.000 2.91340941e-03
168.000 56.000 2.92258034e-03
168.000 58.000 2.93240047e-03
168.000 60.000 2.94286284e-03
168.000 62.000 2.95395122e-03
168.000 64.000 2.96564068e-03
168.000 66.000 2.97790039e-03
168.000 68.000 2.99069474e-03
168.000 70.000 3.00398895e-03
168.000 72.000 3.01774956e-03
168.000 74.000 3.03194359e-03
168.000 76.000 3.04653822e-03
168.000 78.000 3.06150081e-03
168.000 80.000 3.07679891e-03
168.000 82.000 3.09240021e-03
168.000 84.000 3.10827261e-03
168.000 86.000 3.12438416e-03
168.000 88.000 3.14070309e-03
168.000 90.000 3.15719782e-03
168.000 92.000 3.17383691e-03
168.000 94.000 3.19058914e-03
168.000 96.000 3.20742342e-03
168.000 98.000 3.22430887e-03
168.000 100.000 3.24121475e-03
168.000 102.000 3.25811053e-03
168.000 104.000 3.27496582e-03
168.000 106.000 3.29175043e-03
168.000 108.000 3.30843433e-03
168.000 110.000 3.32498768e-03
168.000 112.000 3.34138079e-03
168.000 114.000 3.35758416e-03
168.000 116.000 3.37356846e-03
168.000 118.000 3.38930455e-03
  
170.000 0.000 3.04325536e-03
170.000 2.000 3.04327347e-03
170.000 4.000 3.04332871e-03
170.000 6.000 3.04342375e-03
170.000 8.000 3.04356307e-03
170.000 10.000 3.04375293e-03
170.000 12.000 3.04400138e-03
170.000 14.000 3.04431825e-03
170.000 16.000 3.04471518e-03
170.000 18.000 3.04520558e-03
170.000 20.000 3.04580465e-03
170.000 22.000 3.04652939e-03
170.000 24.000 3.04739858e-03
170.000 26.000 3.04843280e-03
170.000 28.000 3.04965439e-03
170.000 30.000 3.05108751e-03
170.000 32.000 3.05275811e-03
170.000 34.000 3.05469389e-03
170.000 36.000 3.05692443e-03
170.000 38.000 3.05948193e-03
170.000 40.000 3.06240253e-03
170.000 42.000 3.06572598e-03
170.000 44.000 3.06949604e-03
170.000 46.000 3.07376156e-03
170.000 48.000 3.07857086e-03
170.000 50.000 3.08397219e-03
170.000 52.000 3.09001509e-03
170.000 54.000 3.09673442e-03
170.000 56.000 3.10414890e-03
170.000 58.000 3.11226428e-03
170.000 60.000 3.12107322e-03
170.000 62.000 3.13055608e-03
170.000 64.000 3.14068173e-03
170.000 66.000 3.15141073e-03
170.000 68.000 3.16269732e-03
170.000 70.000 3.17449704e-03
170.000 72.000 3.18676802e-03
170.000 74.000 3.19946913e-03
170.000 76.000 3.21255943e-03
170.000 78.000 3.22599819e-03
170.000 80.000 3.23974486e-03
170.000 82.000 3.25375909e-03
170.000 84.000 3.26800072e-03
170.000 86.000 3.28242978e-03
170.000 88.000 3.29700652e-03
170.000 90.000 3.31169135e-03
170.000 92.000 3.32644489e-03
170.000 94.000 3.34122797e-03
170.000 96.000 3.35600158e-03
170.000 98.000 3.37072693e-03
170.000 100.000 3.38536542e-03
170.000 102.000 3.39987864e-03
170.000 104.000 3.41422837e-03
170.000 106.000 3.42837660e-03
170.000 108.000 3.44228550e-03
170.000 110.000 3.45591744e-03
170.000 112.000 3.46923497e-03
170.000 114.000 3.48220087e-03
170.000 116.000 3.49477808e-03
170.000 118.000 3.50692974e-03
  
172.000 0.000 3.26509427e-03
172.000 2.000 3.26504092e-03
172.000 4.000 3.26488203e-03
172.000 6.000 3.26462109e-03
172.000 8.000 3.26426390e-03
172.000 10.000 3.26381860e-03
172.000 12.000 3.26329564e-03
172.000 14.000 3.26270780e-03
172.000 16.000 3.26207019e-03
172.000 18.000 3.26140022e-03
172.000 20.000 3.26071766e-03
172.000 22.000 3.26004456e-03
172.000 24.000 3.25940533e-03
172.000 26.000 3.25882668e-03
172.000 28.000 3.25833766e-03
172.000 30.000 3.25796964e-03
172.000 32.000 3.25775630e-03
172.000 34.000 3.25773365e-03
172.000 36.000 3.25794008e-03
172.000 38.000 3.25841748e-03
172.000 40.000 3.25921284e-03
172.000 42.000 3.26037788e-03
172.000 44.000 3.26196945e-03
172.000 46.000 3.26405085e-03
172.000 48.000 3.26668491e-03
172.000 50.000 3.26993441e-03
172.000 52.000 3.27386358e-03
172.000 54.000 3.27851785e-03
172.000 56.000 3.28392191e-03
172.000 58.000 3.29008376e-03
172.000 60.000 3.29699449e-03
172.000 62.000 3.30462939e-03
172.000 64.000 3.31294894e-03
172.000 66.000 3.32190250e-03
172.000 68.000 3.33143133e-03
172.000 70.000 3.34147864e-03
172.000 72.000 3.35199181e-03
172.000 74.000 3.36291941e-03
172.000 76.000 3.37421035e-03
172.000 78.000 3.38581390e-03
172.000 80.000 3.39767968e-03
172.000 82.000 3.40975765e-03
172.000 84.000 3.42199812e-03
172.000 86.000 3.43435174e-03
172.000 88.000 3.44676952e-03
172.000 90.000 3.45920282e-03
172.000 92.000 3.47160333e-03
172.000 94.000 3.48392310e-03
172.000 96.000 3.49611453e-03
172.000 98.000 3.50813036e-03
172.000 100.000 3.51992368e-03
172.000 102.000 3.53144794e-03
172.000 104.000 3.54265691e-03
172.000 106.000 3.55350474e-03
172.000 108.000 3.56394591e-03
172.000 110.000 3.57393523e-03
172.000 112.000 3.58342791e-03
172.000 114.000 3.59237944e-03
172.000 116.000 3.60074572e-03
172.000 118.000 3.60848296e-03
  
174.000 0.000 3.48961257e-03
174.000 2.000 3.48947857e-03
174.000 4.000 3.48907806e-03
174.000 6.000 3.48841541e-03
174.000 8.000 3.48749796e-03
174.000 10.000 3.48633595e-03
174.000 12.000 3.48494256e-03
174.000 14.000 3.48333390e-03
174.000 16.000 3.48152901e-03
174.000 18.000 3.47954985e-03
174.000 20.000 3.47742131e-03
174.000 22.000 3.47517123e-03
174.000 24.000 3.47283034e-03
174.000 26.000 3.47043234e-03
174.000 28.000 3.46801382e-03
174.000 30.000 3.46561433e-03
174.000 32.000 3.46327634e-03
174.000 34.000 3.46104523e-03
174.000 36.000 3.45896939e-03
174.000 38.000 3.45710167e-03
174.000 40.000 3.45550144e-03
174.000 42.000 3.45423402e-03
174.000 44.000 3.45337113e-03
174.000 46.000 3.45299248e-03
174.000 48.000 3.45317725e-03
174.000 50.000 3.45400456e-03
174.000 52.000 3.45555501e-03
174.000 54.000 3.45788537e-03
174.000 56.000 3.46102615e-03
174.000 58.000 3.46498686e-03
174.000 60.000 3.46975571e-03
174.000 62.000 3.47530101e-03
174.000 64.000 3.48157251e-03
174.000 66.000 3.48850553e-03
174.000 68.000 3.49602540e-03
174.000 70.000 3.50406023e-03
174.000 72.000 3.51254429e-03
174.000 74.000 3.52141370e-03
174.000 76.000 3.53060522e-03
174.000 78.000 3.54005624e-03
174.000 80.000 3.54970480e-03
174.000 82.000 3.55948958e-03
174.000 84.000 3.56934989e-03
174.000 86.000 3.57922569e-03
174.000 88.000 3.58905755e-03
174.000 90.000 3.59878673e-03
174.000 92.000 3.60835508e-03
174.000 94.000 3.61770512e-03
174.000 96.000 3.62677999e-03
174.000 98.000 3.63552349e-03
174.000 100.000 3.64388003e-03
174.000 102.000 3.65179469e-03
174.000 104.000 3.65921316e-03
174.000 106.000 3.66608179e-03
174.000 108.000 3.67234757e-03
174.000 110.000 3.67795811e-03
174.000 112.000 3.68286168e-03
174.000 114.000 3.68700717e-03
174.000 116.000 3.69034413e-03
174.000 118.000 3.69282273e-03


==> anc/data/fig4_right2_entropy_density_24x8_full.dat <==
114.000 0.000 2.54223768e-03
114.000 2.000 2.54293453e-03
114.000 4.000 2.54502139e-03
114.000 6.000 2.54848725e-03
114.000 8.000 2.55331373e-03
114.000 10.000 2.55947512e-03
114.000 12.000 2.56693835e-03
114.000 14.000 2.57566302e-03
114.000 16.000 2.58560135e-03
114.000 18.000 2.59669825e-03
114.000 20.000 2.60889125e-03
114.000 22.000 2.62211055e-03
114.000 24.000 2.63627901e-03
114.000 26.000 2.65131212e-03
114.000 28.000 2.66711803e-03
114.000 30.000 2.68359755e-03
114.000 32.000 2.70064413e-03
114.000 34.000 2.71814390e-03
114.000 36.000 2.73597558e-03
114.000 38.000 2.75400916e-03
114.000 40.000 2.77210121e-03
114.000 42.000 2.79009209e-03
114.000 44.000 2.80780485e-03
114.000 46.000 2.82503958e-03
114.000 48.000 2.84157581e-03
114.000 50.000 2.85717672e-03
114.000 52.000 2.87158637e-03
114.000 54.000 2.88453978e-03
114.000 56.000 2.89579011e-03
114.000 58.000 2.90511339e-03
114.000 60.000 2.91230569e-03
114.000 62.000 2.91717219e-03
114.000 64.000 2.91952248e-03
114.000 66.000 2.91916435e-03
114.000 68.000 2.91591495e-03
114.000 70.000 2.90962208e-03
114.000 72.000 2.90018593e-03
114.000 74.000 2.88756782e-03
114.000 76.000 2.87179072e-03
114.000 78.000 2.85293922e-03
114.000 80.000 2.83115954e-03
114.000 82.000 2.80665958e-03
114.000 84.000 2.77970882e-03
114.000 86.000 2.75063842e-03
114.000 88.000 2.71984115e-03
114.000 90.000 2.68777144e-03
114.000 92.000 2.65494534e-03
114.000 94.000 2.62194054e-03
114.000 96.000 2.58939637e-03
114.000 98.000 2.55801380e-03
114.000 100.000 2.52855542e-03
114.000 102.000 2.50184548e-03
114.000 104.000 2.47876986e-03
114.000 106.000 2.46027606e-03
114.000 108.000 2.44737323e-03
114.000 110.000 2.44113217e-03
114.000 112.000 2.44268530e-03
114.000 114.000 2.45322667e-03
114.000 116.000 2.47401198e-03
114.000 118.000 2.50635858e-03
  
116.000 0.000 2.80640737e-03
116.000 2.000 2.80709863e-03
116.000 4.000 2.80916968e-03
116.000 6.000 2.81261235e-03
116.000 8.000 2.81741304e-03
116.000 10.000 2.82355271e-03
116.000 12.000 2.83100686e-03
116.000 14.000 2.83974555e-03
116.000 16.000 2.84973340e-03
116.000 18.000 2.86092961e-03
116.000 20.000 2.87328790e-03
116.000 22.000 2.88675658e-03
116.000 24.000 2.90127848e-03
116.000 26.000 2.91679103e-03
116.000 28.000 2.93322619e-03
116.000 30.000 2.95051049e-03
116.000 32.000 2.96856500e-03
116.000 34.000 2.98730536e-03
116.000 36.000 3.00664176e-03
116.000 38.000 3.02647792e-03
116.000 40.000 3.04670755e-03
116.000 42.000 3.06721192e-03
116.000 44.000 3.08785820e-03
116.000 46.000 3.10849406e-03
116.000 48.000 3.12894796e-03
116.000 50.000 3.14903059e-03
116.000 52.000 3.16853048e-03
116.000 54.000 3.18721819e-03
116.000 56.000 3.20486502e-03
116.000 58.000 3.22124644e-03
116.000 60.000 3.23613848e-03
116.000 62.000 3.24930471e-03
116.000 64.000 3.26049157e-03
116.000 66.000 3.26941982e-03
116.000 68.000 3.27579825e-03
116.000 70.000 3.27935294e-03
116.000 72.000 3.27986032e-03
116.000 74.000 3.27716146e-03
116.000 76.000 3.27116303e-03
116.000 78.000 3.26183724e-03
116.000 80.000 3.24922183e-03
116.000 82.000 3.23342014e-03
116.000 84.000 3.21460102e-03
116.000 86.000 3.19299889e-03
116.000 88.000 3.16891374e-03
116.000 90.000 3.14271109e-03
116.000 92.000 3.11482202e-03
116.000 94.000 3.08574318e-03
116.000 96.000 3.05603675e-03
116.000 98.000 3.02633049e-03
116.000 100.000 2.99731768e-03
116.000 102.000 2.96975718e-03
116.000 104.000 2.94447340e-03
116.000 106.000 2.92235630e-03
116.000 108.000 2.90436139e-03
116.000 110.000 2.89150974e-03
116.000 112.000 2.88488798e-03
116.000 114.000 2.88564828e-03
116.000 116.000 2.89500837e-03
116.000 118.000 2.91425154e-03
  
118.000 0.000 3.10135119e-03
118.000 2.000 3.10204752e-03
118.000 4.000 3.10413465e-03
118.000 6.000 3.10760701e-03
118.000 8.000 3.11245529e-03
118.000 10.000 3.11866647e-03
118.000 12.000 3.12622384e-03
118.000 14.000 3.13510692e-03
118.000 16.000 3.14529154e-03
118.000 18.000 3.15674982e-03
118.000 20.000 3.16945015e-03
118.000 22.000 3.18335718e-03
118.000 24.000 3.19843188e-03
118.000 26.000 3.21463148e-03
118.000 28.000 3.23190948e-03
118.000 30.000 3.25021569e-03
118.000 32.000 3.26949617e-03
118.000 34.000 3.28969329e-03
118.000 36.000 3.31074568e-03
118.000 38.000 3.33258755e-03
118.000 40.000 3.35514626e-03
118.000 42.000 3.37834007e-03
118.000 44.000 3.40207604e-03
118.000 46.000 3.42624496e-03
118.000 48.000 3.45071957e-03
118.000 50.000 3.47535361e-03
118.000 52.000 3.49997601e-03
118.000 54.000 3.52438964e-03
118.000 56.000 3.54838251e-03
118.000 58.000 3.57172991e-03
118.000 60.000 3.59419014e-03
118.000 62.000 3.61548964e-03
118.000 64.000 3.63531832e-03
118.000 66.000 3.65331891e-03
118.000 68.000 3.66910282e-03
118.000 70.000 3.68228669e-03
118.000 72.000 3.69253538e-03
118.000 74.000 3.69958145e-03
118.000 76.000 3.70322634e-03
118.000 78.000 3.70334038e-03
118.000 80.000 3.69986279e-03
118.000 82.000 3.69280166e-03
118.000 84.000 3.68223397e-03
118.000 86.000 3.66830559e-03
118.000 88.000 3.65123126e-03
118.000 90.000 3.63129462e-03
118.000 92.000 3.60884817e-03
118.000 94.000 3.58431331e-03
118.000 96.000 3.55818033e-03
118.000 98.000 3.53100840e-03
118.000 100.000 3.50342555e-03
118.000 102.000 3.47612872e-03
118.000 104.000 3.44988373e-03
118.000 106.000 3.42552528e-03
118.000 108.000 3.40395694e-03
118.000 110.000 3.38615119e-03
118.000 112.000 3.37314937e-03
118.000 114.000 3.36606172e-03
118.000 116.000 3.36606736e-03
118.000 118.000 3.37441427e-03
  
120.000 0.000 3.43102506e-03
120.000 2.000 3.43173712e-03
120.000 4.000 3.43387224e-03
120.000 6.000 3.43742713e-03
120.000 8.000 3.44239637e-03
120.000 10.000 3.44877232e-03
120.000 12.000 3.45654520e-03
120.000 14.000 3.46570304e-03
120.000 16.000 3.47623168e-03
120.000 18.000 3.48811479e-03
120.000 20.000 3.50133389e-03
120.000 22.000 3.51586828e-03
120.000 24.000 3.53169512e-03
120.000 26.000 3.54878936e-03
120.000 28.000 3.56712381e-03
120.000 30.000 3.58666907e-03
120.000 32.000 3.60739358e-03
120.000 34.000 3.62926361e-03
120.000 36.000 3.65224322e-03
120.000 38.000 3.67629396e-03
120.000 40.000 3.70137325e-03
120.000 42.000 3.72743244e-03
120.000 44.000 3.75441430e-03
120.000 46.000 3.78224819e-03
120.000 48.000 3.81084655e-03
120.000 50.000 3.84010171e-03
120.000 52.000 3.86987886e-03
120.000 54.000 3.90001006e-03
120.000 56.000 3.93029851e-03
120.000 58.000 3.96051972e-03
120.000 60.000 3.99041658e-03
120.000 62.000 4.01968289e-03
120.000 64.000 4.04795865e-03
120.000 66.000 4.07481750e-03
120.000 68.000 4.09978458e-03
120.000 70.000 4.12237924e-03
120.000 72.000 4.14216704e-03
120.000 74.000 4.15878370e-03
120.000 76.000 4.17193655e-03
120.000 78.000 4.18140457e-03
120.000 80.000 4.18703833e-03
120.000 82.000 4.18876006e-03
120.000 84.000 4.18656360e-03
120.000 86.000 4.18051443e-03
120.000 88.000 4.17074963e-03
120.000 90.000 4.15747794e-03
120.000 92.000 4.14097968e-03
120.000 94.000 4.12160684e-03
120.000 96.000 4.09978302e-03
120.000 98.000 4.07600344e-03
120.000 100.000 4.05083495e-03
120.000 102.000 4.02491603e-03
120.000 104.000 3.99895677e-03
120.000 106.000 3.97373892e-03
120.000 108.000 3.95011581e-03
120.000 110.000 3.92901243e-03
120.000 112.000 3.91142538e-03
120.000 114.000 3.89842290e-03
120.000 116.000 3.89114484e-03
120.000 118.000 3.89080269e-03
  
122.000 0.000 3.79981539e-03
122.000 2.000 3.80055386e-03
122.000 4.000 3.80276886e-03
122.000 6.000 3.80645915e-03
122.000 8.000 3.81162271e-03
122.000 10.000 3.81825668e-03
122.000 12.000 3.82635739e-03
122.000 14.000 3.83592034e-03
122.000 16.000 3.84694023e-03
122.000 18.000 3.85941095e-03
122.000 20.000 3.87332556e-03
122.000 22.000 3.88867631e-03
122.000 24.000 3.90545462e-03
122.000 26.000 3.92365112e-03
122.000 28.000 3.94325560e-03
122.000 30.000 3.96425706e-03
122.000 32.000 3.98664365e-03
122.000 34.000 4.01040273e-03
122.000 36.000 4.03552084e-03
122.000 38.000 4.06198360e-03
122.000 40.000 4.08977495e-03
122.000 42.000 4.11887546e-03
122.000 44.000 4.14925940e-03
122.000 46.000 4.18089019e-03
122.000 48.000 4.21371533e-03
122.000 50.000 4.24766131e-03
122.000 52.000 4.28262548e-03
122.000 54.000 4.31846586e-03
122.000 56.000 4.35499942e-03
122.000 58.000 4.39200228e-03
122.000 60.000 4.42920424e-03
122.000 62.000 4.46627090e-03
122.000 64.000 4.50279898e-03
122.000 66.000 4.53830205e-03
122.000 68.000 4.57222995e-03
122.000 70.000 4.60401701e-03
122.000 72.000 4.63314173e-03
122.000 74.000 4.65915465e-03
122.000 76.000 4.68168010e-03
122.000 78.000 4.70041621e-03
122.000 80.000 4.71513487e-03
122.000 82.000 4.72568176e-03
122.000 84.000 4.73197634e-03
122.000 86.000 4.73401184e-03
122.000 88.000 4.73185529e-03
122.000 90.000 4.72564748e-03
122.000 92.000 4.71560300e-03
122.000 94.000 4.70201021e-03
122.000 96.000 4.68523126e-03
122.000 98.000 4.66570206e-03
122.000 100.000 4.64393232e-03
122.000 102.000 4.62050553e-03
122.000 104.000 4.59607895e-03
122.000 106.000 4.57138364e-03
122.000 108.000 4.54722441e-03
122.000 110.000 4.52447987e-03
122.000 112.000 4.50410243e-03
122.000 114.000 4.48711824e-03
122.000 116.000 4.47462726e-03
122.000 118.000 4.46780321e-03
  
124.000 0.000 4.21254804e-03
124.000 2.000 4.21332357e-03
124.000 4.000 4.21565034e-03
124.000 6.000 4.21952890e-03
124.000 8.000 4.22496016e-03
124.000 10.000 4.23194539e-03
124.000 12.000 4.24048622e-03
124.000 14.000 4.25058466e-03
124.000 16.000 4.26224305e-03
124.000 18.000 4.27546414e-03
124.000 20.000 4.29025100e-03
124.000 22.000 4.30660709e-03
124.000 24.000 4.32453622e-03
124.000 26.000 4.34404258e-03
124.000 28.000 4.36513070e-03
124.000 30.000 4.38780548e-03
124.000 32.000 4.41207221e-03
124.000 34.000 4.43793650e-03
124.000 36.000 4.46540436e-03
124.000 38.000 4.49448228e-03
124.000 40.000 4.52517720e-03
124.000 42.000 4.55749497e-03
124.000 44.000 4.59143717e-03
124.000 46.000 4.62699677e-03
124.000 48.000 4.66415174e-03
124.000 50.000 4.70285825e-03
124.000 52.000 4.74304169e-03
124.000 54.000 4.78458289e-03
124.000 56.000 4.82731110e-03
124.000 58.000 4.87100344e-03
124.000 60.000 4.91537894e-03
124.000 62.000 4.96007949e-03
124.000 64.000 5.00466515e-03
124.000 66.000 5.04859838e-03
124.000 68.000 5.09126477e-03
124.000 70.000 5.13202585e-03
124.000 72.000 5.17028527e-03
124.000 74.000 5.20552011e-03
124.000 76.000 5.23728282e-03
124.000 78.000 5.26520116e-03
124.000 80.000 5.28897826e-03
124.000 82.000 5.30839260e-03
124.000 84.000 5.32329801e-03
124.000 86.000 5.33362365e-03
124.000 88.000 5.33937405e-03
124.000 90.000 5.34062908e-03
124.000 92.000 5.33754396e-03
124.000 94.000 5.33034925e-03
124.000 96.000 5.31935086e-03
124.000 98.000 5.30493007e-03
124.000 100.000 5.28754348e-03
124.000 102.000 5.26772306e-03
124.000 104.000 5.24607610e-03
124.000 106.000 5.22328527e-03
124.000 108.000 5.20010858e-03
124.000 110.000 5.17737937e-03
124.000 112.000 5.15600636e-03
124.000 114.000 5.13697358e-03
124.000 116.000 5.12134044e-03
124.000 118.000 5.11024168e-03
  
126.000 0.000 4.67448451e-03
126.000 2.000 4.67530776e-03
126.000 4.000 4.67777821e-03
126.000 6.000 4.68189790e-03
126.000 8.000 4.68767023e-03
126.000 10.000 4.69509997e-03
126.000 12.000 4.70419323e-03
126.000 14.000 4.71495751e-03
126.000 16.000 4.72740165e-03
126.000 18.000 4.74153586e-03
126.000 20.000 4.75737172e-03
126.000 22.000 4.77492215e-03
126.000 24.000 4.79420145e-03
126.000 26.000 4.81522526e-03
126.000 28.000 4.83801061e-03
126.000 30.000 4.86257587e-03
126.000 32.000 4.88894078e-03
126.000 34.000 4.91712644e-03
126.000 36.000 4.94715530e-03
126.000 38.000 4.97905153e-03
126.000 40.000 5.01284151e-03
126.000 42.000 5.04855248e-03
126.000 44.000 5.08620913e-03
126.000 46.000 5.12582948e-03
126.000 48.000 5.16741730e-03
126.000 50.000 5.21095404e-03
126.000 52.000 5.25638902e-03
126.000 54.000 5.30362266e-03
126.000 56.000 5.35249506e-03
126.000 58.000 5.40278472e-03
126.000 60.000 5.45420221e-03
126.000 62.000 5.50637020e-03
126.000 64.000 5.55881868e-03
126.000 66.000 5.61096801e-03
126.000 68.000 5.66215055e-03
126.000 70.000 5.71166726e-03
126.000 72.000 5.75885918e-03
126.000 74.000 5.80314163e-03
126.000 76.000 5.84400622e-03
126.000 78.000 5.88102092e-03
126.000 80.000 5.91383000e-03
126.000 82.000 5.94215409e-03
126.000 84.000 5.96579013e-03
126.000 86.000 5.98461138e-03
126.000 88.000 5.99856745e-03
126.000 90.000 6.00768426e-03
126.000 92.000 6.01206407e-03
126.000 94.000 6.01188547e-03
126.000 96.000 6.00740337e-03
126.000 98.000 5.99894901e-03
126.000 100.000 5.98692996e-03
126.000 102.000 5.97183013e-03
126.000 104.000 5.95420974e-03
126.000 106.000 5.93470535e-03
126.000 108.000 5.91402985e-03
126.000 110.000 5.89297244e-03
126.000 112.000 5.87239868e-03
126.000 114.000 5.85325043e-03
126.000 116.000 5.83654590e-03
126.000 118.000 5.82337962e-03
  
128.000 0.000 5.19130203e-03
128.000 2.000 5.19218368e-03
128.000 4.000 5.19482970e-03
128.000 6.000 5.19924338e-03
128.000 8.000 5.20543015e-03
128.000 10.000 5.21339764e-03
128.000 12.000 5.22315563e-03
128.000 14.000 5.23471612e-03
128.000 16.000 5.24809325e-03
128.000 18.000 5.26330336e-03
128.000 20.000 5.28036495e-03
128.000 22.000 5.29929871e-03
128.000 24.000 5.32012752e-03
128.000 26.000 5.34287640e-03
128.000 28.000 5.36757257e-03
128.000 30.000 5.39424545e-03
128.000 32.000 5.42292659e-03
128.000 34.000 5.45364976e-03
128.000 36.000 5.48645089e-03
128.000 38.000 5.52136858e-03
128.000 40.000 5.55844511e-03
128.000 42.000 5.59772522e-03
128.000 44.000 5.63925251e-03
128.000 46.000 5.68306552e-03
128.000 48.000 5.72918924e-03
128.000 50.000 5.77762592e-03
128.000 52.000 5.82834469e-03
128.000 54.000 5.88126240e-03
128.000 56.000 5.93622853e-03
128.000 58.000 5.99302334e-03
128.000 60.000 6.05135127e-03
128.000 62.000 6.11082024e-03
128.000 64.000 6.17093680e-03
128.000 66.000 6.23108816e-03
128.000 68.000 6.29056454e-03
128.000 70.000 6.34861848e-03
128.000 72.000 6.40454070e-03
128.000 74.000 6.45769641e-03
128.000 76.000 6.50752754e-03
128.000 78.000 6.55355273e-03
128.000 80.000 6.59536734e-03
128.000 82.000 6.63264347e-03
128.000 84.000 6.66512994e-03
128.000 86.000 6.69265226e-03
128.000 88.000 6.71511271e-03
128.000 90.000 6.73249024e-03
128.000 92.000 6.74484057e-03
128.000 94.000 6.75229611e-03
128.000 96.000 6.75506599e-03
128.000 98.000 6.75343609e-03
128.000 100.000 6.74776898e-03
128.000 102.000 6.73850398e-03
128.000 104.000 6.72615710e-03
128.000 106.000 6.71132109e-03
128.000 108.000 6.69466543e-03
128.000 110.000 6.67693631e-03
128.000 112.000 6.65895663e-03
128.000 114.000 6.64162604e-03
128.000 116.000 6.62592088e-03
128.000 118.000 6.61289424e-03
  
130.000 0.000 5.76905349e-03
130.000 2.000 5.77000419e-03
130.000 4.000 5.77285769e-03
130.000 6.000 5.77761822e-03
130.000 8.000 5.78429280e-03
130.000 10.000 5.79289128e-03
130.000 12.000 5.80342632e-03
130.000 14.000 5.81591338e-03
130.000 16.000 5.83037074e-03
130.000 18.000 5.84681950e-03
130.000 20.000 5.86528357e-03
130.000 22.000 5.88578967e-03
130.000 24.000 5.90836731e-03
130.000 26.000 5.93304886e-03
130.000 28.000 5.95986946e-03
130.000 30.000 5.98886709e-03
130.000 32.000 6.02008253e-03
130.000 34.000 6.05355936e-03
130.000 36.000 6.08934401e-03
130.000 38.000 6.12748630e-03
130.000 40.000 6.16804088e-03
130.000 42.000 6.21106607e-03
130.000 44.000 6.25662020e-03
130.000 46.000 6.30475779e-03
130.000 48.000 6.35552044e-03
130.000 50.000 6.40892676e-03
130.000 52.000 6.46496158e-03
130.000 54.000 6.52355499e-03
130.000 56.000 6.58456439e-03
130.000 58.000 6.64777218e-03
130.000 60.000 6.71287901e-03
130.000 62.000 6.77948249e-03
130.000 64.000 6.84707238e-03
130.000 66.000 6.91501173e-03
130.000 68.000 6.98255960e-03
130.000 70.000 7.04893238e-03
130.000 72.000 7.11338270e-03
130.000 74.000 7.17523735e-03
130.000 76.000 7.23389965e-03
130.000 78.000 7.28884946e-03
130.000 80.000 7.33964315e-03
130.000 82.000 7.38591362e-03
130.000 84.000 7.42737031e-03
130.000 86.000 7.46379918e-03
130.000 88.000 7.49506271e-03
130.000 90.000 7.52109991e-03
130.000 92.000 7.54192633e-03
130.000 94.000 7.55763404e-03
130.000 96.000 7.56839162e-03
130.000 98.000 7.57444420e-03
130.000 100.000 7.57611343e-03
130.000 102.000 7.57379748e-03
130.000 104.000 7.56797105e-03
130.000 106.000 7.55918538e-03
130.000 108.000 7.54806822e-03
130.000 110.000 7.53532385e-03
130.000 112.000 7.52173309e-03
130.000 114.000 7.50815327e-03
130.000 116.000 7.49551826e-03
130.000 118.000 7.48483844e-03
  
132.000 0.000 6.41410371e-03
132.000 2.000 6.41513413e-03
132.000 4.000 6.41822700e-03
132.000 6.000 6.42338724e-03
132.000 8.000 6.43062301e-03
132.000 10.000 6.43994573e-03
132.000 12.000 6.45137011e-03
132.000 14.000 6.46491411e-03
132.000 16.000 6.48059895e-03
132.000 18.000 6.49844913e-03
132.000 20.000 6.51849242e-03
132.000 22.000 6.54075984e-03
132.000 24.000 6.56528567e-03
132.000 26.000 6.59210749e-03
132.000 28.000 6.62126612e-03
132.000 30.000 6.65280564e-03
132.000 32.000 6.68677341e-03
132.000 34.000 6.72322006e-03
132.000 36.000 6.76219949e-03
132.000 38.000 6.80376954e-03
132.000 40.000 6.84799366e-03
132.000 42.000 6.89493987e-03
132.000 44.000 6.94467702e-03
132.000 46.000 6.99727111e-03
132.000 48.000 7.05277574e-03
132.000 50.000 7.11122140e-03
132.000 52.000 7.17260453e-03
132.000 54.000 7.23686526e-03
132.000 56.000 7.30386747e-03
132.000 58.000 7.37339608e-03
132.000 60.000 7.44515025e-03
132.000 62.000 7.51872179e-03
132.000 64.000 7.59359027e-03
132.000 66.000 7.66910354e-03
132.000 68.000 7.74450057e-03
132.000 70.000 7.81897381e-03
132.000 72.000 7.89175002e-03
132.000 74.000 7.96212928e-03
132.000 76.000 8.02948740e-03
132.000 78.000 8.09327595e-03
132.000 80.000 8.15302225e-03
132.000 82.000 8.20832936e-03
132.000 84.000 8.25887608e-03
132.000 86.000 8.30441695e-03
132.000 88.000 8.34478228e-03
132.000 90.000 8.37987810e-03
132.000 92.000 8.40968620e-03
132.000 94.000 8.43426410e-03
132.000 96.000 8.45374509e-03
132.000 98.000 8.46833818e-03
132.000 100.000 8.47832813e-03
132.000 102.000 8.48407547e-03
132.000 104.000 8.48601644e-03
132.000 106.000 8.48466305e-03
132.000 108.000 8.48060304e-03
132.000 110.000 8.47449991e-03
132.000 112.000 8.46709289e-03
132.000 114.000 8.45919696e-03
132.000 116.000 8.45170286e-03
132.000 118.000 8.44557705e-03
  
134.000 0.000 7.13303928e-03
134.000 2.000 7.13416007e-03
134.000 4.000 7.13752422e-03
134.000 6.000 7.14313703e-03
134.000 8.000 7.15100735e-03
134.000 10.000 7.16114757e-03
134.000 12.000 7.17357359e-03
134.000 14.000 7.18830489e-03
134.000 16.000 7.20536445e-03
134.000 18.000 7.22477882e-03
134.000 20.000 7.24657806e-03
134.000 22.000 7.27079580e-03
134.000 24.000 7.29746917e-03
134.000 26.000 7.32663886e-03
134.000 28.000 7.35834910e-03
134.000 30.000 7.39264765e-03
134.000 32.000 7.42958582e-03
134.000 34.000 7.46921844e-03
134.000 36.000 7.51160390e-03
134.000 38.000 7.55680486e-03
134.000 40.000 7.60489001e-03
134.000 42.000 7.65593319e-03
134.000 44.000 7.71000955e-03
134.000 46.000 7.76719205e-03
134.000 48.000 7.82754170e-03
134.000 50.000 7.89109640e-03
134.000 52.000 7.95786011e-03
134.000 54.000 8.02777979e-03
134.000 56.000 8.10072435e-03
134.000 58.000 8.17648161e-03
134.000 60.000 8.25475157e-03
134.000 62.000 8.33512472e-03
134.000 64.000 8.41707703e-03
134.000 66.000 8.49995016e-03
134.000 68.000 8.58297402e-03
134.000 70.000 8.66532933e-03
134.000 72.000 8.74622923e-03
134.000 74.000 8.82495876e-03
134.000 76.000 8.90087734e-03
134.000 78.000 8.97341878e-03
134.000 80.000 9.04209124e-03
134.000 82.000 9.10647727e-03
134.000 84.000 9.16623381e-03
134.000 86.000 9.22109216e-03
134.000 88.000 9.27085800e-03
134.000 90.000 9.31541138e-03
134.000 92.000 9.35470673e-03
134.000 94.000 9.38877286e-03
134.000 96.000 9.41771296e-03
134.000 98.000 9.44170458e-03
134.000 100.000 9.46099966e-03
134.000 102.000 9.47592452e-03
134.000 104.000 9.48687983e-03
134.000 106.000 9.49434067e-03
134.000 108.000 9.49885647e-03
134.000 110.000 9.50105104e-03
134.000 112.000 9.50162259e-03
134.000 114.000 9.50134368e-03
134.000 116.000 9.50106126e-03
134.000 118.000 9.50169663e-03
  
136.000 0.000 7.93255014e-03
136.000 2.000 7.93377198e-03
136.000 4.000 7.93743930e-03
136.000 6.000 7.94355755e-03
136.000 8.000 7.95213579e-03
136.000 10.000 7.96318674e-03
136.000 12.000 7.97672672e-03
136.000 14.000 7.99277568e-03
136.000 16.000 8.01135721e-03
136.000 18.000 8.03249852e-03
136.000 20.000 8.05623047e-03
136.000 22.000 8.08258751e-03
136.000 24.000 8.11160775e-03
136.000 26.000 8.14333292e-03
136.000 28.000 8.17780838e-03
136.000 30.000 8.21508311e-03
136.000 32.000 8.25520972e-03
136.000 34.000 8.29824446e-03
136.000 36.000 8.34424722e-03
136.000 38.000 8.39328222e-03
136.000 40.000 8.44541991e-03
136.000 42.000 8.50073599e-03
136.000 44.000 8.55930774e-03
136.000 46.000 8.62121059e-03
136.000 48.000 8.68650829e-03
136.000 50.000 8.75524175e-03
136.000 52.000 8.82741827e-03
136.000 54.000 8.90298854e-03
136.000 56.000 8.98182498e-03
136.000 58.000 9.06371873e-03
136.000 60.000 9.14837293e-03
136.000 62.000 9.23538122e-03
136.000 64.000 9.32422262e-03
136.000 66.000 9.41424156e-03
136.000 68.000 9.50466991e-03
136.000 70.000 9.59468891e-03
136.000 72.000 9.68351030e-03
136.000 74.000 9.77041577e-03
136.000 76.000 9.85475945e-03
136.000 78.000 9.93596790e-03
136.000 80.000 1.00135401e-02
136.000 82.000 1.00870473e-02
136.000 84.000 1.01561335e-02
136.000 86.000 1.02205148e-02
136.000 88.000 1.02799798e-02
136.000 90.000 1.03343897e-02
136.000 92.000 1.03836779e-02
136.000 94.000 1.04278503e-02
136.000 96.000 1.04669852e-02
136.000 98.000 1.05012334e-02
136.000 100.000 1.05308180e-02
136.000 102.000 1.05560346e-02
136.000 104.000 1.05772512e-02
136.000 106.000 1.05949082e-02
136.000 108.000 1.06095185e-02
136.000 110.000 1.06216672e-02
136.000 112.000 1.06320122e-02
136.000 114.000 1.06412834e-02
136.000 116.000 1.06502834e-02
136.000 118.000 1.06598872e-02
  
138.000 0.000 8.81928352e-03
138.000 2.000 8.82061706e-03
138.000 4.000 8.82461945e-03
138.000 6.000 8.83129600e-03
138.000 8.000 8.84065554e-03
138.000 10.000 8.85271047e-03
138.000 12.000 8.86747670e-03
138.000 14.000 8.88497369e-03
138.000 16.000 8.90522443e-03
138.000 18.000 8.92825546e-03
138.000 20.000 8.95409684e-03
138.000 22.000 8.98278219e-03
138.000 24.000 9.01434865e-03
138.000 26.000 9.04883690e-03
138.000 28.000 9.08629117e-03
138.000 30.000 9.12675921e-03
138.000 32.000 9.17029232e-03
138.000 34.000 9.21694534e-03
138.000 36.000 9.26677664e-03
138.000 38.000 9.31984884e-03
138.000 40.000 9.37623055e-03
138.000 42.000 9.43599548e-03
138.000 44.000 9.49921882e-03
138.000 46.000 9.56597393e-03
138.000 48.000 9.63632271e-03
138.000 50.000 9.71030463e-03
138.000 52.000 9.78792624e-03
138.000 54.000 9.86913872e-03
138.000 56.000 9.95381658e-03
138.000 58.000 1.00417547e-02
138.000 60.000 1.01326615e-02
138.000 62.000 1.02261385e-02
138.000 64.000 1.03216743e-02
138.000 66.000 1.04186249e-02
138.000 68.000 1.05162355e-02
138.000 70.000 1.06136998e-02
138.000 72.000 1.07102404e-02
138.000 74.000 1.08051475e-02
138.000 76.000 1.08977809e-02
138.000 78.000 1.09875705e-02
138.000 80.000 1.10740159e-02
138.000 82.000 1.11566867e-02
138.000 84.000 1.12352223e-02
138.000 86.000 1.13093320e-02
138.000 88.000 1.13787950e-02
138.000 90.000 1.14434603e-02
138.000 92.000 1.15032469e-02
138.000 94.000 1.15581436e-02
138.000 96.000 1.16082090e-02
138.000 98.000 1.16535718e-02
138.000 100.000 1.16944303e-02
138.000 102.000 1.17310529e-02
138.000 104.000 1.17637777e-02
138.000 106.000 1.17930129e-02
138.000 108.000 1.18192362e-02
138.000 110.000 1.18429957e-02
138.000 112.000 1.18649088e-02
138.000 114.000 1.18856633e-02
138.000 116.000 1.19060166e-02
138.000 118.000 1.19267958e-02
  
140.000 0.000 9.79967284e-03
140.000 2.000 9.80112875e-03
140.000 4.000 9.80549811e-03
140.000 6.000 9.81278581e-03
140.000 8.000 9.82300003e-03
140.000 10.000 9.83615218e-03
140.000 12.000 9.85225697e-03
140.000 14.000 9.87133235e-03
140.000 16.000 9.89339954e-03
140.000 18.000 9.91848305e-03
140.000 20.000 9.94661061e-03
140.000 22.000 9.97781326e-03
140.000 24.000 1.00121253e-02
140.000 26.000 1.00495842e-02
140.000 28.000 1.00902309e-02
140.000 30.000 1.01341094e-02
140.000 32.000 1.01812670e-02
140.000 34.000 1.02317545e-02
140.000 36.000 1.02856256e-02
140.000 38.000 1.03429381e-02
140.000 40.000 1.04037554e-02
140.000 42.000 1.04681451e-02
140.000 44.000 1.05361762e-02
140.000 46.000 1.06079155e-02
140.000 48.000 1.06834184e-02
140.000 50.000 1.07627185e-02
140.000 52.000 1.08458174e-02
140.000 54.000 1.09326638e-02
140.000 56.000 1.10231326e-02
140.000 58.000 1.11170228e-02
140.000 60.000 1.12140508e-02
140.000 62.000 1.13138300e-02
140.000 64.000 1.14158654e-02
140.000 66.000 1.15195337e-02
140.000 68.000 1.16241041e-02
140.000 70.000 1.17287953e-02
140.000 72.000 1.18328530e-02
140.000 74.000 1.19355874e-02
140.000 76.000 1.20363752e-02
140.000 78.000 1.21346601e-02
140.000 80.000 1.22299523e-02
140.000 82.000 1.23218289e-02
140.000 84.000 1.24099337e-02
140.000 86.000 1.24939772e-02
140.000 88.000 1.25737369e-02
140.000 90.000 1.26490566e-02
140.000 92.000 1.27198472e-02
140.000 94.000 1.27860862e-02
140.000 96.000 1.28478179e-02
140.000 98.000 1.29051532e-02
140.000 100.000 1.29582701e-02
140.000 102.000 1.30074129e-02
140.000 104.000 1.30528929e-02
140.000 106.000 1.30950881e-02
140.000 108.000 1.31344432e-02
140.000 110.000 1.31714698e-02
140.000 112.000 1.32067460e-02
140.000 114.000 1.32409169e-02
140.000 116.000 1.32746941e-02
140.000 118.000 1.33088561e-02
  
142.000 0.000 1.08797478e-02
142.000 2.000 1.08813367e-02
142.000 4.000 1.08861050e-02
142.000 6.000 1.08940567e-02
142.000 8.000 1.09051989e-02
142.000 10.000 1.09195416e-02
142.000 12.000 1.09370972e-02
142.000 14.000 1.09578813e-02
142.000 16.000 1.09819122e-02
142.000 18.000 1.10092110e-02
142.000 20.000 1.10398015e-02
142.000 22.000 1.10737104e-02
142.000 24.000 1.11109673e-02
142.000 26.000 1.11516046e-02
142.000 28.000 1.11956572e-02
142.000 30.000 1.12431633e-02
142.000 32.000 1.12941636e-02
142.000 34.000 1.13487016e-02
142.000 36.000 1.14068238e-02
142.000 38.000 1.14685798e-02
142.000 40.000 1.15340241e-02
142.000 42.000 1.16032145e-02
142.000 44.000 1.16762096e-02
142.000 46.000 1.17530650e-02
142.000 48.000 1.18338251e-02
142.000 50.000 1.19185130e-02
142.000 52.000 1.20071215e-02
142.000 54.000 1.20995933e-02
142.000 56.000 1.21958027e-02
142.000 58.000 1.22955529e-02
142.000 60.000 1.23985705e-02
142.000 62.000 1.25044855e-02
142.000 64.000 1.26128257e-02
142.000 66.000 1.27229977e-02
142.000 68.000 1.28343055e-02
142.000 70.000 1.29460052e-02
142.000 72.000 1.30573778e-02
142.000 74.000 1.31677652e-02
142.000 76.000 1.32765720e-02
142.000 78.000 1.33832663e-02
142.000 80.000 1.34873788e-02
142.000 82.000 1.35885035e-02
142.000 84.000 1.36862973e-02
142.000 86.000 1.37804802e-02
142.000 88.000 1.38708352e-02
142.000 90.000 1.39572083e-02
142.000 92.000 1.40395084e-02
142.000 94.000 1.41177078e-02
142.000 96.000 1.41918414e-02
142.000 98.000 1.42620074e-02
142.000 100.000 1.43283669e-02
142.000 102.000 1.43911442e-02
142.000 104.000 1.44506263e-02
142.000 106.000 1.45071635e-02
142.000 108.000 1.45611691e-02
142.000 110.000 1.46131193e-02
142.000 112.000 1.46635534e-02
142.000 114.000 1.47130738e-02
142.000 116.000 1.47623457e-02
142.000 118.000 1.48120976e-02
  
144.000 0.000 1.20649348e-02
144.000 2.000 1.20666921e-02
144.000 4.000 1.20719650e-02
144.000 6.000 1.20807566e-02
144.000 8.000 1.20930721e-02
144.000 10.000 1.21089186e-02
144.000 12.000 1.21283054e-02
144.000 14.000 1.21512440e-02
144.000 16.000 1.21777476e-02
144.000 18.000 1.22078317e-02
144.000 20.000 1.22415138e-02
144.000 22.000 1.22788135e-02
144.000 24.000 1.23197525e-02
144.000 26.000 1.23643544e-02
144.000 28.000 1.24126450e-02
144.000 30.000 1.24646521e-02
144.000 32.000 1.25204056e-02
144.000 34.000 1.25799374e-02
144.000 36.000 1.26432815e-02
144.000 38.000 1.27104744e-02
144.000 40.000 1.27815554e-02
144.000 42.000 1.28565665e-02
144.000 44.000 1.29355486e-02
144.000 46.000 1.30185392e-02
144.000 48.000 1.31055640e-02
144.000 50.000 1.31966287e-02
144.000 52.000 1.32917109e-02
144.000 54.000 1.33907428e-02
144.000 56.000 1.34935963e-02
144.000 58.000 1.36000808e-02
144.000 60.000 1.37099379e-02
144.000 62.000 1.38228223e-02
144.000 64.000 1.39382970e-02
144.000 66.000 1.40558141e-02
144.000 68.000 1.41747321e-02
144.000 70.000 1.42943657e-02
144.000 72.000 1.44140525e-02
144.000 74.000 1.45331856e-02
144.000 76.000 1.46512165e-02
144.000 78.000 1.47676543e-02
144.000 80.000 1.48820660e-02
144.000 82.000 1.49940768e-02
144.000 84.000 1.51033695e-02
144.000 86.000 1.52096850e-02
144.000 88.000 1.53128221e-02
144.000 90.000 1.54126375e-02
144.000 92.000 1.55090459e-02
144.000 94.000 1.56020198e-02
144.000 96.000 1.56915897e-02
144.000 98.000 1.57778439e-02
144.000 100.000 1.58609289e-02
144.000 102.000 1.59410487e-02
144.000 104.000 1.60184657e-02
144.000 106.000 1.60934998e-02
144.000 108.000 1.61665291e-02
144.000 110.000 1.62379895e-02
144.000 112.000 1.63083749e-02
144.000 114.000 1.63782370e-02
144.000 116.000 1.64481854e-02
144.000 118.000 1.65188879e-02
  
146.000 0.000 1.33598604e-02
146.000 2.000 1.33618390e-02
146.000 4.000 1.33677752e-02
146.000 6.000 1.33776705e-02
146.000 8.000 1.33915275e-02
146.000 10.000 1.34093497e-02
146.000 12.000 1.34311417e-02
146.000 14.000 1.34569089e-02
146.000 16.000 1.34866579e-02
146.000 18.000 1.35203963e-02
146.000 20.000 1.35581326e-02
146.000 22.000 1.35998764e-02
146.000 24.000 1.36456383e-02
146.000 26.000 1.36954298e-02
146.000 28.000 1.37492636e-02
146.000 30.000 1.38071533e-02
146.000 32.000 1.38691134e-02
146.000 34.000 1.39351596e-02
146.000 36.000 1.40053085e-02
146.000 38.000 1.40795778e-02
146.000 40.000 1.41579864e-02
146.000 42.000 1.42405533e-02
146.000 44.000 1.43272953e-02
146.000 46.000 1.44182237e-02
146.000 48.000 1.45133386e-02
146.000 50.000 1.46126217e-02
146.000 52.000 1.47160296e-02
146.000 54.000 1.48234804e-02
146.000 56.000 1.49348434e-02
146.000 58.000 1.50499372e-02
146.000 60.000 1.51685251e-02
146.000 62.000 1.52902979e-02
146.000 64.000 1.54148690e-02
146.000 66.000 1.55417570e-02
146.000 68.000 1.56704001e-02
146.000 70.000 1.58001985e-02
146.000 72.000 1.59305723e-02
146.000 74.000 1.60609907e-02
146.000 76.000 1.61909733e-02
146.000 78.000 1.63200909e-02
146.000 80.000 1.64479646e-02
146.000 82.000 1.65742664e-02
146.000 84.000 1.66987192e-02
146.000 86.000 1.68210963e-02
146.000 88.000 1.69412220e-02
146.000 90.000 1.70589713e-02
146.000 92.000 1.71742698e-02
146.000 94.000 1.72870940e-02
146.000 96.000 1.73974710e-02
146.000 98.000 1.75054787e-02
146.000 100.000 1.76112457e-02
146.000 102.000 1.77149514e-02
146.000 104.000 1.78168258e-02
146.000 106.000 1.79171498e-02
146.000 108.000 1.80162550e-02
146.000 110.000 1.81145237e-02
146.000 112.000 1.82123888e-02
146.000 114.000 1.83103341e-02
146.000 116.000 1.84088942e-02
146.000 118.000 1.85086543e-02
  
148.000 0.000 1.47681718e-02
148.000 2.000 1.47703815e-02
148.000 4.000 1.47770107e-02
148.000 6.000 1.47880593e-02
148.000 8.000 1.48035272e-02
148.000 10.000 1.48234143e-02
148.000 12.000 1.48477203e-02
148.000 14.000 1.48764452e-02
148.000 16.000 1.49095885e-02
148.000 18.000 1.49471501e-02
148.000 20.000 1.49891297e-02
148.000 22.000 1.50355267e-02
148.000 24.000 1.50863410e-02
148.000 26.000 1.51415719e-02
148.000 28.000 1.52012191e-02
148.000 30.000 1.52652819e-02
148.000 32.000 1.53337599e-02
148.000 34.000 1.54066525e-02
148.000 36.000 1.54839589e-02
148.000 38.000 1.55656786e-02
148.000 40.000 1.56518099e-02
148.000 42.000 1.57423496e-02
148.000 44.000 1.58372907e-02
148.000 46.000 1.59366192e-02
148.000 48.000 1.60403100e-02
148.000 50.000 1.61483216e-02
148.000 52.000 1.62605906e-02
148.000 54.000 1.63770222e-02
148.000 56.000 1.64974849e-02
148.000 58.000 1.66218099e-02
148.000 60.000 1.67497871e-02
148.000 62.000 1.68811501e-02
148.000 64.000 1.70155713e-02
148.000 66.000 1.71526458e-02
148.000 68.000 1.72919022e-02
148.000 70.000 1.74328370e-02
148.000 72.000 1.75749632e-02
148.000 74.000 1.77178347e-02
148.000 76.000 1.78610480e-02
148.000 78.000 1.80042419e-02
148.000 80.000 1.81470976e-02
148.000 82.000 1.82893391e-02
148.000 84.000 1.84307325e-02
148.000 86.000 1.85710866e-02
148.000 88.000 1.87102525e-02
148.000 90.000 1.88481241e-02
148.000 92.000 1.89846373e-02
148.000 94.000 1.91197708e-02
148.000 96.000 1.92535457e-02
148.000 98.000 1.93860255e-02
148.000 100.000 1.95173162e-02
148.000 102.000 1.96475663e-02
148.000 104.000 1.97769667e-02
148.000 106.000 1.99057509e-02
148.000 108.000 2.00341948e-02
148.000 110.000 2.01626166e-02
148.000 112.000 2.02913773e-02
148.000 114.000 2.04208801e-02
148.000 116.000 2.05515707e-02
148.000 118.000 2.06839375e-02
  
150.000 0.000 1.62923911e-02
150.000 2.000 1.62947826e-02
150.000 4.000 1.63019567e-02
150.000 6.000 1.63139123e-02
150.000 8.000 1.63306474e-02
150.000 10.000 1.63521594e-02
150.000 12.000 1.63784448e-02
150.000 14.000 1.64094995e-02
150.000 16.000 1.64453183e-02
150.000 18.000 1.64858956e-02
150.000 20.000 1.65312249e-02
150.000 22.000 1.65812988e-02
150.000 24.000 1.66361094e-02
150.000 26.000 1.66956477e-02
150.000 28.000 1.67599043e-02
150.000 30.000 1.68288688e-02
150.000 32.000 1.69025300e-02
150.000 34.000 1.69808761e-02
150.000 36.000 1.70638945e-02
150.000 38.000 1.71515714e-02
150.000 40.000 1.72438915e-02
150.000 42.000 1.73408358e-02
150.000 44.000 1.74423809e-02
150.000 46.000 1.75484957e-02
150.000 48.000 1.76591387e-02
150.000 50.000 1.77742536e-02
150.000 52.000 1.78937652e-02
150.000 54.000 1.80175733e-02
150.000 56.000 1.81455507e-02
150.000 58.000 1.82775437e-02
150.000 60.000 1.84133685e-02
150.000 62.000 1.85527991e-02
150.000 64.000 1.86955610e-02
150.000 66.000 1.88413178e-02
150.000 68.000 1.89896779e-02
150.000 70.000 1.91402225e-02
150.000 72.000 1.92925460e-02
150.000 74.000 1.94462763e-02
150.000 76.000 1.96010761e-02
150.000 78.000 1.97566431e-02
150.000 80.000 1.99127095e-02
150.000 82.000 2.00690428e-02
150.000 84.000 2.02254451e-02
150.000 86.000 2.03817534e-02
150.000 88.000 2.05378394e-02
150.000 90.000 2.06936099e-02
150.000 92.000 2.08490064e-02
150.000 94.000 2.10040053e-02
150.000 96.000 2.11586178e-02
150.000 98.000 2.13128899e-02
150.000 100.000 2.14669027e-02
150.000 102.000 2.16207719e-02
150.000 104.000 2.17746481e-02
150.000 106.000 2.19287167e-02
150.000 108.000 2.20831982e-02
150.000 110.000 2.22383477e-02
150.000 112.000 2.23944551e-02
150.000 114.000 2.25518454e-02
150.000 116.000 2.27108783e-02
150.000 118.000 2.28719484e-02
  
152.000 0.000 1.79338172e-02
152.000 2.000 1.79363371e-02
152.000 4.000 1.79438962e-02
152.000 6.000 1.79564927e-02
152.000 8.000 1.79741239e-02
152.000 10.000 1.79967856e-02
152.000 12.000 1.80244726e-02
152.000 14.000 1.80571786e-02
152.000 16.000 1.80948960e-02
152.000 18.000 1.81376161e-02
152.000 20.000 1.81853292e-02
152.000 22.000 1.82380243e-02
152.000 24.000 1.82956891e-02
152.000 26.000 1.83583104e-02
152.000 28.000 1.84258737e-02
152.000 30.000 1.84983634e-02
152.000 32.000 1.85757627e-02
152.000 34.000 1.86580538e-02
152.000 36.000 1.87452174e-02
152.000 38.000 1.88372331e-02
152.000 40.000 1.89340779e-02
152.000 42.000 1.90357248e-02
152.000 44.000 1.91421415e-02
152.000 46.000 1.92532888e-02
152.000 48.000 1.93691175e-02
152.000 50.000 1.94895655e-02
152.000 52.000 1.96145549e-02
152.000 54.000 1.97439875e-02
152.000 56.000 1.98777459e-02
152.000 58.000 2.00156938e-02
152.000 60.000 2.01576732e-02
152.000 62.000 2.03034944e-02
152.000 64.000 2.04529300e-02
152.000 66.000 2.06057021e-02
152.000 68.000 2.07614872e-02
152.000 70.000 2.09199384e-02
152.000 72.000 2.10807181e-02
152.000 74.000 2.12435162e-02
152.000 76.000 2.14080501e-02
152.000 78.000 2.15740654e-02
152.000 80.000 2.17413359e-02
152.000 82.000 2.19096630e-02
152.000 84.000 2.20788765e-02
152.000 86.000 2.22488339e-02
152.000 88.000 2.24194208e-02
152.000 90.000 2.25905509e-02
152.000 92.000 2.27621658e-02
152.000 94.000 2.29342351e-02
152.000 96.000 2.31067564e-02
152.000 98.000 2.32797554e-02
152.000 100.000 2.34532857e-02
152.000 102.000 2.36274290e-02
152.000 104.000 2.38022948e-02
152.000 106.000 2.39780207e-02
152.000 108.000 2.41547725e-02
152.000 110.000 2.43327438e-02
152.000 112.000 2.45121562e-02
152.000 114.000 2.46932593e-02
152.000 116.000 2.48763308e-02
152.000 118.000 2.50616763e-02
  
154.000 0.000 1.96924873e-02
154.000 2.000 1.96950822e-02
154.000 4.000 1.97028664e-02
154.000 6.000 1.97158379e-02
154.000 8.000 1.97339939e-02
154.000 10.000 1.97573300e-02
154.000 12.000 1.97858408e-02
154.000 14.000 1.98195197e-02
154.000 16.000 1.98583587e-02
154.000 18.000 1.99023489e-02
154.000 20.000 1.99514800e-02
154.000 22.000 2.00057403e-02
154.000 24.000 2.00651173e-02
154.000 26.000 2.01295971e-02
154.000 28.000 2.01991644e-02
154.000 30.000 2.02738030e-02
154.000 32.000 2.03534953e-02
154.000 34.000 2.04382226e-02
154.000 36.000 2.05279650e-02
154.000 38.000 2.06227009e-02
154.000 40.000 2.07224065e-02
154.000 42.000 2.08270537e-02
154.000 44.000 2.09366098e-02
154.000 46.000 2.10510357e-02
154.000 48.000 2.11702836e-02
154.000 50.000 2.12942946e-02
154.000 52.000 2.14229968e-02
154.000 54.000 2.15563021e-02
154.000 56.000 2.16941079e-02
154.000 58.000 2.18362974e-02
154.000 60.000 2.19827382e-02
154.000 62.000 2.21332733e-02
154.000 64.000 2.22877154e-02
154.000 66.000 2.24458359e-02
154.000 68.000 2.26073676e-02
154.000 70.000 2.27720219e-02
154.000 72.000 2.29395169e-02
154.000 74.000 2.31095916e-02
154.000 76.000 2.32820071e-02
154.000 78.000 2.34565463e-02
154.000 80.000 2.36330139e-02
154.000 82.000 2.38112368e-02
154.000 84.000 2.39910638e-02
154.000 86.000 2.41723653e-02
154.000 88.000 2.43550340e-02
154.000 90.000 2.45389843e-02
154.000 92.000 2.47241527e-02
154.000 94.000 2.49104975e-02
154.000 96.000 2.50979989e-02
154.000 98.000 2.52866592e-02
154.000 100.000 2.54765025e-02
154.000 102.000 2.56675748e-02
154.000 104.000 2.58599440e-02
154.000 106.000 2.60537001e-02
154.000 108.000 2.62489550e-02
154.000 110.000 2.64458423e-02
154.000 112.000 2.66445177e-02
154.000 114.000 2.68451589e-02
154.000 116.000 2.70479654e-02
154.000 118.000 2.72531586e-02
  
156.000 0.000 2.15672054e-02
156.000 2.000 2.15698220e-02
156.000 4.000 2.15776712e-02
156.000 6.000 2.15907518e-02
156.000 8.000 2.16090613e-02
156.000 10.000 2.16325965e-02
156.000 12.000 2.16613534e-02
156.000 14.000 2.16953267e-02
156.000 16.000 2.17345106e-02
156.000 18.000 2.17788979e-02
156.000 20.000 2.18284810e-02
156.000 22.000 2.18832509e-02
156.000 24.000 2.19431980e-02
156.000 26.000 2.20083117e-02
156.000 28.000 2.20785803e-02
156.000 30.000 2.21539915e-02
156.000 32.000 2.22345317e-02
156.000 34.000 2.23201866e-02
156.000 36.000 2.24109411e-02
156.000 38.000 2.25067787e-02
156.000 40.000 2.26076810e-02
156.000 42.000 2.27136266e-02
156.000 44.000 2.28245898e-02
156.000 46.000 2.29405403e-02
156.000 48.000 2.30614408e-02
156.000 50.000 2.31872447e-02
156.000 52.000 2.33178949e-02
156.000 54.000 2.34533210e-02
156.000 56.000 2.35934404e-02
156.000 58.000 2.37381586e-02
156.000 60.000 2.38873677e-02
156.000 62.000 2.40409397e-02
156.000 64.000 2.41987211e-02
156.000 66.000 2.43605231e-02
156.000 68.000 2.45261227e-02
156.000 70.000 2.46952769e-02
156.000 72.000 2.48677461e-02
156.000 74.000 2.50433065e-02
156.000 76.000 2.52217512e-02
156.000 78.000 2.54028894e-02
156.000 80.000 2.55865475e-02
156.000 82.000 2.57725682e-02
156.000 84.000 2.59608109e-02
156.000 86.000 2.61511515e-02
156.000 88.000 2.63434828e-02
156.000 90.000 2.65377141e-02
156.000 92.000 2.67337711e-02
156.000 94.000 2.69315964e-02
156.000 96.000 2.71311492e-02
156.000 98.000 2.73324052e-02
156.000 100.000 2.75353568e-02
156.000 102.000 2.77400131e-02
156.000 104.000 2.79463997e-02
156.000 106.000 2.81545588e-02
156.000 108.000 2.83645494e-02
156.000 110.000 2.85764470e-02
156.000 112.000 2.87903436e-02
156.000 114.000 2.90063482e-02
156.000 116.000 2.92245860e-02
156.000 118.000 2.94451991e-02
  
158.000 0.000 2.35556372e-02
158.000 2.000 2.35582221e-02
158.000 4.000 2.35659765e-02
158.000 6.000 2.35789000e-02
158.000 8.000 2.35969919e-02
158.000 10.000 2.36202511e-02
158.000 12.000 2.36486762e-02
158.000 14.000 2.36822656e-02
158.000 16.000 2.37210173e-02
158.000 18.000 2.37649290e-02
158.000 20.000 2.38139981e-02
158.000 22.000 2.38682219e-02
158.000 24.000 2.39275970e-02
158.000 26.000 2.39921201e-02
158.000 28.000 2.40617874e-02
158.000 30.000 2.41365947e-02
158.000 32.000 2.42165377e-02
158.000 34.000 2.43016116e-02
158.000 36.000 2.43918116e-02
158.000 38.000 2.44871322e-02
158.000 40.000 2.45875674e-02
158.000 42.000 2.46931092e-02
158.000 44.000 2.48037472e-02
158.000 46.000 2.49194685e-02
158.000 48.000 2.50402550e-02
158.000 50.000 2.51660816e-02
158.000 52.000 2.52969149e-02
158.000 54.000 2.54327100e-02
158.000 56.000 2.55734094e-02
158.000 58.000 2.57189431e-02
158.000 60.000 2.58692273e-02
158.000 62.000 2.60241595e-02
158.000 64.000 2.61836131e-02
158.000 66.000 2.63474296e-02
158.000 68.000 2.65154185e-02
158.000 70.000 2.66873693e-02
158.000 72.000 2.68630716e-02
158.000 74.000 2.70423268e-02
158.000 76.000 2.72249480e-02
158.000 78.000 2.74107608e-02
158.000 80.000 2.75996026e-02
158.000 82.000 2.77913230e-02
158.000 84.000 2.79857837e-02
158.000 86.000 2.81828585e-02
158.000 88.000 2.83824332e-02
158.000 90.000 2.85844060e-02
158.000 92.000 2.87886867e-02
158.000 94.000 2.89951976e-02
158.000 96.000 2.92038730e-02
158.000 98.000 2.94146592e-02
158.000 100.000 2.96275147e-02
158.000 102.000 2.98424099e-02
158.000 104.000 3.00593277e-02
158.000 106.000 3.02782627e-02
158.000 108.000 3.04992217e-02
158.000 110.000 3.07222237e-02
158.000 112.000 3.09472998e-02
158.000 114.000 3.11744930e-02
158.000 116.000 3.14038585e-02
158.000 118.000 3.16354637e-02
  
160.000 0.000 2.56544667e-02
160.000 2.000 2.56569665e-02
160.000 4.000 2.56644662e-02
160.000 6.000 2.56769667e-02
160.000 8.000 2.56944697e-02
160.000 10.000 2.57169775e-02
160.000 12.000 2.57444931e-02
160.000 14.000 2.57770201e-02
160.000 16.000 2.58145627e-02
160.000 18.000 2.58571259e-02
160.000 20.000 2.59047153e-02
160.000 22.000 2.59573371e-02
160.000 24.000 2.60149982e-02
160.000 26.000 2.60777062e-02
160.000 28.000 2.61454694e-02
160.000 30.000 2.62182965e-02
160.000 32.000 2.62961971e-02
160.000 34.000 2.63791814e-02
160.000 36.000 2.64672603e-02
160.000 38.000 2.65604455e-02
160.000 40.000 2.66587495e-02
160.000 42.000 2.67621854e-02
160.000 44.000 2.68707659e-02
160.000 46.000 2.69845040e-02
160.000 48.000 2.71034101e-02
160.000 50.000 2.72274894e-02
160.000 52.000 2.73567409e-02
160.000 54.000 2.74911531e-02
160.000 56.000 2.76306988e-02
160.000 58.000 2.77753348e-02
160.000 60.000 2.79250010e-02
160.000 62.000 2.80796164e-02
160.000 64.000 2.82390751e-02
160.000 66.000 2.84032392e-02
160.000 68.000 2.85719389e-02
160.000 70.000 2.87449829e-02
160.000 72.000 2.89221774e-02
160.000 74.000 2.91033362e-02
160.000 76.000 2.92882816e-02
160.000 78.000 2.94768442e-02
160.000 80.000 2.96688629e-02
160.000 82.000 2.98641850e-02
160.000 84.000 3.00626660e-02
160.000 86.000 3.02641700e-02
160.000 88.000 3.04685690e-02
160.000 90.000 3.06757439e-02
160.000 92.000 3.08855835e-02
160.000 94.000 3.10979850e-02
160.000 96.000 3.13128543e-02
160.000 98.000 3.15301051e-02
160.000 100.000 3.17496598e-02
160.000 102.000 3.19714491e-02
160.000 104.000 3.21954119e-02
160.000 106.000 3.24214956e-02
160.000 108.000 3.26496558e-02
160.000 110.000 3.28798565e-02
160.000 112.000 3.31120700e-02
160.000 114.000 3.33462771e-02
160.000 116.000 3.35824667e-02
160.000 118.000 3.38206363e-02
  
162.000 0.000 2.78596003e-02
162.000 2.000 2.78619616e-02
162.000 4.000 2.78690466e-02
162.000 6.000 2.78808581e-02
162.000 8.000 2.78974010e-02
162.000 10.000 2.79186822e-02
162.000 12.000 2.79447105e-02
162.000 14.000 2.79754966e-02
162.000 16.000 2.80110533e-02
162.000 18.000 2.80513951e-02
162.000 20.000 2.80965388e-02
162.000 22.000 2.81465029e-02
162.000 24.000 2.82013080e-02
162.000 26.000 2.82609764e-02
162.000 28.000 2.83255327e-02
162.000 30.000 2.83950033e-02
162.000 32.000 2.84694164e-02
162.000 34.000 2.85488025e-02
162.000 36.000 2.86331937e-02
162.000 38.000 2.87226248e-02
162.000 40.000 2.88171337e-02
162.000 42.000 2.89167616e-02
162.000 44.000 2.90215523e-02
162.000 46.000 2.91315533e-02
162.000 48.000 2.92468125e-02
162.000 50.000 2.93673743e-02
162.000 52.000 2.94932791e-02
162.000 54.000 2.96245565e-02
162.000 56.000 2.97612149e-02
162.000 58.000 2.99032401e-02
162.000 60.000 3.00505951e-02
162.000 62.000 3.02032170e-02
162.000 64.000 3.03610136e-02
162.000 66.000 3.05238583e-02
162.000 68.000 3.06915902e-02
162.000 70.000 3.08640242e-02
162.000 72.000 3.10409697e-02
162.000 74.000 3.12222412e-02
162.000 76.000 3.14076583e-02
162.000 78.000 3.15970461e-02
162.000 80.000 3.17902350e-02
162.000 82.000 3.19870607e-02
162.000 84.000 3.21873644e-02
162.000 86.000 3.23909924e-02
162.000 88.000 3.25977966e-02
162.000 90.000 3.28076343e-02
162.000 92.000 3.30203678e-02
162.000 94.000 3.32358651e-02
162.000 96.000 3.34539994e-02
162.000 98.000 3.36746493e-02
162.000 100.000 3.38976987e-02
162.000 102.000 3.41230369e-02
162.000 104.000 3.43505587e-02
162.000 106.000 3.45801639e-02
162.000 108.000 3.48117579e-02
162.000 110.000 3.50452515e-02
162.000 112.000 3.52805608e-02
162.000 114.000 3.55176070e-02
162.000 116.000 3.57563171e-02
162.000 118.000 3.59966231e-02
  
164.000 0.000 3.01664026e-02
164.000 2.000 3.01685721e-02
164.000 4.000 3.01750824e-02
164.000 6.000 3.01859389e-02
164.000 8.000 3.02011505e-02
164.000 10.000 3.02207298e-02
164.000 12.000 3.02446930e-02
164.000 14.000 3.02730599e-02
164.000 16.000 3.03058537e-02
164.000 18.000 3.03431014e-02
164.000 20.000 3.03848335e-02
164.000 22.000 3.04310841e-02
164.000 24.000 3.04818910e-02
164.000 26.000 3.05372953e-02
164.000 28.000 3.05973421e-02
164.000 30.000 3.06620797e-02
164.000 32.000 3.07315603e-02
164.000 34.000 3.08058395e-02
164.000 36.000 3.08849765e-02
164.000 38.000 3.09690349e-02
164.000 40.000 3.10580847e-02
164.000 42.000 3.11522026e-02
164.000 44.000 3.12514711e-02
164.000 46.000 3.13559811e-02
164.000 48.000 3.14658268e-02
164.000 50.000 3.15811010e-02
164.000 52.000 3.17018943e-02
164.000 54.000 3.18282851e-02
164.000 56.000 3.19603224e-02
164.000 58.000 3.20980237e-02
164.000 60.000 3.22413744e-02
164.000 62.000 3.23903258e-02
164.000 64.000 3.25447932e-02
164.000 66.000 3.27046517e-02
164.000 68.000 3.28697372e-02
164.000 70.000 3.30398577e-02
164.000 72.000 3.32148133e-02
164.000 74.000 3.33944064e-02
164.000 76.000 3.35784428e-02
164.000 78.000 3.37667311e-02
164.000 80.000 3.39590834e-02
164.000 82.000 3.41553148e-02
164.000 84.000 3.43552433e-02
164.000 86.000 3.45586905e-02
164.000 88.000 3.47654807e-02
164.000 90.000 3.49754417e-02
164.000 92.000 3.51884043e-02
164.000 94.000 3.54042024e-02
164.000 96.000 3.56226730e-02
164.000 98.000 3.58436564e-02
164.000 100.000 3.60669960e-02
164.000 102.000 3.62925382e-02
164.000 104.000 3.65201327e-02
164.000 106.000 3.67496323e-02
164.000 108.000 3.69808929e-02
164.000 110.000 3.72137736e-02
164.000 112.000 3.74481367e-02
164.000 114.000 3.76838474e-02
164.000 116.000 3.79207743e-02
164.000 118.000 3.81587890e-02
  
166.000 0.000 3.25699443e-02
166.000 2.000 3.25718686e-02
166.000 4.000 3.25776443e-02
166.000 6.000 3.25872798e-02
166.000 8.000 3.26007889e-02
166.000 10.000 3.26181911e-02
166.000 12.000 3.26395114e-02
166.000 14.000 3.26647805e-02
166.000 16.000 3.26940346e-02
166.000 18.000 3.27273153e-02
166.000 20.000 3.27646699e-02
166.000 22.000 3.28061513e-02
166.000 24.000 3.28518179e-02
166.000 26.000 3.29017337e-02
166.000 28.000 3.29559682e-02
166.000 30.000 3.30145966e-02
166.000 32.000 3.30776994e-02
166.000 34.000 3.31453631e-02
166.000 36.000 3.32176792e-02
166.000 38.000 3.32947464e-02
166.000 40.000 3.33766732e-02
166.000 42.000 3.34635789e-02
166.000 44.000 3.35555930e-02
166.000 46.000 3.36528581e-02
166.000 48.000 3.37555238e-02
166.000 50.000 3.38637402e-02
166.000 52.000 3.39776571e-02
166.000 54.000 3.40974094e-02
166.000 56.000 3.42230919e-02
166.000 58.000 3.43547563e-02
166.000 60.000 3.44924095e-02
166.000 62.000 3.46360136e-02
166.000 64.000 3.47854847e-02
166.000 66.000 3.49406899e-02
166.000 68.000 3.51014504e-02
166.000 70.000 3.52675543e-02
166.000 72.000 3.54387789e-02
166.000 74.000 3.56149026e-02
166.000 76.000 3.57957057e-02
166.000 78.000 3.59809700e-02
166.000 80.000 3.61704789e-02
166.000 82.000 3.63640178e-02
166.000 84.000 3.65613736e-02
166.000 86.000 3.67623348e-02
166.000 88.000 3.69666920e-02
166.000 90.000 3.71742370e-02
166.000 92.000 3.73847638e-02
166.000 94.000 3.75980677e-02
166.000 96.000 3.78139459e-02
166.000 98.000 3.80321972e-02
166.000 100.000 3.82526223e-02
166.000 102.000 3.84750235e-02
166.000 104.000 3.86992046e-02
166.000 106.000 3.89249715e-02
166.000 108.000 3.91521314e-02
166.000 110.000 3.93804934e-02
166.000 112.000 3.96098684e-02
166.000 114.000 3.98400689e-02
166.000 116.000 4.00709090e-02
166.000 118.000 4.03022047e-02
  
168.000 0.000 3.50652429e-02
168.000 2.000 3.50668686e-02
168.000 4.000 3.50717498e-02
168.000 6.000 3.50798982e-02
168.000 8.000 3.50913335e-02
168.000 10.000 3.51060833e-02
168.000 12.000 3.51241831e-02
168.000 14.000 3.51456760e-02
168.000 16.000 3.51706134e-02
168.000 18.000 3.51990542e-02
168.000 20.000 3.52310654e-02
168.000 22.000 3.52667219e-02
168.000 24.000 3.53061061e-02
168.000 26.000 3.53493089e-02
168.000 28.000 3.53964284e-02
168.000 30.000 3.54475712e-02
168.000 32.000 3.55028512e-02
168.000 34.000 3.55623906e-02
168.000 36.000 3.56263194e-02
168.000 38.000 3.56947768e-02
168.000 40.000 3.57679165e-02
168.000 42.000 3.58459080e-02
168.000 44.000 3.59289354e-02
168.000 46.000 3.60172017e-02
168.000 48.000 3.61109209e-02
168.000 50.000 3.62103094e-02
168.000 52.000 3.63155850e-02
168.000 54.000 3.64269468e-02
168.000 56.000 3.65445410e-02
168.000 58.000 3.66684552e-02
168.000 60.000 3.67987178e-02
168.000 62.000 3.69352978e-02
168.000 64.000 3.70781054e-02
168.000 66.000 3.72269905e-02
168.000 68.000 3.73817474e-02
168.000 70.000 3.75421312e-02
168.000 72.000 3.77078838e-02
168.000 74.000 3.78787472e-02
168.000 76.000 3.80544646e-02
168.000 78.000 3.82347801e-02
168.000 80.000 3.84194389e-02
168.000 82.000 3.86081873e-02
168.000 84.000 3.88007725e-02
168.000 86.000 3.89969429e-02
168.000 88.000 3.91964478e-02
168.000 90.000 3.93990375e-02
168.000 92.000 3.96044635e-02
168.000 94.000 3.98124783e-02
168.000 96.000 4.00228353e-02
168.000 98.000 4.02352891e-02
168.000 100.000 4.04495952e-02
168.000 102.000 4.06655103e-02
168.000 104.000 4.08827919e-02
168.000 106.000 4.11011988e-02
168.000 108.000 4.13204907e-02
168.000 110.000 4.15404283e-02
168.000 112.000 4.17607734e-02
168.000 114.000 4.19812889e-02
168.000 116.000 4.22017386e-02
168.000 118.000 4.24218874e-02
  
170.000 0.000 3.76474794e-02
170.000 2.000 3.76487532e-02
170.000 4.000 3.76525799e-02
170.000 6.000 3.76589753e-02
170.000 8.000 3.76679657e-02
170.000 10.000 3.76795879e-02
170.000 12.000 3.76938892e-02
170.000 14.000 3.77109275e-02
170.000 16.000 3.77307713e-02
170.000 18.000 3.77534995e-02
170.000 20.000 3.77792014e-02
170.000 22.000 3.78079771e-02
170.000 24.000 3.78399370e-02
170.000 26.000 3.78752021e-02
170.000 28.000 3.79139040e-02
170.000 30.000 3.79561847e-02
170.000 32.000 3.80021968e-02
170.000 34.000 3.80521035e-02
170.000 36.000 3.81060782e-02
170.000 38.000 3.81643073e-02
170.000 40.000 3.82269960e-02
170.000 42.000 3.82943711e-02
170.000 44.000 3.83666795e-02
170.000 46.000 3.84441930e-02
170.000 48.000 3.85271992e-02
170.000 50.000 3.86159897e-02
170.000 52.000 3.87108591e-02
170.000 54.000 3.88120787e-02
170.000 56.000 3.89198508e-02
170.000 58.000 3.90343017e-02
170.000 60.000 3.91554806e-02
170.000 62.000 3.92833596e-02
170.000 64.000 3.94178366e-02
170.000 66.000 3.95587345e-02
170.000 68.000 3.97058093e-02
170.000 70.000 3.98587698e-02
170.000 72.000 4.00173093e-02
170.000 74.000 4.01811213e-02
170.000 76.000 4.03499005e-02
170.000 78.000 4.05233426e-02
170.000 80.000 4.07011445e-02
170.000 82.000 4.08830044e-02
170.000 84.000 4.10686214e-02
170.000 86.000 4.12576959e-02
170.000 88.000 4.14499294e-02
170.000 90.000 4.16450244e-02
170.000 92.000 4.18426848e-02
170.000 94.000 4.20426155e-02
170.000 96.000 4.22445226e-02
170.000 98.000 4.24481133e-02
170.000 100.000 4.26530958e-02
170.000 102.000 4.28591798e-02
170.000 104.000 4.30660758e-02
170.000 106.000 4.32734956e-02
170.000 108.000 4.34811522e-02
170.000 110.000 4.36887596e-02
170.000 112.000 4.38960329e-02
170.000 114.000 4.41026887e-02
170.000 116.000 4.43084443e-02
170.000 118.000 4.45130184e-02
  
172.000 0.000 4.03121804e-02
172.000 2.000 4.03130490e-02
172.000 4.000 4.03156613e-02
172.000 6.000 4.03200376e-02
172.000 8.000 4.03262118e-02
172.000 10.000 4.03342310e-02
172.000 12.000 4.03441562e-02
172.000 14.000 4.03560615e-02
172.000 16.000 4.03700348e-02
172.000 18.000 4.03861774e-02
172.000 20.000 4.04046042e-02
172.000 22.000 4.04254433e-02
172.000 24.000 4.04488367e-02
172.000 26.000 4.04749398e-02
172.000 28.000 4.05039213e-02
172.000 30.000 4.05359637e-02
172.000 32.000 4.05712628e-02
172.000 34.000 4.06100279e-02
172.000 36.000 4.06524821e-02
172.000 38.000 4.06988642e-02
172.000 40.000 4.07494380e-02
172.000 42.000 4.08044947e-02
172.000 44.000 4.08643517e-02
172.000 46.000 4.09293585e-02
172.000 48.000 4.09998852e-02
172.000 50.000 4.10763076e-02
172.000 52.000 4.11590059e-02
172.000 54.000 4.12483314e-02
172.000 56.000 4.13445478e-02
172.000 58.000 4.14478223e-02
172.000 60.000 4.15582243e-02
172.000 62.000 4.16757254e-02
172.000 64.000 4.18002046e-02
172.000 66.000 4.19314486e-02
172.000 68.000 4.20691625e-02
172.000 70.000 4.22129964e-02
172.000 72.000 4.23625818e-02
172.000 74.000 4.25175514e-02
172.000 76.000 4.26775399e-02
172.000 78.000 4.28421840e-02
172.000 80.000 4.30111223e-02
172.000 82.000 4.31839956e-02
172.000 84.000 4.33604467e-02
172.000 86.000 4.35401203e-02
172.000 88.000 4.37226632e-02
172.000 90.000 4.39077241e-02
172.000 92.000 4.40949541e-02
172.000 94.000 4.42840058e-02
172.000 96.000 4.44745342e-02
172.000 98.000 4.46661961e-02
172.000 100.000 4.48586505e-02
172.000 102.000 4.50515584e-02
172.000 104.000 4.52445826e-02
172.000 106.000 4.54373882e-02
172.000 108.000 4.56296422e-02
172.000 110.000 4.58210135e-02
172.000 112.000 4.60111733e-02
172.000 114.000 4.61997947e-02
172.000 116.000 4.63865526e-02
172.000 118.000 4.65711242e-02
  
174.000 0.000 4.30553559e-02
174.000 2.000 4.30557657e-02
174.000 4.000 4.30570037e-02
174.000 6.000 4.30590950e-02
174.000 8.000 4.30620818e-02
174.000 10.000 4.30660229e-02
174.000 12.000 4.30709941e-02
174.000 14.000 4.30770879e-02
174.000 16.000 4.30844138e-02
174.000 18.000 4.30930981e-02
174.000 20.000 4.31032837e-02
174.000 22.000 4.31151306e-02
174.000 24.000 4.31288155e-02
174.000 26.000 4.31445320e-02
174.000 28.000 4.31624904e-02
174.000 30.000 4.31829180e-02
174.000 32.000 4.32060589e-02
174.000 34.000 4.32321740e-02
174.000 36.000 4.32615410e-02
174.000 38.000 4.32944576e-02
174.000 40.000 4.33312524e-02
174.000 42.000 4.33722886e-02
174.000 44.000 4.34179620e-02
174.000 46.000 4.34687083e-02
174.000 48.000 4.35249888e-02
174.000 50.000 4.35872730e-02
174.000 52.000 4.36560354e-02
174.000 54.000 4.37317148e-02
174.000 56.000 4.38146418e-02
174.000 58.000 4.39050268e-02
174.000 60.000 4.40029587e-02
174.000 62.000 4.41084051e-02
174.000 64.000 4.42212195e-02
174.000 66.000 4.43411425e-02
174.000 68.000 4.44678171e-02
174.000 70.000 4.46008210e-02
174.000 72.000 4.47397112e-02
174.000 74.000 4.48840474e-02
174.000 76.000 4.50333928e-02
174.000 78.000 4.51873142e-02
174.000 80.000 4.53453821e-02
174.000 82.000 4.55071709e-02
174.000 84.000 4.56722583e-02
174.000 86.000 4.58402260e-02
174.000 88.000 4.60106591e-02
174.000 90.000 4.61831467e-02
174.000 92.000 4.63572812e-02
174.000 94.000 4.65326590e-02
174.000 96.000 4.67088799e-02
174.000 98.000 4.68855476e-02
174.000 100.000 4.70622694e-02
174.000 102.000 4.72386561e-02
174.000 104.000 4.74143224e-02
174.000 106.000 4.75888866e-02
174.000 108.000 4.77619707e-02
174.000 110.000 4.79332002e-02
174.000 112.000 4.81022046e-02
174.000 114.000 4.82686168e-02
174.000 116.000 4.84320733e-02
174.000 118.000 4.85922147e-02


==> anc/data/fig5_trace_anomaly_24x8_TS_115.0.dat <==
114.000 -0.150518 0.264067 0.0237212 0.0261689 0.115285 0.268192 0.0237212 0.0261689
115.000 -0.119818 0.233569 0.0229233 0.0243474 0.166736 0.238326 0.0229233 0.0243474
116.000 -0.0890184 0.202739 0.0203643 0.0224958 0.219996 0.211199 0.0203643 0.0224958
117.000 -0.0580434 0.17769 0.0179045 0.0206172 0.275277 0.188168 0.0179045 0.0206172
118.000 -0.026817 0.155261 0.0157368 0.0187234 0.332798 0.169923 0.0157368 0.0187234
119.000 0.00473675 0.130664 0.0138702 0.0168116 0.392791 0.148246 0.0138702 0.0168116
120.000 0.0366938 0.110643 0.0117688 0.0147313 0.455495 0.132831 0.0117688 0.0147313
121.000 0.0691299 0.0928795 0.01126 0.0121752 0.521159 0.119283 0.01126 0.0121752
122.000 0.102121 0.0819508 0.00973053 0.0110311 0.590044 0.114677 0.00973053 0.0110311
123.000 0.135743 0.0720155 0.00858948 0.00942946 0.662418 0.108866 0.00858948 0.00942946
124.000 0.170072 0.0661748 0.00726779 0.00860754 0.738561 0.107301 0.00726779 0.00860754
125.000 0.205184 0.0630738 0.00601233 0.00821615 0.818763 0.108505 0.00601233 0.00821615
126.000 0.241154 0.065964 0.00691855 0.00885141 0.903322 0.11269 0.00691855 0.00885141
127.000 0.278059 0.07045 0.00525063 0.00869485 0.992548 0.118922 0.00525063 0.00869485
128.000 0.315974 0.0762907 0.00460935 0.0097245 1.08676 0.125997 0.00460935 0.0097245
129.000 0.354976 0.0810175 0.00466054 0.0108204 1.18628 0.130694 0.00466054 0.0108204
130.000 0.39514 0.0848711 0.00501279 0.0120789 1.29144 0.135752 0.00501279 0.0120789
131.000 0.436541 0.0895076 0.00558482 0.0127502 1.40259 0.140328 0.00558482 0.0127502
132.000 0.479257 0.0943548 0.00578954 0.0123589 1.52007 0.143278 0.00578954 0.0123589
133.000 0.523363 0.0973053 0.00859851 0.0137287 1.64423 0.14927 0.00859851 0.0137287
134.000 0.568935 0.0987805 0.00900495 0.0155532 1.77542 0.150353 0.00900495 0.0155532
135.000 0.616048 0.0985396 0.0110582 0.0167876 1.914 0.153665 0.0110582 0.0167876
136.000 0.664779 0.0978472 0.0127803 0.0205419 2.06032 0.154869 0.0127803 0.0205419
137.000 0.715203 0.0956193 0.0147674 0.022279 2.21472 0.154779 0.0147674 0.022279
138.000 0.767397 0.0912237 0.0159416 0.0235736 2.37756 0.154297 0.0159416 0.0235736
139.000 0.821436 0.088213 0.0172723 0.0257383 2.54917 0.151859 0.0172723 0.0257383
140.000 0.877396 0.0856539 0.0184013 0.0268523 2.72986 0.146982 0.0184013 0.0268523
141.000 0.935353 0.0825228 0.01944 0.0284329 2.91997 0.148246 0.01944 0.0284329
142.000 0.995383 0.0799938 0.0203823 0.0309498 3.11978 0.145898 0.0203823 0.0309498
143.000 1.0652 0.0768928 0.0271413 0.0314315 3.3372 0.147764 0.0271413 0.0314315
144.000 1.15306 0.0773444 0.0441968 0.0479301 3.58069 0.150384 0.0441968 0.0479301
145.000 1.25785 0.0852023 0.0666866 0.0739122 3.84927 0.154478 0.0666866 0.0739122
146.000 1.38228 0.0981181 0.0641576 0.097516 4.1458 0.159656 0.0641576 0.097516
147.000 1.51579 0.114888 0.0469968 0.0793917 4.4598 0.173174 0.0469968 0.0793917
148.000 1.64297 0.130182 0.0240343 0.0615685 4.77594 0.184194 0.0240343 0.0615685
149.000 1.75862 0.14385 0.0376636 0.0500074 5.08906 0.198404 0.0376636 0.0500074
150.000 1.86264 0.153123 0.0360379 0.0444678 5.39906 0.205389 0.0360379 0.0444678
151.000 1.95493 0.161975 0.0294926 0.0446183 5.70581 0.212072 0.0294926 0.0446183
152.000 2.03539 0.167815 0.0358271 0.0562697 6.00912 0.217492 0.0358271 0.0562697
153.000 2.1039 0.170465 0.0520547 0.068493 6.3088 0.218937 0.0520547 0.068493
154.000 2.16037 0.169441 0.0605448 0.0759896 6.6046 0.218997 0.0605448 0.0759896
155.000 2.20469 0.167605 0.0588889 0.0791207 6.89624 0.221707 0.0588889 0.0791207
156.000 2.23675 0.158091 0.061147 0.0833056 7.1834 0.219358 0.061147 0.0833056
157.000 2.25646 0.148065 0.0663855 0.085112 7.46575 0.22273 0.0663855 0.085112
158.000 2.26371 0.132801 0.0719854 0.0849313 7.74292 0.21996 0.0719854 0.0849313
159.000 2.25838 0.120819 0.0692457 0.0827034 8.01449 0.217672 0.0692457 0.0827034
160.000 2.24039 0.104832 0.0617792 0.0784584 8.28006 0.211621 0.0617792 0.0784584
161.000 2.20962 0.0988708 0.05636 0.0733101 8.53918 0.218034 0.05636 0.0733101
162.000 2.16597 0.096673 0.0510612 0.0664458 8.79138 0.223784 0.0510612 0.0664458
163.000 2.10934 0.112088 0.043113 0.0593707 9.03621 0.24251 0.043113 0.0593707
164.000 2.03962 0.1381 0.0325154 0.0508805 9.27318 0.263405 0.0325154 0.0508805
165.000 1.95671 0.174138 0.0192774 0.038055 9.50181 0.289327 0.0192774 0.038055
166.000 1.8605 0.211832 0.00736112 0.0341411 9.7216 0.319734 0.00736112 0.0341411
167.000 1.75089 0.25919 0.0270871 0.0373325 9.93208 0.355562 0.0270871 0.0373325
168.000 1.62778 0.307993 0.0590094 0.0502784 10.1328 0.399518 0.0590094 0.0502784
169.000 1.49105 0.368508 0.084841 0.0683425 10.3232 0.443473 0.084841 0.0683425
170.000 1.34061 0.424807 0.1098 0.0860754 10.5029 0.500676 0.1098 0.0860754
171.000 1.17635 0.490741 0.128827 0.109499 10.6714 0.554267 0.128827 0.109499
172.000 0.998174 0.556675 0.141562 0.14644 10.8283 0.615383 0.141562 0.14644
173.000 0.805967 0.634953 0.1748 0.166581 10.9732 0.687038 0.1748 0.166581
174.000 0.599629 0.718349 0.210838 0.190185 11.1057 0.758993 0.210838 0.190185


==> anc/data/fig5_trace_anomaly_24x8_TS_70.0.dat <==
114.000 0.0938938 0.162938 0.0145356 0.0142556 0.359696 0.168387 0.0145356 0.0142556
115.000 0.107865 0.144272 0.0134999 0.0132892 0.394419 0.155472 0.0134999 0.0132892
116.000 0.122251 0.128195 0.0131597 0.0123739 0.431265 0.142646 0.0131597 0.0123739
117.000 0.137044 0.111817 0.0116393 0.0111817 0.470364 0.12696 0.0116393 0.0111817
118.000 0.152237 0.0963418 0.011546 0.010697 0.511852 0.113412 0.011546 0.010697
119.000 0.167823 0.08174 0.0109318 0.00993224 0.555877 0.104862 0.0109318 0.00993224
120.000 0.183794 0.070179 0.00967031 0.00922172 0.602595 0.0992622 0.00967031 0.00922172
121.000 0.200143 0.0584373 0.00908323 0.00856539 0.652173 0.0944451 0.00908323 0.00856539
122.000 0.216862 0.0514526 0.00861055 0.00801143 0.704785 0.0921871 0.00861055 0.00801143
123.000 0.233944 0.0443172 0.00811078 0.00740929 0.760619 0.0904409 0.00811078 0.00740929
124.000 0.251382 0.0412463 0.00728585 0.0069908 0.819871 0.0923978 0.00728585 0.0069908
125.000 0.269168 0.0387776 0.00702994 0.00656931 0.882746 0.0958601 0.00702994 0.00656931
126.000 0.287294 0.0391088 0.00643985 0.00589191 0.949462 0.0999848 0.00643985 0.00589191
127.000 0.305753 0.0413367 0.00586782 0.00558482 1.02024 0.103899 0.00586782 0.00558482
128.000 0.324539 0.0449495 0.00567213 0.00547041 1.09532 0.106518 0.00567213 0.00547041
129.000 0.343642 0.0483215 0.00601835 0.00519042 1.17495 0.111004 0.00601835 0.00519042
130.000 0.363057 0.0511214 0.00529579 0.00509106 1.25936 0.116483 0.00529579 0.00509106
131.000 0.382775 0.0538611 0.00497064 0.00474484 1.34883 0.121632 0.00497064 0.00474484
132.000 0.402789 0.0558783 0.00403431 0.00487731 1.4436 0.123348 0.00403431 0.00487731
133.000 0.423092 0.0572331 0.00384765 0.00485021 1.54396 0.127472 0.00384765 0.00485021
134.000 0.443677 0.0582868 0.0034954 0.00472677 1.65017 0.129008 0.0034954 0.00472677
135.000 0.464535 0.0585879 0.00359475 0.00513321 1.76249 0.131266 0.00359475 0.00513321
136.000 0.48566 0.057775 0.00425409 0.00539815 1.8812 0.130513 0.00425409 0.00539815
137.000 0.507043 0.0566309 0.00519945 0.00590395 2.00656 0.131476 0.00519945 0.00590395
138.000 0.528678 0.0546439 0.00503687 0.00623512 2.13884 0.132169 0.00503687 0.00623512
139.000 0.550558 0.0518138 0.00490741 0.00653619 2.27829 0.134126 0.00490741 0.00653619
140.000 0.572674 0.0495257 0.00485021 0.00709016 2.42514 0.133644 0.00485021 0.00709016
141.000 0.59502 0.0458226 0.00520547 0.00816196 2.57964 0.131687 0.00520547 0.00816196
142.000 0.617587 0.0434441 0.00599126 0.00903807 2.74198 0.128857 0.00599126 0.00903807
143.000 0.642876 0.0428721 0.00740327 0.00967934 2.91488 0.130965 0.00740327 0.00967934
144.000 0.673486 0.0430226 0.0143098 0.014644 3.10112 0.1325 0.0143098 0.014644
145.000 0.708903 0.0487429 0.0210477 0.0223423 3.30033 0.134848 0.0210477 0.0223423
146.000 0.749773 0.0582266 0.0195213 0.0292488 3.51329 0.136113 0.0195213 0.0292488
147.000 0.792358 0.0687038 0.0167123 0.0215986 3.73637 0.142646 0.0167123 0.0215986
148.000 0.831543 0.0796627 0.0104772 0.0195574 3.96451 0.146771 0.0104772 0.0195574
149.000 0.865677 0.0883033 0.0113924 0.0175041 4.19612 0.155171 0.0113924 0.0175041
150.000 0.894747 0.0960107 0.0131928 0.0162426 4.43116 0.164534 0.0131928 0.0162426
151.000 0.918742 0.101189 0.014087 0.0201114 4.66961 0.169471 0.014087 0.0201114
152.000 0.937652 0.10417 0.0169953 0.0241577 4.91139 0.172723 0.0169953 0.0241577
153.000 0.951463 0.105464 0.0199638 0.0272858 5.15636 0.180069 0.0199638 0.0272858
154.000 0.960166 0.105223 0.0240885 0.0299834 5.4044 0.18886 0.0240885 0.0299834
155.000 0.963747 0.103959 0.0255878 0.0287761 5.6553 0.191389 0.0255878 0.0287761
156.000 0.962196 0.0997439 0.0272015 0.0275387 5.90885 0.193466 0.0272015 0.0275387
157.000 0.955502 0.0948365 0.0261809 0.0283064 6.1648 0.192142 0.0261809 0.0283064
158.000 0.943652 0.0878818 0.0276652 0.0294023 6.42286 0.194761 0.0276652 0.0294023
159.000 0.926634 0.0793616 0.0267288 0.029872 6.68274 0.201264 0.0267288 0.029872
160.000 0.904439 0.0714736 0.0257865 0.0285112 6.94411 0.202258 0.0257865 0.0285112
161.000 0.877053 0.0654522 0.0238476 0.0262531 7.20661 0.206141 0.0238476 0.0262531
162.000 0.844466 0.0617491 0.0207015 0.0257985 7.46987 0.213277 0.0207015 0.0257985
163.000 0.806665 0.0694564 0.0165015 0.0201926 7.73353 0.225289 0.0165015 0.0201926
164.000 0.76364 0.0814088 0.0119976 0.0146891 7.9972 0.239259 0.0119976 0.0146891
165.000 0.715379 0.103748 0.00837873 0.0174078 8.26048 0.252385 0.00837873 0.0174078
166.000 0.66187 0.126027 0.0101008 0.0156616 8.52297 0.265151 0.0101008 0.0156616
167.000 0.603102 0.154388 0.0196658 0.020578 8.78429 0.282583 0.0196658 0.020578
168.000 0.539063 0.187385 0.0317928 0.0244166 9.04406 0.309799 0.0317928 0.0244166
169.000 0.469742 0.224808 0.0359475 0.0334487 9.30188 0.339003 0.0359475 0.0334487
170.000 0.395127 0.260635 0.0476892 0.0438355 9.5574 0.367604 0.0476892 0.0438355
171.000 0.315207 0.300526 0.0603642 0.0539213 9.81026 0.395604 0.0603642 0.0539213
172.000 0.229969 0.344121 0.0739424 0.0661146 10.0601 0.435345 0.0739424 0.0661146
173.000 0.139403 0.386271 0.0812282 0.0789401 10.3067 0.474182 0.0812282 0.0789401
174.000 0.0434973 0.437753 0.0892968 0.0942645 10.5496 0.519644 0.0892968 0.0942645


==> anc/data/fig5_trace_anomaly_24x8_TS_90.0.dat <==
114.000 0.107368 0.227818 0.0206834 0.0162938 0.37317 0.234592 0.0206834 0.0162938
115.000 0.134153 0.204004 0.019157 0.0152702 0.420707 0.208369 0.019157 0.0152702
116.000 0.160978 0.178142 0.0176697 0.0145386 0.469993 0.186 0.0176697 0.0145386
117.000 0.187858 0.155833 0.0157639 0.0138371 0.521178 0.167033 0.0157639 0.0138371
118.000 0.214805 0.133072 0.0133343 0.0128436 0.57442 0.149179 0.0133343 0.0128436
119.000 0.241832 0.116393 0.0120909 0.0117838 0.629886 0.13241 0.0120909 0.0117838
120.000 0.268953 0.100436 0.0111696 0.0106096 0.687754 0.119253 0.0111696 0.0106096
121.000 0.29618 0.0836368 0.00984192 0.00980278 0.748209 0.109348 0.00984192 0.00980278
122.000 0.323527 0.0718349 0.00874904 0.00905914 0.81145 0.10441 0.00874904 0.00905914
123.000 0.351007 0.0633448 0.00826432 0.00807164 0.877681 0.101099 0.00826432 0.00807164
124.000 0.378632 0.0564202 0.00839378 0.00682522 0.947121 0.100105 0.00839378 0.00682522
125.000 0.406417 0.0528676 0.00773745 0.00654522 1.02 0.101008 0.00773745 0.00654522
126.000 0.434373 0.0534697 0.00670479 0.00571729 1.09654 0.10432 0.00670479 0.00571729
127.000 0.462516 0.0544933 0.00739424 0.00737617 1.177 0.109619 0.00739424 0.00737617
128.000 0.490856 0.0572933 0.00650006 0.00646695 1.26164 0.114105 0.00650006 0.00646695
129.000 0.519408 0.0626523 0.00556073 0.00694263 1.35071 0.119313 0.00556073 0.00694263
130.000 0.548185 0.0652114 0.00429323 0.00768326 1.44449 0.124853 0.00429323 0.00768326
131.000 0.577199 0.0678608 0.00289417 0.00773444 1.54325 0.128466 0.00289417 0.00773444
132.000 0.606464 0.0702994 0.00293752 0.00850819 1.64728 0.131778 0.00293752 0.00850819
133.000 0.635994 0.071594 0.00350443 0.00811981 1.75686 0.133735 0.00350443 0.00811981
134.000 0.6658 0.0734606 0.00471172 0.00853528 1.87229 0.13515 0.00471172 0.00853528
135.000 0.695897 0.0739725 0.00622308 0.00917656 1.99385 0.138461 0.00622308 0.00917656
136.000 0.726297 0.074123 0.00829744 0.00990514 2.12184 0.140117 0.00829744 0.00990514
137.000 0.757014 0.0719854 0.00956795 0.0113021 2.25653 0.141352 0.00956795 0.0113021
138.000 0.78806 0.0689446 0.0110643 0.0142887 2.39822 0.142556 0.0110643 0.0142887
139.000 0.819449 0.0672887 0.0115339 0.0165136 2.54718 0.141863 0.0115339 0.0165136
140.000 0.851194 0.0644587 0.0125094 0.0182688 2.70366 0.139786 0.0125094 0.0182688
141.000 0.883308 0.0609362 0.0123679 0.0193888 2.86793 0.137648 0.0123679 0.0193888
142.000 0.915804 0.058618 0.0131206 0.020843 3.0402 0.136294 0.0131206 0.020843
143.000 0.952835 0.0578051 0.0156796 0.0207406 3.22484 0.137618 0.0156796 0.0207406
144.000 0.998902 0.0589492 0.01944 0.0255517 3.42653 0.139816 0.01944 0.0255517
145.000 1.05341 0.0657834 0.0266927 0.0373325 3.64484 0.140629 0.0266927 0.0373325
146.000 1.11781 0.0786691 0.025642 0.049887 3.88132 0.146289 0.025642 0.049887
147.000 1.18626 0.0945655 0.0227698 0.0392292 4.13027 0.156254 0.0227698 0.0392292
148.000 1.25042 0.106488 0.0199337 0.0309197 4.38339 0.163149 0.0199337 0.0309197
149.000 1.30752 0.117447 0.0193707 0.0262381 4.63796 0.174108 0.0193707 0.0262381
150.000 1.35753 0.127803 0.0108083 0.0306789 4.89394 0.183531 0.0108083 0.0306789
151.000 1.4004 0.135089 0.0176004 0.034954 5.15127 0.191841 0.0176004 0.034954
152.000 1.4361 0.140117 0.026506 0.0421797 5.40983 0.198434 0.026506 0.0421797
153.000 1.46459 0.143278 0.0339304 0.046786 5.66949 0.202649 0.0339304 0.046786
154.000 1.48583 0.142285 0.0398614 0.0507601 5.93006 0.207858 0.0398614 0.0507601
155.000 1.49978 0.137408 0.0442871 0.0492247 6.19133 0.211832 0.0442871 0.0492247
156.000 1.5064 0.131868 0.0472075 0.0525364 6.45306 0.211982 0.0472075 0.0525364
157.000 1.50566 0.122896 0.0458828 0.0547944 6.71496 0.208731 0.0458828 0.0547944
158.000 1.49752 0.113352 0.0455215 0.0534998 6.97673 0.210567 0.0455215 0.0534998
159.000 1.48193 0.102152 0.0454613 0.0508805 7.23804 0.208911 0.0454613 0.0508805
160.000 1.45886 0.0914043 0.0436248 0.0488333 7.49853 0.207406 0.0436248 0.0488333
161.000 1.42827 0.0821013 0.03947 0.0463946 7.75782 0.210417 0.03947 0.0463946
162.000 1.39012 0.0802949 0.0304681 0.0433237 8.01553 0.214571 0.0304681 0.0433237
163.000 1.34437 0.0895678 0.0198073 0.0371217 8.27124 0.230889 0.0198073 0.0371217
164.000 1.29099 0.106066 0.0160439 0.0291675 8.52455 0.243444 0.0160439 0.0291675
165.000 1.22993 0.131266 0.00801444 0.0285021 8.77503 0.263164 0.00801444 0.0285021
166.000 1.16116 0.165347 0.0103658 0.0279512 9.02226 0.280987 0.0103658 0.0279512
167.000 1.08464 0.205479 0.0295228 0.0325756 9.26583 0.314014 0.0295228 0.0325756
168.000 1.00033 0.251362 0.0500978 0.0424506 9.50532 0.348035 0.0500978 0.0424506
169.000 0.908185 0.297546 0.0721962 0.0565105 9.74032 0.385066 0.0721962 0.0565105
170.000 0.808175 0.344422 0.0889657 0.0698779 9.97045 0.421496 0.0889657 0.0698779
171.000 0.70026 0.398915 0.109559 0.086527 10.1953 0.475387 0.109559 0.086527
172.000 0.584399 0.456118 0.11284 0.103869 10.4146 0.53259 0.11284 0.103869
173.000 0.460555 0.517837 0.13819 0.122505 10.6278 0.593104 0.13819 0.122505
174.000 0.328689 0.589793 0.153123 0.142496 10.8348 0.646393 0.153123 0.142496


==> anc/data/fig5_trace_anomaly_TS_0.dat <==
50.0 0.00318002 9.94127e-05
51.0 0.00347594 0.000114436
52.0 0.00379145 0.000131537
53.0 0.00412747 0.000150444
54.0 0.00448499 0.00017182
55.0 0.00486504 0.000196266
56.0 0.00526872 0.000223633
57.0 0.00569719 0.000254222
58.0 0.00615167 0.000288574
59.0 0.00663347 0.00032696
60.0 0.00714397 0.000369411
61.0 0.00768467 0.000417281
62.0 0.00825714 0.000469064
63.0 0.00886308 0.000525665
64.0 0.0095043 0.000586481
65.0 0.0101827 0.00065663
66.0 0.0109005 0.000732198
67.0 0.0116599 0.000820712
68.0 0.0124633 0.000909828
69.0 0.0133134 0.00101701
70.0 0.0142129 0.00113503
71.0 0.0151651 0.0012672
72.0 0.0161731 0.0014096
73.0 0.0172408 0.00155833
74.0 0.0183719 0.0017182
75.0 0.0195707 0.00190004
76.0 0.020842 0.00210748
77.0 0.0221907 0.00232154
78.0 0.0236225 0.00255005
79.0 0.0251432 0.00281228
80.0 0.0267595 0.00310401
81.0 0.0284784 0.00343519
82.0 0.0303079 0.0037754
83.0 0.0322563 0.00415173
84.0 0.034333 0.00455817
85.0 0.0365482 0.00497666
86.0 0.0389128 0.00542525
87.0 0.0414389 0.00593104
88.0 0.0441399 0.00646092
89.0 0.04703 0.00705704
90.0 0.0501249 0.00772842
91.0 0.0534419 0.00846002
92.0 0.0569997 0.00920065
93.0 0.0608187 0.00999245
94.0 0.0649212 0.0108987
95.0 0.0693315 0.0118802
96.0 0.074076 0.0129068
97.0 0.0791837 0.0140509
98.0 0.0846859 0.0152822
99.0 0.0906168 0.0166099
100.0 0.0970136 0.018031
101.0 0.103917 0.0195453
102.0 0.11137 0.0210989
103.0 0.119422 0.0227276
104.0 0.128123 0.0245039
105.0 0.137531 0.0263224
106.0 0.147705 0.0282583
107.0 0.158711 0.0302574
108.0 0.170621 0.0324552
109.0 0.183511 0.0347734
110.0 0.197465 0.0373024
111.0 0.212571 0.0401023
112.0 0.228926 0.0426012
113.0 0.246633 0.0454914
114.0 0.265803 0.0486827
115.0 0.286554 0.0518439
116.0 0.309015 0.0549148
117.0 0.33332 0.0584674
118.0 0.359615 0.0619598
119.0 0.388054 0.0656028
120.0 0.418801 0.0692758
121.0 0.452029 0.0729488
122.0 0.487923 0.0768025
123.0 0.526675 0.0810476
124.0 0.568489 0.0847507
125.0 0.613579 0.0883033
126.0 0.662168 0.0919763
127.0 0.714489 0.0955591
128.0 0.770785 0.0991719
129.0 0.831304 0.102333
130.0 0.896305 0.105946
131.0 0.966052 0.108625
132.0 1.04082 0.111335
133.0 1.12087 0.11287
134.0 1.20649 0.114406
135.0 1.29795 0.115971
136.0 1.39554 0.117808
137.0 1.49952 0.118771
138.0 1.61016 0.120156
139.0 1.72773 0.12118
140.0 1.85247 0.123378
141.0 1.98462 0.122715
142.0 2.1244 0.122234
143.0 2.27201 0.122234
144.0 2.42763 0.122354
145.0 2.59142 0.122776
146.0 2.76352 0.123107
147.0 2.94401 0.123528
148.0 3.13297 0.125877
149.0 3.33044 0.13235
150.0 3.53642 0.131838
151.0 3.75087 0.134728
152.0 3.97373 0.139124
153.0 4.2049 0.143941
154.0 4.44423 0.149721
155.0 4.69155 0.155863
156.0 4.94665 0.16062
157.0 5.20929 0.167815
158.0 5.47921 0.172121
159.0 5.75611 0.181183
160.0 6.03967 0.189884
161.0 6.32955 0.195785
162.0 6.62541 0.200813
163.0 6.92687 0.207015
164.0 7.23356 0.212494
165.0 7.5451 0.216859
166.0 7.8611 0.221737
167.0 8.18119 0.225651
168.0 8.50499 0.236188
169.0 8.83214 0.244227
170.0 9.16227 0.248291
171.0 9.49506 0.252958
172.0 9.83016 0.259852
173.0 10.1673 0.267891
174.0 10.5061 0.272196
175.0 10.8464 0.279903
176.0 11.1879 0.284118
177.0 11.5304 0.292127
178.0 11.8736 0.303176
179.0 12.2174 0.313713
180.0 12.5616 0.322444
181.0 12.9061 0.333283
182.0 13.2508 0.342616
183.0 13.5955 0.355562
184.0 13.9401 0.373927
185.0 14.2846 0.38326
186.0 14.629 0.393195
187.0 14.9731 0.41156
188.0 15.317 0.424506
189.0 15.6606 0.441065
190.0 16.004 0.456721
191.0 16.3471 0.463043
192.0 16.6899 0.472376
193.0 17.0326 0.485021
194.0 17.375 0.500375
195.0 17.7173 0.508805
196.0 18.0595 0.509709
197.0 18.4016 0.519945
198.0 18.7437 0.527773
199.0 19.0859 0.5356
200.0 19.4281 0.543428
201.0 19.7705 0.550654
202.0 20.1131 0.553363
203.0 20.456 0.562998
204.0 20.7992 0.573234
205.0 21.1428 0.581664
206.0 21.4869 0.583771
207.0 21.8314 0.587685
208.0 22.1766 0.593104
209.0 22.5223 0.602739
210.0 22.8688 0.606351
211.0 23.216 0.618695
212.0 23.564 0.618996
213.0 23.9129 0.63405
214.0 24.2627 0.641576
215.0 24.6134 0.653318
216.0 24.9651 0.65964
217.0 25.3179 0.670479
218.0 25.6718 0.669576
219.0 26.0269 0.675898
220.0 26.3831 0.676199
221.0 26.7406 0.690651
222.0 27.0994 0.696371
223.0 27.4594 0.700586
224.0 27.8208 0.715639
225.0 28.1836 0.723166
226.0 28.5478 0.737316
227.0 28.9134 0.749058
228.0 29.2805 0.757187
229.0 29.6491 0.765918
230.0 30.0192 0.77796
231.0 30.3909 0.788799
232.0 30.7642 0.807164
233.0 31.1391 0.819809
234.0 31.5156 0.831852
235.0 31.8937 0.847808
236.0 32.2736 0.858948
237.0 32.6551 0.867076
238.0 33.0383 0.883033
239.0 33.4232 0.905312
240.0 33.8099 0.917355
241.0 34.1983 0.945053
242.0 34.5885 0.957096
243.0 34.9805 0.973354
244.0 35.3743 0.990514
245.0 35.7699 1.01008
246.0 36.1673 1.02694
247.0 36.5665 1.04832
248.0 36.9676 1.08023
249.0 37.3706 1.10612
250.0 37.7753 1.13172
251.0 38.182 1.14436
252.0 38.5905 1.16664
253.0 39.001 1.1826
254.0 39.4133 1.21511
255.0 39.8275 1.23589
256.0 40.2436 1.25184
257.0 40.6616 1.26117
258.0 41.0815 1.28707
259.0 41.5034 1.30754
260.0 41.9271 1.33735
261.0 42.3529 1.36926
262.0 42.7805 1.39605
263.0 43.2101 1.42195
264.0 43.6416 1.44392
265.0 44.0751 1.46409
266.0 44.5105 1.48095
267.0 44.9478 1.50715
268.0 45.3871 1.5219
269.0 45.8284 1.54478
270.0 46.2716 1.55923
271.0 46.7168 1.57549
272.0 47.164 1.60469
273.0 47.6131 1.63269
274.0 48.0642 1.65678
275.0 48.5173 1.68749
276.0 48.9723 1.70525
277.0 49.4293 1.72331
278.0 49.8883 1.75583
279.0 50.3492 1.78443
280.0 50.8121 1.82206
281.0 51.277 1.84705
282.0 51.7439 1.87295
283.0 52.2128 1.90907
284.0 52.6836 1.93436
285.0 53.1564 1.95845
286.0 53.6312 1.99127
287.0 54.108 2.02318
288.0 54.5868 2.05118
289.0 55.0675 2.07858
290.0 55.5503 2.10386
291.0 56.035 2.13096
292.0 56.5217 2.16016
293.0 57.0104 2.19057
294.0 57.5011 2.22158
295.0 57.9938 2.2535
296.0 58.4885 2.27577
297.0 58.9851 2.30408
298.0 59.4838 2.32936
299.0 59.9844 2.34683


==> anc/data/fig6_left_nI_24x8_MS_123.0.dat <==
0 1.39199e-18 8.72225e-20 1.3815e-17 1.3941e-17
0.00740741 0.00346593 0.000493421 0.000156318 0.000190784
0.0148148 0.00693126 0.000986029 0.000312188 0.000381324
0.0222222 0.0103954 0.0014766 0.000467002 0.000571458
0.0296296 0.0138578 0.00196515 0.000620637 0.00076086
0.037037 0.0173177 0.00244963 0.000772646 0.000949449
0.0444444 0.0207748 0.00293167 0.000922217 0.00113682
0.0518519 0.0242282 0.0034068 0.00106894 0.00132297
0.0592593 0.0276775 0.00387868 0.00121282 0.00150749
0.0666667 0.031122 0.00433674 0.00135305 0.00169039
0.0740741 0.0345612 0.00478789 0.0014888 0.00187126
0.0814815 0.0379944 0.00522685 0.00162048 0.00205009
0.0888889 0.0414211 0.00566174 0.00175827 0.00218991
0.0962963 0.0448406 0.0060885 0.00188589 0.00231306
0.103704 0.0482525 0.0065112 0.00198628 0.00242239
0.111111 0.051656 0.00690952 0.00209236 0.00251588
0.118519 0.0550506 0.00732002 0.0022147 0.00259351
0.125926 0.0584356 0.00771834 0.00234151 0.00265366
0.133333 0.0618106 0.00807194 0.00246629 0.00269512
0.140741 0.0651749 0.00844587 0.00258863 0.00271666
0.148148 0.0685278 0.00880354 0.00268374 0.00271788
0.155556 0.0718689 0.00912056 0.00282274 0.00273454
0.162963 0.0751975 0.00946197 0.0028199 0.00275365
0.17037 0.078513 0.00978306 0.00293532 0.00275771
0.177778 0.0818148 0.0100757 0.00295036 0.00274552
0.185185 0.0851024 0.0102952 0.00290484 0.00271666
0.192593 0.0883751 0.0105553 0.00283453 0.00266992
0.2 0.0916324 0.0107992 0.00274389 0.00260489
0.207407 0.0948735 0.011043 0.00273007 0.00252116
0.214815 0.0980981 0.0112422 0.00270325 0.00241752
0.222222 0.101305 0.0114251 0.00266342 0.00229355
0.22963 0.104495 0.011608 0.00262399 0.00224681
0.237037 0.107666 0.0118031 0.00254311 0.00216105
0.244444 0.110818 0.0119982 0.00242118 0.00227892
0.251852 0.11395 0.0121201 0.00226429 0.00231469
0.259259 0.117062 0.0121892 0.00214073 0.00237078
0.266667 0.120154 0.0121648 0.00212529 0.00231509
0.274074 0.123223 0.0120957 0.00198222 0.00231672
0.281481 0.126269 0.0121607 0.0018993 0.00202083
0.288889 0.129291 0.0121607 0.00196433 0.00163227
0.296296 0.132291 0.012051 0.0016721 0.00242118
0.303704 0.13527 0.0118884 0.00199888 0.00260286
0.311111 0.138233 0.0117949 0.00204847 0.00293248
0.318519 0.141185 0.0115226 0.00234111 0.0027195
0.325926 0.144133 0.0115348 0.0026874 0.00289996
0.333333 0.147089 0.0115714 0.00322674 0.00333364
0.340741 0.150066 0.0116039 0.00369131 0.00373358
0.348148 0.153081 0.0117096 0.00364579 0.00378276
0.355556 0.156154 0.0116852 0.00359376 0.00347061
0.362963 0.159308 0.011673 0.00355149 0.00368724
0.37037 0.16257 0.0114982 0.00361571 0.00372098
0.377778 0.165976 0.011547 0.0038043 0.00417822
0.385185 0.169569 0.0115308 0.00415384 0.00464157
0.392593 0.173393 0.0115999 0.00443428 0.00521059
0.4 0.177495 0.0117624 0.00461312 0.00590967
0.407407 0.181921 0.0117665 0.00486511 0.00678758
0.414815 0.186717 0.012112 0.00509272 0.00763705
0.422222 0.191927 0.0123152 0.00592186 0.00843774
0.42963 0.197604 0.012807 0.00641772 0.0091734
0.437037 0.203809 0.0130712 0.00707209 0.00964081
0.444444 0.210622 0.013311 0.0077224 0.0102058
0.451852 0.218111 0.0138109 0.00831174 0.0101773
0.459259 0.226336 0.0141523 0.00837677 0.0102586
0.466667 0.235397 0.0145791 0.00797033 0.00890108
0.474074 0.245403 0.0150709 0.00729564 0.00729564
0.481481 0.25642 0.0153269 0.00613321 0.00551542
0.488889 0.26854 0.0157009 0.00485292 0.00421074
0.496296 0.281824 0.0160626 0.00451964 0.00392298
0.503704 0.29629 0.0161927 0.00376487 0.00351938
0.511111 0.311946 0.0162821 0.00391201 0.00245654
0.518519 0.328752 0.0161886 0.00387705 0.00252929
0.525926 0.346665 0.0163756 0.00378032 0.00291663
0.533333 0.36564 0.0163308 0.004227 0.00300645
0.540741 0.385633 0.0165015 0.00467815 0.00355352
0.548148 0.406601 0.0164894 0.00539349 0.00408474
0.555556 0.428499 0.0165341 0.00602754 0.00420668
0.562963 0.451284 0.0164446 0.00644211 0.00438145
0.57037 0.474911 0.0162658 0.00655591 0.00480415
0.577778 0.499337 0.0161764 0.006751 0.00512523
0.585185 0.524518 0.0159203 0.00685261 0.00538129
0.592593 0.550409 0.0160788 0.00686074 0.00550729
0.6 0.576967 0.0159407 0.0068201 0.00575522
0.607407 0.604147 0.0162211 0.00688106 0.00605599
0.614815 0.631906 0.0163268 0.0065112 0.0060316
0.622222 0.6602 0.0163512 0.00642179 0.00582838
0.62963 0.688985 0.0164203 0.00621044 0.00556826
0.637037 0.718217 0.0165056 0.00572677 0.00573083
0.644444 0.747851 0.0167332 0.00519027 0.00573083
0.651852 0.777844 0.017099 0.00460499 0.00543007
0.659259 0.808152 0.0174039 0.00411726 0.0050724
0.666667 0.838731 0.0173429 0.00372138 0.00466596
0.674074 0.869537 0.0175055 0.00303409 0.00448306
0.681481 0.900526 0.0177168 0.00266911 0.00392379
0.688889 0.931654 0.0178631 0.00207042 0.00366448
0.696296 0.962877 0.0182614 0.00161154 0.00337713
0.703704 0.994151 0.0183183 0.00136483 0.00339582
0.711111 1.02543 0.0183102 0.00144409 0.00351572
0.718519 1.05668 0.0182371 0.00152538 0.00320805
0.725926 1.08784 0.0185378 0.00160788 0.003495
0.733333 1.11888 0.0187817 0.0016908 0.00340964
0.740741 1.14975 0.018867 0.00177371 0.00373602
0.748148 1.1804 0.0189361 0.00211878 0.00429203
0.755556 1.2108 0.0191841 0.00254148 0.00481227
0.762963 1.2409 0.0194035 0.00303653 0.00537723
0.77037 1.27066 0.0194848 0.00327552 0.00595438
0.777778 1.30002 0.0197287 0.00357628 0.0063974
0.785185 1.32896 0.0197002 0.00388965 0.00642991
0.792593 1.35741 0.0197572 0.00401849 0.00668597
0.8 1.38535 0.0200254 0.00414977 0.00679978
0.807407 1.41272 0.0204481 0.0042148 0.00689326
0.814815 1.43949 0.0201311 0.00420668 0.00696642
0.822222 1.4656 0.0204156 0.00411726 0.00700706
0.82963 1.49101 0.0205294 0.0039494 0.006877
0.837037 1.51568 0.0207773 0.00369131 0.00664939
0.844444 1.53957 0.0206635 0.00395143 0.00623482
0.851852 1.56263 0.0208708 0.00429609 0.00589747
0.859259 1.58482 0.0217121 0.00353239 0.00535691
0.866667 1.60609 0.0223828 0.00247442 0.00473099
0.874074 1.62641 0.023976 0.00235411 0.0048204
0.881481 1.64571 0.0259351 0.00224193 0.00477163


==> anc/data/fig6_left_nI_24x8_MS_123.0_data.dat <==
0.125926 0.049592 0.0134532 0.0141645 0.0127379
0.251852 0.103064 0.0472692 0.0451151 0.049464
0.377778 0.178502 0.0184769 0.0186313 0.0183265
0.503704 0.285394 0.03836 0.0372504 0.0394737
0.546846 0.369702 0.0280486 0.0289915 0.0271056
0.62963 0.714608 0.080882 0.0814916 0.0802317
0.762963 1.24607 0.0343525 0.0348687 0.0338363
0.881481 1.64166 0.0327592 0.0316578 0.0338607


==> anc/data/fig6_left_nI_28x10_MS_123.0.dat <==
0 1.50152e-18 1.81517e-19 2.43174e-17 2.29071e-17
0.0037037 0.000947577 0.000280648 9.82777e-05 9.9619e-05
0.00740741 0.00189537 0.000561297 0.000196555 0.000199238
0.0111111 0.00284361 0.000841335 0.000294874 0.000298735
0.0148148 0.00379252 0.00112137 0.000393233 0.000398151
0.0185185 0.0047423 0.0014006 0.000491795 0.000497485
0.0222222 0.00569319 0.00167901 0.000590154 0.000596251
0.0259259 0.00664541 0.00195702 0.000688513 0.000695422
0.0296296 0.00759917 0.00223462 0.000786059 0.000793781
0.0333333 0.0085547 0.002511 0.000882792 0.00089214
0.037037 0.00951222 0.00278616 0.000979525 0.000990093
0.0407407 0.0104719 0.00306051 0.00107585 0.00108764
0.0444444 0.0114341 0.00333242 0.00117137 0.00118478
0.0481481 0.0123989 0.00360555 0.00126607 0.00128151
0.0518519 0.0133666 0.00387827 0.00136077 0.00137743
0.0555556 0.0143374 0.00414977 0.00145425 0.00147295
0.0592593 0.0153115 0.00442209 0.00154733 0.00156805
0.062963 0.0162891 0.00469034 0.00163959 0.00166275
0.0666667 0.0172705 0.00495453 0.00173104 0.00175664
0.0703704 0.0182558 0.00521872 0.00182167 0.00184972
0.0740741 0.0192454 0.00547478 0.00191109 0.00194198
0.0777778 0.0202393 0.0057349 0.0019997 0.00203384
0.0814815 0.0212379 0.00599096 0.00208749 0.00212447
0.0851852 0.0222414 0.00624295 0.00217772 0.0022147
0.0888889 0.02325 0.00649088 0.00227851 0.00230371
0.0925926 0.0242638 0.00673475 0.00235858 0.00239191
0.0962963 0.0252832 0.00697861 0.00243662 0.0024793
0.1 0.0263083 0.00721028 0.00251303 0.00256546
0.103704 0.0273394 0.00744602 0.00258944 0.00265082
0.107407 0.0283767 0.00769395 0.00266911 0.00273495
0.111111 0.0294204 0.00794188 0.00274674 0.00281786
0.114815 0.0304707 0.00817355 0.00282315 0.00291907
0.118519 0.0315278 0.00839709 0.00289834 0.00302108
0.122222 0.032592 0.00861251 0.0029715 0.00312432
0.125926 0.0336636 0.00884012 0.00305929 0.00322837
0.12963 0.0347426 0.00907585 0.00318 0.00331982
0.133333 0.0358294 0.00930752 0.00330316 0.00340436
0.137037 0.0369241 0.009527 0.00342915 0.00348727
0.140741 0.038027 0.00973835 0.0035584 0.00356978
0.144444 0.0391382 0.00994157 0.00369009 0.00365107
0.148148 0.0402581 0.0101407 0.00377178 0.00373154
0.151852 0.0413869 0.0103358 0.00383234 0.00381771
0.155556 0.0425247 0.0105269 0.00393924 0.00395306
0.159259 0.0436717 0.0107057 0.00406442 0.00406849
0.162963 0.0448283 0.0108886 0.00419448 0.00415384
0.166667 0.0459946 0.0110796 0.00432454 0.00423513
0.17037 0.0471708 0.0112869 0.00445461 0.00431642
0.174074 0.0483572 0.0114535 0.00458873 0.00441803
0.177778 0.049554 0.0116364 0.00472692 0.00449119
0.181481 0.0507614 0.0118153 0.00486511 0.00456434
0.185185 0.0519796 0.0119616 0.00500737 0.0046375
0.188889 0.0532089 0.0121079 0.00515369 0.0047066
0.192593 0.0544494 0.0122786 0.00530001 0.00477569
0.196296 0.0557014 0.0124453 0.00545039 0.00484479
0.2 0.0569651 0.0125428 0.00560484 0.00490982
0.203704 0.0582408 0.0126647 0.00567393 0.00497485
0.207407 0.0595286 0.0128436 0.00571051 0.00503988
0.211111 0.0608287 0.0130021 0.00574709 0.00510085
0.214815 0.0621415 0.0131687 0.00577554 0.00516181
0.218519 0.0634671 0.0133069 0.00581619 0.00522278
0.222222 0.0648057 0.0134614 0.00592186 0.00527968
0.225926 0.0661576 0.013567 0.00595844 0.00533658
0.22963 0.0675229 0.0136808 0.00605192 0.00538942
0.233333 0.068902 0.0137743 0.00624295 0.00544632
0.237037 0.0702949 0.0139003 0.00643398 0.0054951
0.240741 0.071702 0.014067 0.00662907 0.00554793
0.244444 0.0731235 0.0140913 0.00679571 0.00559264
0.248148 0.0745595 0.0140913 0.00694203 0.00567393
0.251852 0.0760104 0.0140873 0.00709241 0.00584057
0.255556 0.0774762 0.0141726 0.0072428 0.00601128
0.259259 0.0789574 0.0142295 0.0073688 0.00613728
0.262963 0.0804539 0.0142864 0.00738099 0.00609663
0.266667 0.0819662 0.0143718 0.00739318 0.00606818
0.27037 0.0834944 0.0144409 0.00739725 0.00611695
0.274074 0.0850387 0.0144571 0.00740131 0.00616979
0.277778 0.0865993 0.0145588 0.00740131 0.00621856
0.281481 0.0881765 0.0146482 0.00762485 0.00626327
0.285185 0.0897705 0.0147091 0.00788091 0.0064543
0.288889 0.0913815 0.0146888 0.0081451 0.00650307
0.292593 0.0930098 0.0146197 0.00829548 0.0065803
0.296296 0.0946555 0.01451 0.00850277 0.00671849
0.3 0.0963189 0.0143718 0.00890108 0.00686074
0.303704 0.0980001 0.0143718 0.00925875 0.00700706
0.307407 0.0996995 0.0144165 0.00951481 0.00715338
0.311111 0.101417 0.0144124 0.00966519 0.00730376
0.314815 0.103154 0.0143962 0.00981151 0.00745415
0.318519 0.104909 0.0144287 0.0099619 0.0076086
0.322222 0.106683 0.0144328 0.0102383 0.00777524
0.325926 0.108476 0.0145466 0.010539 0.00799878
0.32963 0.110289 0.0146238 0.0107382 0.00821013
0.333333 0.112121 0.0146726 0.0109374 0.00842961
0.337037 0.113973 0.0146644 0.0111446 0.00857593
0.340741 0.115846 0.014701 0.0113113 0.00874663
0.344444 0.117738 0.0147945 0.0112544 0.00889295
0.348148 0.119652 0.0147051 0.0112137 0.00904334
0.351852 0.121586 0.0146929 0.0113723 0.0091043
0.355556 0.123541 0.0147213 0.0115389 0.00928314
0.359259 0.125517 0.0145425 0.0117015 0.00946197
0.362963 0.127514 0.0145669 0.0118681 0.00964487
0.366667 0.129534 0.0145384 0.0121323 0.00983183
0.37037 0.131575 0.0144246 0.0123721 0.0100229
0.374074 0.133638 0.0142742 0.0123762 0.0102139
0.377778 0.135724 0.0143515 0.0125469 0.010409
0.381481 0.137832 0.0143881 0.0127176 0.0106041
0.385185 0.139964 0.0144206 0.0128923 0.0108073
0.388889 0.14212 0.0142011 0.0130712 0.0110105
0.392593 0.144304 0.0139654 0.0132703 0.0112219
0.396296 0.146515 0.0138353 0.0134939 0.0114413
0.4 0.148756 0.0137499 0.0137459 0.011673
0.403704 0.151027 0.0136646 0.0140263 0.0119088
0.407407 0.153332 0.0135427 0.0142255 0.0121607
0.411111 0.155672 0.0136158 0.0143637 0.0124249
0.414815 0.15805 0.0136443 0.0145222 0.0127013
0.418519 0.160468 0.0136483 0.0147051 0.0130021
0.422222 0.162929 0.0135427 0.0149124 0.0133232
0.425926 0.165436 0.0135508 0.015144 0.0136646
0.42963 0.167991 0.0136321 0.0154001 0.0140344
0.433333 0.170598 0.0137946 0.0156846 0.0144124
0.437037 0.173262 0.0139125 0.0159976 0.0147904
0.440741 0.175985 0.0139572 0.0163349 0.0151684
0.444444 0.178774 0.0140263 0.0170015 0.0155423
0.448148 0.181632 0.0141604 0.0171559 0.0159041
0.451852 0.184565 0.0144206 0.0175055 0.0159122
0.455556 0.187579 0.0144978 0.0179404 0.01577
0.459259 0.190678 0.0146807 0.0181476 0.0155911
0.462963 0.193867 0.014766 0.0181233 0.0153838
0.466667 0.197154 0.0151684 0.018042 0.0151481
0.47037 0.200543 0.0151887 0.0179932 0.0153757
0.474074 0.20404 0.0154163 0.0181517 0.0157496
0.477778 0.207654 0.0157293 0.0183183 0.0161114
0.481481 0.211391 0.0160707 0.018485 0.0159244
0.485185 0.215257 0.0164284 0.0186557 0.0156846
0.488889 0.219258 0.016469 0.0188305 0.0154245
0.492593 0.223402 0.0166723 0.0190012 0.0151522
0.496296 0.227695 0.0171234 0.0191719 0.0153716
0.5 0.232146 0.0172291 0.0193385 0.0151603
0.503704 0.23676 0.0175258 0.0195824 0.0156805
0.507407 0.241552 0.0176843 0.0199848 0.0162861
0.511111 0.246552 0.0178997 0.0197693 0.0168958
0.514815 0.251786 0.018298 0.0200051 0.0172088
0.518519 0.257277 0.0186923 0.020314 0.0171803
0.522222 0.263049 0.0190418 0.0207123 0.0166804
0.525926 0.269126 0.0192572 0.0207082 0.0160057
0.52963 0.275525 0.0195295 0.0204847 0.0156236
0.533333 0.282258 0.0197124 0.020757 0.0161073
0.537037 0.289334 0.0200701 0.0205172 0.0158025
0.540741 0.296756 0.0201148 0.0202286 0.0159854
0.544444 0.304527 0.0201229 0.0204766 0.0156846
0.548148 0.312645 0.020192 0.0202164 0.0154285
0.551852 0.321103 0.0203668 0.0192369 0.0155586
0.555556 0.329898 0.0204603 0.0185094 0.0154489
0.559259 0.339022 0.020444 0.0188386 0.0153188
0.562963 0.348471 0.0203871 0.0189687 0.0151644
0.566667 0.358237 0.0205538 0.0177006 0.0149855
0.57037 0.368314 0.0202855 0.0174811 0.0148961
0.574074 0.378699 0.0205782 0.0174039 0.0150506
0.577778 0.389385 0.0206269 0.0171031 0.015396
0.581481 0.400365 0.0205091 0.0173307 0.0156927
0.585185 0.411631 0.0205294 0.0173185 0.015457
0.588889 0.423177 0.0204562 0.0161642 0.0152009
0.592593 0.434998 0.0202489 0.0156155 0.014953
0.596296 0.447084 0.0203221 0.0156155 0.0147904
0.6 0.459429 0.0201717 0.0147904 0.0148229
0.603704 0.472025 0.0200945 0.0144612 0.0146319
0.607407 0.484864 0.0200782 0.0145059 0.0144246
0.611111 0.497938 0.0198425 0.0145384 0.0142295
0.614815 0.51124 0.0195539 0.0140751 0.0143962
0.618519 0.52476 0.0194726 0.0135833 0.0146279
0.622222 0.538491 0.0193995 0.0135752 0.0147295
0.625926 0.552424 0.0194157 0.0135386 0.0146726
0.62963 0.566551 0.0193995 0.0134736 0.0150384
0.633333 0.580864 0.0195011 0.0133882 0.0150831
0.637037 0.595355 0.0197653 0.0132744 0.0150871
0.640741 0.610015 0.0201555 0.0131403 0.0150465
0.644444 0.624837 0.0203343 0.0132134 0.0149652
0.648148 0.639812 0.0206595 0.0132988 0.0148514
0.651852 0.654931 0.0211269 0.0133882 0.01451
0.655556 0.670188 0.0214683 0.0134817 0.0141564
0.659259 0.685573 0.021639 0.0135792 0.0137987
0.662963 0.701078 0.0219926 0.0135548 0.013437
0.666667 0.716695 0.0221795 0.0134085 0.0130671
0.67037 0.732416 0.0225372 0.0132581 0.0126932
0.674074 0.748233 0.0230249 0.0130996 0.0124696
0.677778 0.764137 0.0233298 0.0129371 0.0120673
0.681481 0.78012 0.023533 0.0127663 0.0116568
0.685185 0.796175 0.0238012 0.0125956 0.0112381
0.688889 0.812292 0.0242768 0.0124168 0.0108073
0.692593 0.828464 0.0245979 0.012238 0.0109455
0.696296 0.844683 0.0247686 0.0120551 0.0106488
0.7 0.86094 0.025423 0.0118722 0.0106447
0.703704 0.877226 0.0260164 0.0116893 0.0108317
0.707407 0.893535 0.0260529 0.0115023 0.0104374
0.711111 0.909857 0.0261505 0.0115348 0.010218
0.714815 0.926185 0.0262562 0.0120998 0.0104862
0.718519 0.94251 0.0264269 0.0125672 0.0107626
0.722222 0.958824 0.0265854 0.0128598 0.0110349
0.725926 0.975119 0.0268252 0.0128558 0.0113153
0.72963 0.991386 0.0269105 0.0134045 0.0115958
0.733333 1.00762 0.0270934 0.0140466 0.0119697
0.737037 1.02381 0.0270731 0.0146929 0.0121567
0.740741 1.03994 0.0272276 0.0153391 0.0124371
0.744444 1.05602 0.0272113 0.0159203 0.0127176
0.748148 1.07202 0.0272723 0.0156074 0.0126363
0.751852 1.08796 0.0273007 0.0153066 0.0125631
0.755556 1.1038 0.0276421 0.0152253 0.012494
0.759259 1.11955 0.0274064 0.0150709 0.0125225
0.762963 1.13521 0.0275893 0.0149489 0.0125631
0.766667 1.15075 0.0276624 0.014762 0.0129371
0.77037 1.16617 0.0275608 0.0145913 0.0132947
0.774074 1.18147 0.027508 0.0145709 0.0136402
0.777778 1.19664 0.0277925 0.0148514 0.013945
0.781481 1.21166 0.0277275 0.0151318 0.0140466
0.785185 1.22653 0.027825 0.0154082 0.0141523
0.788889 1.24124 0.0277437 0.0154326 0.0142539
0.792593 1.25579 0.0280079 0.0158269 0.0143596
0.796296 1.27016 0.027947 0.0159041 0.0144693
0.8 1.28435 0.0276381 0.0160057 0.014575
0.803704 1.29835 0.0274023 0.0161276 0.0146807
0.807407 1.31214 0.0274796 0.0162699 0.0147864
0.811111 1.32573 0.0273454 0.0164365 0.0148961
0.814815 1.33911 0.0268943 0.0166275 0.0150018
0.818519 1.35225 0.0272845 0.016843 0.0151075
0.822222 1.36517 0.0268983 0.0170299 0.0152091
0.825926 1.37785 0.0270528 0.0170218 0.0153147
0.82963 1.39027 0.0273048 0.016973 0.0154163
0.833333 1.40244 0.0272519 0.0169933 0.015518
0.837037 1.41435 0.0279957 0.016969 0.0156155
0.840741 1.42598 0.0278413 0.0169649 0.0157131
0.844444 1.43733 0.0278697 0.0174648 0.0155342
0.848148 1.44838 0.0281542 0.0180054 0.0153025
0.851852 1.45915 0.0283981 0.0184159 0.0151969
0.855556 1.4696 0.0292557 0.0190743 0.0155302
0.859259 1.47974 0.0301824 0.0197856 0.0158878
0.862963 1.48956 0.0307555 0.0202408 0.0162414
0.866667 1.49904 0.0317797 0.020379 0.0163146
0.87037 1.50819 0.032369 0.0205131 0.0162536
0.874074 1.51699 0.0333892 0.020631 0.0158512
0.877778 1.52544 0.0351369 0.0207367 0.0161114
0.881481 1.53352 0.0365473 0.0208302 0.0161479


==> anc/data/fig6_left_nI_28x10_MS_123.0_data.dat <==
0.125926 0.0274523 0.0246832 0.0243987 0.0249637
0.251852 0.0984897 0.0246954 0.0253498 0.0240411
0.377778 0.16313 0.111853 0.113519 0.110146
0.503704 0.236107 0.0285729 0.0289509 0.0281949
0.62963 0.630523 0.0463344 0.0460905 0.0465783
0.762963 1.16607 0.0682416 0.0684855 0.0680384
0.881481 1.57344 0.0757608 0.0731596 0.078362


==> anc/data/fig6_left_nI_36x12_MS_123.0.dat <==
0 2.30805e-18 3.54743e-19 -2.30818e-18 2.30818e-18
0.0037037 0.00122665 0.00030662 9.31972e-05 0.000107423
0.00740741 0.00245356 0.000613321 0.000186354 0.000214805
0.0111111 0.00368096 0.000919778 0.000279388 0.000322146
0.0148148 0.00490913 0.00122583 0.00037222 0.000429609
0.0185185 0.00613829 0.00153188 0.00046497 0.000536504
0.0222222 0.00736872 0.00183793 0.000557232 0.000643804
0.0259259 0.00860065 0.00214317 0.000649088 0.000750699
0.0296296 0.00983435 0.002448 0.000740538 0.00085678
0.0333333 0.0110701 0.00275243 0.000831581 0.000960829
0.037037 0.012308 0.00305644 0.000921811 0.00106407
0.0407407 0.0135485 0.00336128 0.00101163 0.00116608
0.0444444 0.0147918 0.00366408 0.00110065 0.00126688
0.0481481 0.016038 0.00396403 0.00118884 0.00136605
0.0518519 0.0172876 0.00426358 0.00127623 0.001464
0.0555556 0.0185406 0.00455622 0.00136321 0.00156033
0.0592593 0.0197975 0.00485292 0.00144856 0.00165503
0.062963 0.0210583 0.00514962 0.00153351 0.0017477
0.0666667 0.0223235 0.00545039 0.00161683 0.00183834
0.0703704 0.0235931 0.00574303 0.00169933 0.00192735
0.0740741 0.0248676 0.00603973 0.00178062 0.00201392
0.0777778 0.0261471 0.00633643 0.00186069 0.00209805
0.0814815 0.0274318 0.00662094 0.00193954 0.00218016
0.0851852 0.0287221 0.00690952 0.00201677 0.00225941
0.0888889 0.0300182 0.00719809 0.00209277 0.00233623
0.0925926 0.0313203 0.00749073 0.00216715 0.0024102
0.0962963 0.0326287 0.0077793 0.0022399 0.00248133
0.1 0.0339436 0.00805975 0.00231103 0.00254961
0.103704 0.0352654 0.008328 0.00238053 0.00261464
0.107407 0.0365942 0.00860844 0.00244841 0.00267642
0.111111 0.0379302 0.00890108 0.0025236 0.00273495
0.114815 0.0392738 0.00918153 0.00260326 0.00279023
0.118519 0.0406252 0.00945384 0.00268252 0.00284184
0.122222 0.0419847 0.0097221 0.00276137 0.0028898
0.125926 0.0433525 0.00999441 0.00283331 0.0029337
0.12963 0.0447288 0.0102464 0.00291134 0.00297394
0.133333 0.0461139 0.0104903 0.00298857 0.00301052
0.137037 0.0475081 0.0107301 0.00306579 0.00304263
0.140741 0.0489116 0.0109699 0.0031422 0.00307067
0.144444 0.0503246 0.0112381 0.00321821 0.00316009
0.148148 0.0517474 0.0115145 0.0032934 0.00326332
0.151852 0.0531804 0.0117543 0.00336819 0.00336859
0.155556 0.0546236 0.0119819 0.00344256 0.00347549
0.159259 0.0560774 0.0122258 0.00351938 0.00358441
0.162963 0.057542 0.0124656 0.00359214 0.00369497
0.166667 0.0590176 0.0126729 0.00366408 0.00380714
0.17037 0.0605046 0.012933 0.00373561 0.00387055
0.174074 0.0620032 0.0131281 0.00380633 0.00389168
0.177778 0.0635136 0.0133801 0.00387624 0.00390875
0.181481 0.065036 0.0136077 0.00394655 0.00392135
0.185185 0.0665708 0.0138312 0.00401605 0.0039303
0.188889 0.0681182 0.0140629 0.00407661 0.00393436
0.192593 0.0696783 0.0143027 0.00408068 0.00393436
0.196296 0.0712516 0.0144897 0.00407255 0.00392989
0.2 0.0728382 0.0146969 0.00406198 0.00392054
0.203704 0.0744384 0.0149124 0.00404572 0.00390672
0.207407 0.0760524 0.0151359 0.00402459 0.00388803
0.211111 0.0776805 0.0153554 0.00399817 0.00386486
0.214815 0.0793229 0.0155789 0.00396687 0.00383641
0.218519 0.08098 0.0157415 0.00393233 0.00380308
0.222222 0.0826518 0.0159244 0.00397378 0.00376447
0.225926 0.0843388 0.0161195 0.0039811 0.00374455
0.22963 0.0860411 0.016278 0.00398313 0.00376325
0.233333 0.087759 0.0164243 0.003975 0.00377991
0.237037 0.0894927 0.0166072 0.00401768 0.00379414
0.240741 0.0912426 0.0168267 0.00405954 0.00380633
0.244444 0.0930088 0.0170584 0.00414571 0.00381649
0.248148 0.0947915 0.0171681 0.0041701 0.00382421
0.251852 0.0965912 0.0172819 0.00414571 0.0038295
0.255556 0.098408 0.0174201 0.00411726 0.00383275
0.259259 0.100242 0.0174933 0.00408474 0.00383397
0.262963 0.102095 0.0176315 0.004101 0.00379251
0.266667 0.103966 0.0178347 0.00417822 0.00351938
0.27037 0.105857 0.0179891 0.00425138 0.00331454
0.274074 0.107769 0.018172 0.00432861 0.00345313
0.277778 0.109702 0.0183143 0.0043408 0.00358848
0.281481 0.111657 0.0184281 0.00408068 0.00352304
0.285185 0.113635 0.0184484 0.00391648 0.00329462
0.288889 0.115638 0.0184606 0.00392664 0.00339054
0.292593 0.117667 0.0185134 0.0039303 0.0033251
0.296296 0.119722 0.0186069 0.00392623 0.0032617
0.3 0.121806 0.0187126 0.00391322 0.00326332
0.303704 0.123919 0.0188223 0.00389453 0.00333242
0.307407 0.126063 0.0189443 0.00388355 0.00339339
0.311111 0.12824 0.0189605 0.00385266 0.00344704
0.314815 0.130452 0.0190459 0.00383478 0.00349378
0.318519 0.132699 0.01918 0.00378398 0.00353401
0.322222 0.134984 0.0192938 0.00376487 0.00356816
0.325926 0.137308 0.019432 0.00377829 0.00378723
0.32963 0.139672 0.0193914 0.00377666 0.00382299
0.333333 0.14208 0.0193345 0.00378398 0.00363969
0.337037 0.144531 0.0193101 0.00384982 0.00365513
0.340741 0.147028 0.0193345 0.00375146 0.00366651
0.344444 0.149572 0.0193385 0.00378926 0.00367464
0.348148 0.152164 0.0192857 0.0038421 0.00367911
0.351852 0.154806 0.0194604 0.0038047 0.00417822
0.355556 0.157501 0.0195621 0.00382015 0.00432048
0.359259 0.160252 0.0195661 0.00394859 0.00433267
0.362963 0.163058 0.019558 0.00402215 0.00434893
0.366667 0.165923 0.0195661 0.00397338 0.00436519
0.37037 0.168846 0.0194442 0.00401362 0.00438551
0.374074 0.171831 0.019558 0.00406849 0.00440177
0.377778 0.174878 0.0196393 0.00391201 0.00442615
0.381481 0.177988 0.0195946 0.00388559 0.00444648
0.385185 0.181163 0.0194198 0.00391729 0.00447493
0.388889 0.184404 0.0193466 0.00394655 0.00449931
0.392593 0.187712 0.0193995 0.00397257 0.0045806
0.396296 0.191087 0.0195133 0.00404776 0.00486918
0.4 0.194531 0.0192288 0.00429609 0.00489356
0.403704 0.198046 0.0193263 0.00451964 0.00492201
0.407407 0.201632 0.0192369 0.00455622 0.0049464
0.411111 0.205289 0.0192775 0.00459686 0.00497892
0.414815 0.20902 0.0192613 0.00463344 0.00500737
0.418519 0.212826 0.0192328 0.00469441 0.00503988
0.422222 0.216707 0.0191759 0.00484479 0.0050724
0.425926 0.220664 0.0190743 0.00499924 0.00510898
0.42963 0.224699 0.0191028 0.00515369 0.00514556
0.433333 0.228812 0.0192328 0.0053122 0.00535284
0.437037 0.233005 0.0192369 0.00534878 0.0053691
0.440741 0.23728 0.0193019 0.00537723 0.00538129
0.444444 0.241635 0.0193954 0.00540568 0.00539349
0.448148 0.246074 0.0194686 0.00543413 0.00540568
0.451852 0.250597 0.0192857 0.00546258 0.00541787
0.455556 0.255205 0.0193548 0.00548697 0.00543413
0.459259 0.259899 0.0194401 0.00551135 0.0054829
0.462963 0.26468 0.0194361 0.00553574 0.00562109
0.466667 0.26955 0.0196799 0.00555606 0.00598689
0.47037 0.274509 0.019871 0.00558858 0.00636488
0.474074 0.279559 0.0198628 0.00570238 0.006751
0.477778 0.2847 0.0200051 0.00581212 0.00714119
0.481481 0.289933 0.0200091 0.00592593 0.00735254
0.485185 0.295261 0.020192 0.00604379 0.00735254
0.488889 0.300683 0.0202855 0.0061576 0.00734441
0.492593 0.306201 0.0203709 0.00627547 0.00733628
0.496296 0.311816 0.0203993 0.00639333 0.00732002
0.5 0.317529 0.0201473 0.0065112 0.00730376
0.503704 0.323341 0.0201229 0.00663314 0.00727938
0.507407 0.329253 0.0202774 0.00675507 0.00725499
0.511111 0.335266 0.0204725 0.006877 0.00722654
0.514815 0.341382 0.020631 0.00699893 0.00719809
0.518519 0.347601 0.0207164 0.00712493 0.00716151
0.522222 0.353925 0.0208871 0.00725093 0.00712493
0.525926 0.360354 0.0208993 0.00737692 0.00727125
0.52963 0.366889 0.0210943 0.00746228 0.0076086
0.533333 0.373532 0.0212935 0.00748666 0.00794594
0.537037 0.380284 0.0213992 0.00751511 0.00829142
0.540741 0.387146 0.0216999 0.0075395 0.00863689
0.544444 0.394119 0.0218219 0.00756389 0.00898643
0.548148 0.401204 0.021956 0.00758827 0.00912056
0.551852 0.408402 0.0221795 0.0076086 0.00911243
0.555556 0.415713 0.0222852 0.00763298 0.00915714
0.559259 0.423141 0.02246 0.0076533 0.00954733
0.562963 0.430684 0.0225941 0.00767363 0.00994157
0.566667 0.438345 0.0228339 0.00768988 0.0103399
0.57037 0.446124 0.0230331 0.00770614 0.0107423
0.574074 0.454022 0.0233582 0.0077224 0.0111528
0.577778 0.462042 0.023594 0.00773866 0.0115633
0.581481 0.470183 0.0238744 0.00775492 0.0119819
0.585185 0.478446 0.0240248 0.00776711 0.0124046
0.588889 0.486834 0.0241955 0.0077915 0.0128314
0.592593 0.495346 0.024354 0.00788498 0.0132622
0.596296 0.503984 0.024732 0.00797846 0.0137012
0.6 0.512749 0.0248458 0.00807194 0.0141442
0.603704 0.521643 0.0250003 0.00816136 0.0145872
0.607407 0.530665 0.025171 0.00825484 0.014636
0.611111 0.539818 0.02511 0.00834832 0.0146726
0.614815 0.549102 0.0250775 0.00843774 0.0147132
0.618519 0.558519 0.0252604 0.00852716 0.0147498
0.622222 0.568069 0.0254555 0.00862064 0.0147823
0.625926 0.577753 0.0254839 0.00871005 0.0148148
0.62963 0.587574 0.0256018 0.00879947 0.0148473
0.633333 0.597531 0.0258904 0.00888889 0.0148758
0.637037 0.607625 0.0260204 0.00897424 0.0149002
0.640741 0.617859 0.0259595 0.00906366 0.0149246
0.644444 0.628232 0.0258863 0.00914901 0.0150993
0.648148 0.638747 0.0261505 0.00914495 0.0154448
0.651852 0.649403 0.0264147 0.00914088 0.0157862
0.655556 0.660203 0.0265203 0.00913682 0.0161276
0.659259 0.671147 0.0265894 0.00913275 0.0164731
0.662963 0.682236 0.0265651 0.00912463 0.0168023
0.666667 0.693472 0.0264391 0.00911243 0.0167657
0.67037 0.704855 0.0265854 0.0091043 0.0170665
0.674074 0.716387 0.0270162 0.00908805 0.0174486
0.677778 0.728068 0.0271625 0.00907585 0.0178347
0.681481 0.7399 0.0272235 0.00905959 0.0182208
0.685185 0.751884 0.0273495 0.00903927 0.0186069
0.688889 0.76402 0.0276421 0.00901895 0.0189971
0.692593 0.776311 0.0274877 0.00899863 0.0190703
0.696296 0.788756 0.0275934 0.00897424 0.018989
0.7 0.801358 0.0276421 0.00894579 0.0189036
0.703704 0.814116 0.027634 0.0089214 0.0188183
0.707407 0.827033 0.0278535 0.00888889 0.018737
0.711111 0.840109 0.0277803 0.00886044 0.019119
0.714815 0.853346 0.0279876 0.00882386 0.0195052
0.718519 0.866744 0.0279998 0.00879134 0.0197775
0.722222 0.880304 0.0277315 0.0087507 0.019936
0.725926 0.894028 0.0274186 0.00871412 0.0203018
0.72963 0.907917 0.0276299 0.00867347 0.0204684
0.733333 0.921971 0.0278819 0.00862877 0.0206798
0.737037 0.936192 0.0281786 0.00858406 0.0210578
0.740741 0.950582 0.0287598 0.00853528 0.0214398
0.744444 0.96514 0.0288696 0.00848245 0.0218178
0.748148 0.979868 0.0288127 0.00843367 0.0222039
0.751852 0.994767 0.0289753 0.00837677 0.0225901
0.755556 1.00984 0.0290931 0.00831987 0.0229762
0.759259 1.02508 0.0291175 0.00826297 0.0233664
0.762963 1.0405 0.0289875 0.008202 0.0237606
0.766667 1.0561 0.0290687 0.00813697 0.0241549
0.77037 1.07187 0.0292232 0.00807194 0.0245491
0.774074 1.08782 0.0293329 0.00800285 0.0249474
0.777778 1.10394 0.0296215 0.00793375 0.0253498
0.781481 1.12025 0.0294264 0.00786059 0.025553
0.785185 1.13674 0.0297475 0.00778337 0.0252726
0.788889 1.15341 0.029906 0.00770614 0.0249881
0.792593 1.17026 0.0303043 0.00762485 0.0246954
0.796296 1.1873 0.0303694 0.00754357 0.0243987
0.8 1.20452 0.0303572 0.00745821 0.0240939
0.803704 1.22193 0.0309018 0.00737286 0.023785
0.807407 1.23952 0.0313936 0.00727938 0.023468
0.811111 1.2573 0.0318976 0.00718996 0.0231469
0.814815 1.27528 0.0321577 0.00709241 0.0228177
0.818519 1.29344 0.0325479 0.00699487 0.0224844
0.822222 1.31179 0.0330519 0.00689326 0.022143
0.825926 1.33034 0.033312 0.00679165 0.0217975
0.82963 1.34908 0.0341046 0.00679571 0.0214439
0.833333 1.36802 0.0345435 0.00680791 0.0210822
0.837037 1.38715 0.0355434 0.00682416 0.0211797
0.840741 1.40648 0.0364822 0.00683636 0.0213829
0.844444 1.42601 0.0368237 0.00684855 0.021578
0.848148 1.44573 0.0372382 0.00686074 0.0217772
0.851852 1.46566 0.0381324 0.00687294 0.0219682
0.855556 1.48578 0.0391566 0.00688919 0.0221592
0.859259 1.50611 0.0398313 0.00689732 0.0223503
0.862963 1.52665 0.0407255 0.00690952 0.0223381
0.866667 1.54738 0.0417822 0.00687294 0.0220048
0.87037 1.56833 0.0429203 0.0069339 0.0216674
0.874074 1.58948 0.0441396 0.0069461 0.0213179
0.877778 1.61083 0.0450338 0.0069461 0.0210212
0.881481 1.6324 0.0460905 0.00686481 0.0215089


==> anc/data/fig6_left_nI_36x12_MS_123.0_data.dat <==
0.125926 0.0755423 0.0374089 0.0370106 0.0378032
0.251852 0.0552859 0.0654372 0.0656404 0.065234
0.377778 0.150401 0.0679571 0.0666159 0.069339
0.503704 0.237272 0.0535284 0.052553 0.0545039
0.62963 0.59707 0.0475944 0.0437332 0.0514149
0.762963 1.14432 0.151278 0.157456 0.14514
0.881481 1.60668 0.0721841 0.0715745 0.0728344


==> anc/data/fig6_right_nI_24x8_MS_149.0.dat <==
0 3.96792e-18 7.69395e-20 4.65783e-17 4.78382e-17
0.00740741 0.0104295 0.000436925 0.000249312 0.000144693
0.0148148 0.02086 0.000872631 0.000498298 0.000289062
0.0222222 0.0312923 0.0013063 0.000746228 0.000432861
0.0296296 0.0417273 0.00173632 0.000993345 0.000575522
0.037037 0.052166 0.00216227 0.00123884 0.000716964
0.0444444 0.0626092 0.00258538 0.0014827 0.00085678
0.0518519 0.073058 0.00300036 0.00172372 0.00099497
0.0592593 0.0835131 0.0034072 0.0019623 0.00113032
0.0666667 0.0939756 0.00381039 0.00219804 0.00126363
0.0740741 0.104446 0.004227 0.00243012 0.00139369
0.0814815 0.114926 0.00462938 0.00265854 0.00152091
0.0888889 0.125416 0.00501956 0.00288289 0.00164406
0.0962963 0.135917 0.00538942 0.00310237 0.00176396
0.103704 0.14643 0.00575928 0.00331697 0.00187939
0.111111 0.156955 0.00612915 0.00352629 0.00198994
0.118519 0.167495 0.00646243 0.00373033 0.00209602
0.125926 0.178049 0.00679978 0.00392786 0.00219966
0.133333 0.188618 0.00710867 0.00411726 0.00229965
0.140741 0.199204 0.00738505 0.00430422 0.00239516
0.148148 0.209808 0.00766956 0.00447899 0.00248499
0.155556 0.220429 0.00793375 0.0046497 0.00256953
0.162963 0.23107 0.00815729 0.00481227 0.00265325
0.17037 0.241731 0.00839303 0.00496266 0.00274674
0.177778 0.252413 0.00860844 0.00510898 0.00282396
0.185185 0.263118 0.00878728 0.0052431 0.0028894
0.192593 0.273844 0.00898237 0.00531626 0.00295727
0.2 0.284595 0.00915714 0.00535284 0.00302027
0.207407 0.295371 0.00925875 0.0053691 0.00307677
0.214815 0.306172 0.00939288 0.0053691 0.00312757
0.222222 0.316999 0.00943352 0.00534878 0.00317228
0.22963 0.327854 0.00956358 0.00566174 0.00320561
0.237037 0.338738 0.00967332 0.00590154 0.00324219
0.244444 0.34965 0.00975461 0.00595031 0.00332592
0.251852 0.360593 0.00981558 0.00591373 0.00339501
0.259259 0.371567 0.00979932 0.00600721 0.00338566
0.266667 0.382574 0.00986841 0.00601941 0.00334786
0.274074 0.393613 0.00992125 0.00595031 0.00333933
0.281481 0.404688 0.0098928 0.00577554 0.00330275
0.288889 0.415801 0.00979932 0.00573896 0.00326698
0.296296 0.426953 0.00979119 0.00551135 0.00324666
0.303704 0.438148 0.00979932 0.00522278 0.00322349
0.311111 0.449387 0.00970177 0.00537723 0.00321902
0.318519 0.460675 0.00971803 0.00546258 0.00316862
0.325926 0.472017 0.00966113 0.0054382 0.00297556
0.333333 0.483416 0.00968958 0.00524717 0.00292069
0.340741 0.494877 0.009527 0.00501956 0.00284631
0.348148 0.506405 0.00923843 0.00474724 0.00273129
0.355556 0.518002 0.00934004 0.00406239 0.0025805
0.362963 0.529674 0.00931159 0.00357344 0.00239882
0.37037 0.541427 0.00927907 0.00327552 0.00234883
0.377778 0.55327 0.0094132 0.00238785 0.0022017
0.385185 0.565206 0.00923436 0.00175705 0.00202408
0.392593 0.577237 0.00945384 0.00128883 0.00197409
0.4 0.589364 0.00961236 0.00119738 0.00206554
0.407407 0.601589 0.0101854 0.00143515 0.0021704
0.414815 0.613914 0.0105634 0.00167861 0.00263537
0.422222 0.626339 0.0107951 0.00192206 0.00265976
0.42963 0.638867 0.0111081 0.00216349 0.00350475
0.437037 0.651502 0.0117421 0.00240045 0.00366773
0.444444 0.66425 0.0123924 0.00262643 0.00406849
0.451852 0.677119 0.0126403 0.00283493 0.00430016
0.459259 0.690115 0.0132378 0.00302068 0.0048204
0.466667 0.703251 0.0136768 0.00317106 0.00489763
0.474074 0.716546 0.0141808 0.0032682 0.00506427
0.481481 0.730012 0.0145466 0.00332388 0.00560077
0.488889 0.743668 0.0149002 0.00339704 0.0057227
0.496296 0.757531 0.0152213 0.00348605 0.00607631
0.503704 0.771612 0.0152944 0.00355718 0.00631205
0.511111 0.785921 0.0153594 0.00362953 0.00616573
0.518519 0.800459 0.0152578 0.00371854 0.00652746
0.525926 0.815227 0.0151562 0.00381161 0.00686074
0.533333 0.830227 0.0149327 0.00395631 0.00714932
0.540741 0.845457 0.0148148 0.00408881 0.00736067
0.548148 0.86092 0.0147904 0.00420668 0.00723467
0.555556 0.876616 0.0146807 0.0043408 0.00719809
0.562963 0.892544 0.0146035 0.00453996 0.00713712
0.57037 0.908707 0.0144815 0.00450338 0.00730783
0.577778 0.925104 0.0144653 0.00458467 0.00747853
0.585185 0.941736 0.0146075 0.00466189 0.00764518
0.592593 0.958604 0.0145466 0.00473099 0.0076533
0.6 0.975709 0.0146157 0.00479602 0.00755169
0.607407 0.99305 0.0145547 0.0043408 0.00739318
0.614815 1.01063 0.0144978 0.00416197 0.00716151
0.622222 1.02845 0.0145547 0.00427171 0.00690139
0.62963 1.0465 0.0145384 0.00438145 0.00673881
0.637037 1.0648 0.0150343 0.00430016 0.00673881
0.644444 1.08334 0.0150587 0.00405751 0.00668597
0.651852 1.10211 0.0149246 0.00410507 0.00676726
0.659259 1.12113 0.0152416 0.00421074 0.00674287
0.666667 1.14039 0.0154611 0.00430829 0.00684855
0.674074 1.1599 0.0158716 0.0043977 0.00686074
0.681481 1.17964 0.0161236 0.00447899 0.00705583
0.688889 1.19963 0.0162333 0.00485698 0.00727531
0.696296 1.21987 0.0165706 0.00510085 0.00716964
0.703704 1.24035 0.0169121 0.00513743 0.00725093
0.711111 1.26107 0.0174201 0.00572677 0.00754763
0.718519 1.28205 0.0177818 0.00549916 0.00728751
0.725926 1.30327 0.0177575 0.00529188 0.00703551
0.733333 1.32474 0.0178997 0.00516181 0.00732815
0.740741 1.34645 0.0179607 0.00495859 0.00771021
0.748148 1.36842 0.0179444 0.00509272 0.00782401
0.755556 1.39063 0.0179891 0.00503175 0.00825077
0.762963 1.4131 0.0183793 0.00495453 0.00795407
0.77037 1.43581 0.0183671 0.00530813 0.00786465
0.777778 1.45878 0.0184606 0.0057349 0.00815323
0.785185 1.482 0.018615 0.00618605 0.00853122
0.792593 1.50547 0.018676 0.00666159 0.00891734
0.8 1.5292 0.0188711 0.00686074 0.00929533
0.807407 1.55318 0.0187939 0.00654778 0.00966926
0.814815 1.57741 0.0191231 0.00650714 0.0100432
0.822222 1.6019 0.0197409 0.00636488 0.0104943
0.82963 1.62664 0.0206432 0.00614134 0.0109414
0.837037 1.65165 0.0214398 0.0065803 0.0113885
0.844444 1.67691 0.0223868 0.00778743 0.0118397
0.851852 1.70242 0.0237931 0.00788904 0.0122542
0.859259 1.7282 0.025549 0.00827923 0.012742
0.866667 1.75423 0.0275405 0.00898643 0.0125469
0.874074 1.78053 0.0296743 0.00938475 0.0128273
0.881481 1.80708 0.0322634 0.00973835 0.0138597


==> anc/data/fig6_right_nI_24x8_MS_149.0_data.dat <==
0.125926 0.151069 0.0185012 0.0189199 0.0180785
0.251852 0.314513 0.0266504 0.0270325 0.0262643
0.377778 0.482424 0.0228624 0.0242239 0.0215008
0.503704 0.698481 0.0340273 0.0363684 0.0316862
0.62963 0.991464 0.0442209 0.046375 0.0421074
0.762963 1.39625 0.0462531 0.0484885 0.0440177
0.881481 1.68401 0.0584464 0.0585683 0.0583244


==> anc/data/fig6_right_nI_28x10_MS_149.0.dat <==
0 3.38661e-18 3.56734e-19 6.37708e-17 7.25499e-17
0.0037037 0.00421572 0.000571458 0.000695829 0.000441803
0.00740741 0.00843159 0.00114292 0.00139166 0.000883199
0.0111111 0.0126478 0.00171437 0.00208749 0.001325
0.0148148 0.0168644 0.00228502 0.00278332 0.0017664
0.0185185 0.0210817 0.00285566 0.00347914 0.0022082
0.0222222 0.0252997 0.0034259 0.00417416 0.00265
0.0259259 0.0295187 0.00399451 0.00487324 0.0030914
0.0296296 0.0337387 0.00456434 0.00556826 0.0035332
0.0333333 0.03796 0.0051293 0.00626327 0.003975
0.037037 0.0421827 0.00569425 0.00696235 0.00441803
0.0407407 0.0464069 0.00625514 0.00765737 0.00485698
0.0444444 0.0506328 0.00681603 0.00835645 0.00530001
0.0481481 0.0548606 0.0073688 0.00905553 0.00574303
0.0518519 0.0590904 0.00792562 0.00975461 0.00618605
0.0555556 0.0633223 0.00847432 0.0104496 0.00662501
0.0592593 0.0675566 0.00901489 0.0111487 0.00706803
0.062963 0.0717933 0.00955545 0.0118478 0.00751105
0.0666667 0.0760327 0.010092 0.0125509 0.00795407
0.0703704 0.0802748 0.0106244 0.01325 0.00839709
0.0740741 0.0845199 0.0111487 0.0139491 0.00883605
0.0777778 0.0887681 0.011669 0.0146522 0.00927907
0.0814815 0.0930195 0.0121811 0.0153554 0.0097221
0.0851852 0.0972743 0.0126932 0.0160545 0.0101651
0.0888889 0.101533 0.0131972 0.0167576 0.0106081
0.0925926 0.105795 0.0137052 0.0174648 0.0110512
0.0962963 0.110061 0.0142173 0.018168 0.0114942
0.1 0.114331 0.0147213 0.0188711 0.0119372
0.103704 0.118605 0.0152213 0.0195783 0.0123802
0.107407 0.122883 0.0157171 0.0202855 0.0128232
0.111111 0.127166 0.0162089 0.0209927 0.0132663
0.114815 0.131454 0.0166966 0.0216999 0.0137093
0.118519 0.135746 0.0171762 0.0224112 0.0141523
0.122222 0.140044 0.0176558 0.0231184 0.0145994
0.125926 0.144346 0.0181314 0.0238297 0.0150424
0.12963 0.148654 0.0185825 0.024541 0.0154854
0.133333 0.152967 0.0190418 0.0252522 0.0159285
0.137037 0.157285 0.0194808 0.0259676 0.0163756
0.140741 0.16161 0.0199238 0.0266829 0.0168186
0.144444 0.16594 0.0203668 0.0273983 0.0172657
0.148148 0.170276 0.0207733 0.0281136 0.0177087
0.151852 0.174619 0.0212569 0.028833 0.0181517
0.155556 0.178968 0.0217325 0.0295483 0.0185988
0.159259 0.183323 0.0221714 0.0302677 0.0190459
0.162963 0.187685 0.0225657 0.0309912 0.0194889
0.166667 0.192054 0.0229559 0.0317147 0.019936
0.17037 0.196429 0.0233054 0.0324341 0.020379
0.174074 0.200812 0.0236915 0.0331616 0.0208261
0.177778 0.205202 0.0240045 0.0338851 0.0212732
0.181481 0.2096 0.0242971 0.0346126 0.0217203
0.185185 0.214005 0.0245654 0.0353401 0.0221674
0.188889 0.218418 0.0249068 0.0360717 0.0226144
0.192593 0.222838 0.0252157 0.0368033 0.0230615
0.196296 0.227267 0.0255327 0.0375349 0.0235086
0.2 0.231704 0.025866 0.0382665 0.0239557
0.203704 0.236149 0.0261505 0.0390022 0.0244028
0.207407 0.240603 0.0264187 0.0397419 0.0248499
0.211111 0.245065 0.0267073 0.0404776 0.025301
0.214815 0.249537 0.0270406 0.0412132 0.0257481
0.218519 0.254017 0.0272357 0.0419448 0.0261952
0.222222 0.258506 0.0275568 0.0427171 0.0266463
0.225926 0.263005 0.027825 0.0434487 0.0270934
0.22963 0.267513 0.0279673 0.0441803 0.0275446
0.233333 0.27203 0.0281705 0.0449525 0.0279917
0.237037 0.276558 0.028329 0.0456841 0.0284428
0.240741 0.281095 0.0284469 0.0464157 0.028894
0.244444 0.285642 0.0285038 0.0471473 0.0293451
0.248148 0.2902 0.0286989 0.0478789 0.0297963
0.251852 0.294767 0.0289956 0.0486105 0.0302434
0.255556 0.299346 0.0292191 0.0493827 0.0306986
0.259259 0.303935 0.0292842 0.0501143 0.0311497
0.262963 0.308535 0.0292801 0.0508459 0.0316009
0.266667 0.313145 0.0293289 0.0515775 0.032052
0.27037 0.317767 0.0295199 0.0523497 0.0325032
0.274074 0.3224 0.0296418 0.0530813 0.0329584
0.277778 0.327045 0.0296296 0.0538129 0.0334095
0.281481 0.331701 0.0297475 0.0545852 0.0338648
0.285185 0.336369 0.0296987 0.0553168 0.0343159
0.288889 0.341049 0.0297841 0.0560484 0.0347711
0.292593 0.345741 0.0298329 0.0568206 0.0352263
0.296296 0.350445 0.030097 0.0575522 0.0356816
0.3 0.355162 0.0301824 0.0583244 0.0361368
0.303704 0.359891 0.0302271 0.059056 0.036592
0.307407 0.364633 0.0303694 0.0598283 0.0370472
0.311111 0.369387 0.0303734 0.0606005 0.0375024
0.314815 0.374155 0.0305848 0.0613321 0.0379576
0.318519 0.378935 0.0303937 0.0621044 0.0384169
0.322222 0.383729 0.0303125 0.0628766 0.0388721
0.325926 0.388537 0.0303246 0.0636082 0.0393273
0.32963 0.393358 0.030223 0.0643804 0.039872
0.333333 0.398193 0.0303084 0.0651527 0.0403434
0.337037 0.403041 0.0304344 0.0659249 0.0408068
0.340741 0.407904 0.0304263 0.0666971 0.0412539
0.344444 0.412781 0.0303653 0.0674694 0.041701
0.348148 0.417672 0.0304547 0.0682416 0.042148
0.351852 0.422578 0.0304547 0.0689732 0.0425951
0.355556 0.427499 0.0304954 0.0697455 0.0430422
0.359259 0.432434 0.0304141 0.0705583 0.0434487
0.362963 0.437385 0.0301702 0.0713306 0.0439364
0.366667 0.44235 0.0299629 0.0721028 0.0443835
0.37037 0.447331 0.0301133 0.0728751 0.0448306
0.374074 0.452327 0.0299507 0.0736473 0.0452777
0.377778 0.457339 0.0298857 0.0744195 0.0457247
0.381481 0.462367 0.0301255 0.0752324 0.0461718
0.385185 0.467411 0.030284 0.0760453 0.0466596
0.388889 0.472473 0.0304181 0.0768582 0.0471066
0.392593 0.477553 0.0304669 0.0776711 0.047635
0.396296 0.482652 0.0302637 0.0785246 0.0481227
0.4 0.48777 0.0302677 0.0794188 0.0485698
0.403704 0.492908 0.0302393 0.0802723 0.0490576
0.407407 0.498067 0.0302596 0.0811665 0.0495453
0.411111 0.503247 0.030788 0.0820607 0.050033
0.414815 0.508449 0.0310725 0.0829548 0.0505208
0.418519 0.513674 0.0315724 0.0838897 0.0510085
0.422222 0.518921 0.0312635 0.0847838 0.0515369
0.425926 0.524192 0.0316131 0.0857186 0.0520246
0.42963 0.529487 0.0319138 0.0866535 0.052553
0.433333 0.534806 0.0320764 0.0875476 0.0530813
0.437037 0.540151 0.0318488 0.0884824 0.0536097
0.440741 0.545522 0.0323365 0.0894173 0.0541381
0.444444 0.550919 0.0325519 0.0903521 0.0547071
0.448148 0.556344 0.0328893 0.0912463 0.0552761
0.451852 0.561797 0.0331047 0.0921811 0.0558451
0.455556 0.567279 0.0334461 0.0930752 0.0564142
0.459259 0.57279 0.0336656 0.0940101 0.0569832
0.462963 0.57833 0.0345435 0.0949042 0.0575928
0.466667 0.5839 0.0352507 0.0957984 0.0582025
0.47037 0.589499 0.0361571 0.0966926 0.0588122
0.474074 0.595128 0.0367383 0.0975461 0.0594218
0.477778 0.600788 0.0372911 0.0984403 0.0600315
0.481481 0.606479 0.0377544 0.0992938 0.0606412
0.485185 0.6122 0.0383641 0.100107 0.0612102
0.488889 0.61795 0.0390225 0.10096 0.0617792
0.492593 0.623731 0.0399451 0.101773 0.0623076
0.496296 0.629541 0.0404654 0.102586 0.0627953
0.5 0.63538 0.04101 0.103399 0.063283
0.503704 0.641248 0.0417822 0.104171 0.0637708
0.507407 0.647145 0.0427984 0.104943 0.0642585
0.511111 0.653074 0.0432861 0.105675 0.0646649
0.514815 0.659036 0.0438957 0.106407 0.0650714
0.518519 0.665034 0.0448306 0.107138 0.0654372
0.522222 0.67107 0.0453589 0.107829 0.0657623
0.525926 0.677146 0.0456028 0.108479 0.0660468
0.52963 0.683265 0.0462938 0.10913 0.0662907
0.533333 0.689431 0.0467408 0.109739 0.0665346
0.537037 0.695644 0.0475131 0.110268 0.0667378
0.540741 0.701906 0.0479195 0.110796 0.066941
0.544444 0.708219 0.0486511 0.111284 0.0671036
0.548148 0.714584 0.0489763 0.111731 0.0672662
0.551852 0.721001 0.0493014 0.112137 0.0673881
0.555556 0.727471 0.0493827 0.112463 0.06751
0.559259 0.733994 0.0495046 0.112788 0.0675913
0.562963 0.740571 0.0495046 0.113032 0.0676726
0.566667 0.747203 0.0497892 0.113275 0.0677133
0.57037 0.753891 0.0499517 0.113438 0.0677539
0.574074 0.760635 0.049464 0.113519 0.0677945
0.577778 0.767435 0.0493014 0.113601 0.0677945
0.581481 0.774293 0.0494234 0.113601 0.067632
0.585185 0.781208 0.0488543 0.11356 0.0674694
0.588889 0.788183 0.0488137 0.113479 0.0673068
0.592593 0.795217 0.0485292 0.113357 0.0671036
0.596296 0.802312 0.0480821 0.113153 0.0668597
0.6 0.809468 0.0480821 0.11295 0.0666159
0.603704 0.816686 0.0474724 0.112706 0.066372
0.607407 0.823967 0.0462125 0.112381 0.0660875
0.611111 0.831312 0.045806 0.112056 0.065803
0.614815 0.838721 0.0456434 0.11169 0.0655185
0.618519 0.846196 0.0451151 0.111284 0.0651933
0.622222 0.853737 0.0449525 0.110877 0.0648682
0.625926 0.861345 0.0446273 0.11043 0.0645024
0.62963 0.86902 0.0442209 0.109943 0.0641772
0.633333 0.876764 0.0443022 0.109455 0.0638114
0.637037 0.884578 0.0442209 0.108926 0.0634456
0.640741 0.892461 0.0437332 0.108398 0.0630798
0.644444 0.900415 0.0429609 0.107829 0.0626734
0.648148 0.908441 0.0424732 0.10726 0.0623076
0.651852 0.91654 0.0419042 0.106691 0.0619011
0.655556 0.924711 0.041579 0.106081 0.0614947
0.659259 0.932957 0.0410913 0.105512 0.0612102
0.662963 0.941277 0.0409694 0.104903 0.0612915
0.666667 0.949673 0.0404288 0.104293 0.061007
0.67037 0.958145 0.040124 0.103683 0.0604786
0.674074 0.966695 0.0398679 0.103074 0.0599096
0.677778 0.975322 0.0395143 0.102464 0.0593405
0.681481 0.984028 0.0392217 0.101854 0.0589341
0.685185 0.992814 0.0387543 0.101245 0.0585683
0.688889 1.00168 0.0381405 0.100676 0.0582025
0.692593 1.01063 0.0377585 0.100066 0.0578774
0.696296 1.01966 0.0378316 0.0995377 0.0575928
0.7 1.02877 0.0375024 0.0989687 0.0574709
0.703704 1.03796 0.0362831 0.0984403 0.057349
0.707407 1.04724 0.0362018 0.0979119 0.0572677
0.711111 1.05661 0.0363766 0.0974242 0.0571864
0.714815 1.06606 0.0365066 0.0969771 0.0571051
0.718519 1.07559 0.0361733 0.09653 0.0570238
0.722222 1.08522 0.0357832 0.0961236 0.0569832
0.725926 1.09493 0.0356003 0.0957171 0.0569425
0.72963 1.10473 0.0352589 0.095392 0.0567393
0.733333 1.11462 0.0353158 0.0950668 0.0563735
0.737037 1.1246 0.0347183 0.0947823 0.0563735
0.740741 1.13468 0.034828 0.0947823 0.0560077
0.744444 1.14484 0.0345435 0.0950668 0.0558045
0.748148 1.1551 0.0345923 0.0951481 0.0558858
0.751852 1.16545 0.0349418 0.0949855 0.0559264
0.755556 1.1759 0.0350516 0.0948636 0.0560077
0.759259 1.18644 0.0355474 0.0947417 0.0561297
0.762963 1.19708 0.0356816 0.0947417 0.0562516
0.766667 1.20781 0.0358766 0.0947417 0.0563735
0.77037 1.21864 0.0362506 0.0948229 0.0564955
0.774074 1.22957 0.0364701 0.0949449 0.0566987
0.777778 1.2406 0.0369537 0.0951075 0.0568613
0.781481 1.25173 0.0372667 0.0953513 0.0570645
0.785185 1.26296 0.0375634 0.0956358 0.0573083
0.788889 1.2743 0.0376691 0.0960016 0.0575522
0.792593 1.28573 0.0385063 0.0964487 0.0577961
0.796296 1.29727 0.0387177 0.0969364 0.0580806
0.8 1.30891 0.0392501 0.0975461 0.0584057
0.803704 1.32065 0.0395143 0.0982777 0.0587309
0.807407 1.33251 0.0401565 0.0990499 0.059056
0.811111 1.34446 0.0408881 0.0999441 0.0592999
0.814815 1.35653 0.0419448 0.10092 0.059747
0.818519 1.3687 0.0423919 0.101936 0.060316
0.822222 1.38098 0.0427984 0.103074 0.0607631
0.825926 1.39337 0.0429203 0.104293 0.0612508
0.82963 1.40587 0.0440583 0.105594 0.0617792
0.833333 1.41849 0.0457247 0.106976 0.0623076
0.837037 1.43121 0.0471879 0.108479 0.0629172
0.840741 1.44405 0.0488543 0.110065 0.0634863
0.844444 1.457 0.0510491 0.111731 0.0641366
0.848148 1.47006 0.0532439 0.113519 0.0647869
0.851852 1.48324 0.0548697 0.115389 0.0654778
0.855556 1.49653 0.0570238 0.11738 0.0662094
0.859259 1.50995 0.0588935 0.117909 0.0669817
0.862963 1.52347 0.0603567 0.120022 0.0677539
0.866667 1.53712 0.0616979 0.122217 0.0686074
0.87037 1.55089 0.0632424 0.124493 0.069461
0.874074 1.56477 0.0655998 0.126932 0.0703551
0.877778 1.57878 0.0677539 0.128923 0.0712899
0.881481 1.5929 0.0702738 0.130915 0.0722248


==> anc/data/fig6_right_nI_28x10_MS_149.0_data.dat <==
0.125926 0.150396 0.0549103 0.0547884 0.0550323
0.251852 0.331678 0.0557232 0.0545445 0.0568613
0.377778 0.516791 0.0595031 0.0579993 0.061007
0.503704 0.741895 0.100716 0.0947417 0.10665
0.62963 1.00697 0.0990499 0.10344 0.0946604
0.762963 1.30555 0.0426764 0.0411726 0.0441803
0.881481 1.66492 0.13815 0.136117 0.140223


==> anc/data/fig6_right_nI_36x12_MS_149.0.dat <==
0 7.38328e-18 4.28796e-19 -7.38505e-18 7.38505e-18
0.0037037 0.0047124 0.000367911 3.23853e-05 3.48199e-05
0.00740741 0.00942492 0.00073566 6.47462e-05 6.96642e-05
0.0111111 0.0141377 0.00110349 9.7099e-05 0.000104496
0.0148148 0.0188508 0.00147091 0.000129371 0.00013941
0.0185185 0.0235645 0.00183793 0.000161561 0.000174323
0.0222222 0.0282787 0.00220454 0.00019367 0.000209318
0.0259259 0.0329937 0.00257075 0.000225657 0.000244394
0.0296296 0.0377096 0.00293614 0.000257522 0.000279551
0.0333333 0.0424265 0.00330112 0.000289224 0.00031483
0.037037 0.0471444 0.00366529 0.000320805 0.000350191
0.0407407 0.0518636 0.00402825 0.000352141 0.000385673
0.0444444 0.0565842 0.00438957 0.000383316 0.000421074
0.0481481 0.0613063 0.00475131 0.000414165 0.000456841
0.0518519 0.06603 0.00510898 0.000445054 0.000493014
0.0555556 0.0707554 0.00546665 0.000475537 0.000529188
0.0592593 0.0754826 0.00582432 0.000505614 0.000565361
0.062963 0.0802119 0.00617792 0.000535284 0.000599502
0.0666667 0.0849432 0.00653152 0.000564955 0.000629579
0.0703704 0.0896768 0.00688106 0.000594218 0.000665752
0.0740741 0.0944128 0.00723061 0.000623076 0.000702738
0.0777778 0.0991512 0.00757202 0.000651527 0.000740131
0.0814815 0.103892 0.00791343 0.000679571 0.00077793
0.0851852 0.108636 0.00826297 0.000707616 0.000815729
0.0888889 0.113383 0.00860438 0.000739318 0.000853935
0.0925926 0.118132 0.00894173 0.000771427 0.000892547
0.0962963 0.122885 0.00928314 0.00080313 0.000931565
0.1 0.127641 0.00962861 0.000835645 0.00097099
0.103704 0.1324 0.00997815 0.000867754 0.00101082
0.107407 0.137163 0.0103196 0.000900269 0.00105106
0.111111 0.141929 0.0106488 0.000932785 0.0010917
0.114815 0.146699 0.0109658 0.000965706 0.00113275
0.118519 0.151473 0.0112828 0.000998628 0.00117421
0.122222 0.156251 0.0115958 0.00103196 0.00121648
0.125926 0.161033 0.0119088 0.00106488 0.00125875
0.12963 0.165819 0.0122258 0.00109861 0.00130183
0.133333 0.170609 0.0125509 0.00113235 0.00134532
0.137037 0.175404 0.012872 0.00116608 0.00138963
0.140741 0.180204 0.0131728 0.00120022 0.00143352
0.144444 0.185008 0.0134736 0.00123436 0.00147742
0.148148 0.189817 0.0137743 0.00126891 0.00152172
0.151852 0.194631 0.014071 0.00130346 0.00156643
0.155556 0.19945 0.0143637 0.00133841 0.00161154
0.159259 0.204274 0.0146685 0.00137377 0.00165747
0.162963 0.209104 0.0149774 0.00140913 0.00165463
0.166667 0.213939 0.0152578 0.0014445 0.00164812
0.17037 0.21878 0.0155464 0.00148026 0.00163837
0.174074 0.223626 0.0158106 0.00151644 0.00162577
0.177778 0.228478 0.0160829 0.00155302 0.00161032
0.181481 0.233336 0.0163512 0.0015896 0.00159122
0.185185 0.238201 0.0166194 0.00162617 0.00156887
0.188889 0.243071 0.0168755 0.00166357 0.00154367
0.192593 0.247948 0.0171275 0.00170096 0.0015144
0.196296 0.252831 0.0173673 0.00173835 0.00148229
0.2 0.257721 0.0175908 0.00177656 0.00144653
0.203704 0.262617 0.0178184 0.00181476 0.0014071
0.207407 0.26752 0.0180379 0.00185338 0.00136402
0.211111 0.27243 0.0182899 0.00189199 0.00132459
0.214815 0.277348 0.0185256 0.00193101 0.00136077
0.218519 0.282272 0.0188508 0.00197084 0.00139775
0.222222 0.287204 0.0190296 0.00198872 0.00143515
0.225926 0.292143 0.0192979 0.00203953 0.00147295
0.22963 0.29709 0.0195824 0.00209074 0.00151196
0.233333 0.302044 0.019871 0.00213179 0.00155139
0.237037 0.307006 0.0200254 0.00217284 0.00159163
0.240741 0.311977 0.0201555 0.0022143 0.00163268
0.244444 0.316955 0.020318 0.00225616 0.00167454
0.248148 0.321941 0.0205172 0.00229802 0.00171681
0.251852 0.326936 0.0207042 0.0023407 0.0017603
0.255556 0.331939 0.0208993 0.00238338 0.0018042
0.259259 0.336951 0.0210822 0.00242646 0.00184931
0.262963 0.341972 0.0212529 0.00246954 0.00189565
0.266667 0.347002 0.021387 0.00251222 0.0019432
0.27037 0.352042 0.0215252 0.0025549 0.00199238
0.274074 0.357092 0.0217365 0.00258538 0.00204359
0.277778 0.362153 0.0218869 0.00260042 0.001918
0.281481 0.367225 0.0220088 0.00265854 0.0017477
0.285185 0.372308 0.022147 0.00271381 0.00171559
0.288889 0.377404 0.0222446 0.00274917 0.00170462
0.292593 0.382512 0.0224315 0.00278169 0.00169161
0.296296 0.387634 0.0225697 0.00281136 0.00168186
0.3 0.392769 0.022647 0.00283778 0.00176193
0.303704 0.397919 0.0228136 0.00285973 0.00180623
0.307407 0.403084 0.0229193 0.00287761 0.00180907
0.311111 0.408265 0.0230046 0.00289021 0.00183265
0.314815 0.413462 0.0230046 0.00289712 0.00185866
0.318519 0.418676 0.0230656 0.00291622 0.00188061
0.322222 0.423909 0.0231387 0.00293004 0.00189849
0.325926 0.42916 0.0231835 0.00292882 0.00191312
0.32963 0.43443 0.0232526 0.00285729 0.0019245
0.333333 0.43972 0.0231184 0.00292923 0.0017668
0.337037 0.445031 0.0230697 0.00291338 0.0016969
0.340741 0.450363 0.0231591 0.00288818 0.00167048
0.344444 0.455717 0.0231916 0.00285444 0.00170502
0.348148 0.461093 0.0232038 0.00276868 0.00173754
0.351852 0.466492 0.0231753 0.00275812 0.00176843
0.355556 0.471915 0.0229599 0.00272845 0.00179769
0.359259 0.477363 0.0228339 0.00282437 0.00182614
0.362963 0.482837 0.0226388 0.00276299 0.00185419
0.366667 0.488337 0.0226022 0.00276584 0.00188101
0.37037 0.493864 0.0224722 0.00282355 0.00190743
0.374074 0.499417 0.0223543 0.00278657 0.0019115
0.377778 0.504999 0.0223015 0.00280242 0.00190256
0.381481 0.510609 0.0221511 0.00274877 0.00197409
0.385185 0.516247 0.0221592 0.0026943 0.00201067
0.388889 0.521915 0.0220414 0.00268292 0.00203587
0.392593 0.527612 0.0219723 0.00267601 0.00206107
0.396296 0.53334 0.0221064 0.00266911 0.00208586
0.4 0.539097 0.0219885 0.00266179 0.00210984
0.403704 0.544885 0.0219032 0.00265488 0.00213382
0.407407 0.550704 0.0219316 0.00264756 0.00215739
0.411111 0.556554 0.0217325 0.00264025 0.00218056
0.414815 0.562437 0.0216593 0.00263334 0.00245694
0.418519 0.568351 0.0216756 0.00262643 0.00282599
0.422222 0.574298 0.0216227 0.00261911 0.00311253
0.425926 0.580278 0.0216471 0.0026122 0.00302556
0.42963 0.586292 0.0217121 0.00260529 0.00288533
0.433333 0.592339 0.0215008 0.00259879 0.00274308
0.437037 0.59842 0.0213667 0.00260164 0.00259879
0.440741 0.604536 0.0212163 0.00266016 0.00245247
0.444444 0.610687 0.0211431 0.00270528 0.0023598
0.448148 0.616874 0.0210496 0.00268902 0.00237606
0.451852 0.623095 0.0210903 0.00267317 0.00239151
0.455556 0.629353 0.0207814 0.00262805 0.00239801
0.459259 0.635648 0.0206838 0.00255449 0.00214886
0.462963 0.641979 0.0206269 0.00258538 0.00202205
0.466667 0.648348 0.0204847 0.00261424 0.00209358
0.47037 0.654754 0.0203343 0.00260001 0.00216349
0.474074 0.661199 0.0204278 0.0025866 0.00223177
0.477778 0.667682 0.0203221 0.00252766 0.00229843
0.481481 0.674203 0.0202855 0.00252319 0.00240817
0.485185 0.680764 0.0202652 0.00251872 0.00248133
0.488889 0.687365 0.0203058 0.00251466 0.00248783
0.492593 0.694005 0.0203058 0.00251059 0.00254799
0.496296 0.700686 0.0202733 0.00251141 0.00260651
0.5 0.707408 0.0201555 0.00251832 0.00266301
0.503704 0.71417 0.0199848 0.0025236 0.00271828
0.507407 0.720975 0.0198466 0.00254799 0.00277194
0.511111 0.727821 0.0197937 0.00257359 0.00282396
0.514815 0.73471 0.0197572 0.0025992 0.00287436
0.518519 0.741641 0.0197531 0.00262399 0.00292313
0.522222 0.748616 0.0198994 0.00264838 0.00297069
0.525926 0.755634 0.0200457 0.00267561 0.00301661
0.52963 0.762695 0.0202977 0.00269593 0.00305075
0.533333 0.769802 0.0203058 0.00271869 0.00306295
0.537037 0.776952 0.020444 0.00274145 0.00307636
0.540741 0.784148 0.0202774 0.00278941 0.00309059
0.544444 0.79139 0.0201514 0.0028329 0.00310562
0.548148 0.798677 0.019997 0.0028516 0.00319342
0.551852 0.80601 0.0199604 0.00287029 0.00329543
0.555556 0.81339 0.0200457 0.00288858 0.00334827
0.559259 0.820817 0.0201311 0.00290281 0.00347549
0.562963 0.828292 0.0201514 0.00292394 0.00360433
0.566667 0.835814 0.0202002 0.00294102 0.0037348
0.57037 0.843384 0.0204278 0.00295768 0.00386689
0.574074 0.851003 0.0204278 0.00297434 0.00400102
0.577778 0.858671 0.0204684 0.00299019 0.00413758
0.581481 0.866388 0.0205863 0.00300605 0.00427171
0.585185 0.874155 0.0205944 0.00302149 0.00441396
0.588889 0.881972 0.0206147 0.00303653 0.00451151
0.592593 0.88984 0.0206716 0.00305116 0.00453183
0.596296 0.897758 0.0208667 0.00306579 0.00455622
0.6 0.905728 0.0211228 0.00308002 0.00473505
0.603704 0.913749 0.0211187 0.00309384 0.00498298
0.607407 0.921823 0.0212651 0.00310725 0.00523497
0.611111 0.929949 0.021326 0.00312066 0.00543007
0.614815 0.938128 0.0215252 0.00313367 0.00558045
0.618519 0.94636 0.0217894 0.00315115 0.00573083
0.622222 0.954645 0.0220454 0.00315887 0.00601128
0.625926 0.962985 0.0220048 0.00317065 0.00629985
0.62963 0.971379 0.0218747 0.00318244 0.00659249
0.633333 0.979828 0.0220292 0.00319423 0.00667784
0.637037 0.988332 0.0219926 0.00320561 0.00655591
0.640741 0.996891 0.0220129 0.00321658 0.00664533
0.644444 1.00551 0.0221145 0.00322756 0.00684449
0.648148 1.01418 0.0221308 0.00323081 0.00700706
0.651852 1.02291 0.0221958 0.00321333 0.0071737
0.655556 1.03169 0.0223299 0.00322146 0.00734034
0.659259 1.04054 0.0223787 0.00322959 0.00751105
0.662963 1.04944 0.0225901 0.0032369 0.00768176
0.666667 1.0584 0.0225697 0.00324422 0.00785246
0.67037 1.06742 0.0225901 0.00325072 0.00802317
0.674074 1.07649 0.0227242 0.00325682 0.00819794
0.677778 1.08563 0.0227567 0.00326292 0.00837271
0.681481 1.09483 0.0228461 0.0032682 0.00842554
0.685185 1.10408 0.0229599 0.00327348 0.00855967
0.688889 1.1134 0.0227486 0.00327796 0.00881573
0.692593 1.12278 0.0226388 0.00328243 0.00907179
0.696296 1.13222 0.0224884 0.00328608 0.00926688
0.7 1.14172 0.022269 0.00328974 0.00933598
0.703704 1.15128 0.0222405 0.00329299 0.00931159
0.707407 1.16091 0.0221145 0.00329543 0.00928314
0.711111 1.1706 0.022017 0.00329787 0.00925875
0.714815 1.18035 0.0219966 0.0032999 0.00922624
0.718519 1.19017 0.0219276 0.00330885 0.00919778
0.722222 1.20005 0.022143 0.00333526 0.00916527
0.725926 1.21 0.0219966 0.0033629 0.00912869
0.72963 1.22001 0.0217406 0.00339054 0.00890921
0.733333 1.23008 0.0219032 0.00341899 0.00873038
0.737037 1.24022 0.021891 0.00343647 0.00889702
0.740741 1.25043 0.0218137 0.00347711 0.00897424
0.744444 1.2607 0.0219194 0.00350841 0.00892953
0.748148 1.27104 0.0219479 0.0035397 0.00905959
0.751852 1.28145 0.0220617 0.00357141 0.00925469
0.755556 1.29193 0.0220088 0.00360392 0.00945384
0.759259 1.30247 0.02183 0.00363684 0.00964894
0.762963 1.31308 0.021765 0.00367058 0.00984809
0.766667 1.32376 0.0218341 0.00375796 0.0100472
0.77037 1.33451 0.021895 0.00384291 0.0102464
0.774074 1.34533 0.0218097 0.00389372 0.0104496
0.777778 1.35622 0.0219885 0.00394574 0.0106488
0.781481 1.36718 0.0221308 0.00399898 0.0108479
0.785185 1.37821 0.022334 0.00405345 0.0108683
0.788889 1.38931 0.0225413 0.00410913 0.0108114
0.792593 1.40049 0.0228461 0.00416603 0.0107504
0.796296 1.41173 0.0229355 0.00414571 0.0106894
0.8 1.42305 0.0230697 0.00412539 0.0106244
0.803704 1.43444 0.0235167 0.00418229 0.0105553
0.807407 1.4459 0.0237972 0.00440583 0.0107016
0.811111 1.45744 0.0240736 0.0044668 0.0104171
0.814815 1.46905 0.0245857 0.00453183 0.010344
0.818519 1.48073 0.0251832 0.00459686 0.0102667
0.822222 1.49249 0.0255164 0.00466596 0.0101895
0.825926 1.50433 0.0262074 0.00473505 0.0101082
0.82963 1.51624 0.0265529 0.00480415 0.0100229
0.833333 1.52822 0.026752 0.00487324 0.00993751
0.837037 1.54029 0.0271707 0.0049464 0.00985216
0.840741 1.55242 0.0278128 0.00495046 0.00976274
0.844444 1.56464 0.0286582 0.00493827 0.00978713
0.848148 1.57693 0.0292232 0.00492608 0.00991719
0.851852 1.5893 0.0299873 0.00491389 0.0100513
0.855556 1.60175 0.0306092 0.00490169 0.0101814
0.859259 1.61428 0.0308286 0.0048895 0.0103155
0.862963 1.62689 0.0318569 0.00487324 0.0102952
0.866667 1.63957 0.032808 0.00492608 0.0101976
0.87037 1.65234 0.0337835 0.0050724 0.0101001
0.874074 1.66518 0.0345964 0.00540568 0.00999848
0.877778 1.67811 0.0350191 0.00574303 0.0098928
0.881481 1.69111 0.0362343 0.0060885 0.00978713


==> anc/data/fig6_right_nI_36x12_MS_149.0_data.dat <==
0.125926 0.13593 0.0342184 0.0356247 0.032808
0.251852 0.332199 0.0374699 0.0368684 0.0380714
0.377778 0.524042 0.05678 0.0588528 0.0547071
0.503704 0.675379 0.0398516 0.0389656 0.0407255
0.62963 0.974813 0.0438145 0.0412945 0.0463344
0.762963 1.29888 0.0406849 0.0424732 0.0388559
0.881481 1.67271 0.0478789 0.0455215 0.0501956


==> anc/data/fig7_left1_pressure_24x8_MS_120.0.dat <==
0 0 7.03596e-307 0 0 0.205192 0.0196086 4.48893e-16 -4.48893e-16
0.00740741 1.11843e-05 1.73235e-06 6.17491e-07 7.04199e-07 0.205203 0.0196086 6.17491e-07 7.04199e-07
0.0148148 4.47353e-05 6.92758e-06 2.46695e-06 2.81348e-06 0.205236 0.0196056 2.46695e-06 2.81348e-06
0.0222222 0.000100647 1.55652e-05 5.53966e-06 6.31942e-06 0.205292 0.0196056 5.53966e-06 6.31942e-06
0.0296296 0.000178911 2.7632e-05 9.82687e-06 1.12088e-05 0.20537 0.0196056 9.82687e-06 1.12088e-05
0.037037 0.000279514 4.3113e-05 1.53063e-05 1.7465e-05 0.205471 0.0196056 1.53063e-05 1.7465e-05
0.0444444 0.000402438 6.19297e-05 2.19569e-05 2.50549e-05 0.205594 0.0196146 2.19569e-05 2.50549e-05
0.0518519 0.000547663 8.40582e-05 2.97486e-05 3.39605e-05 0.205739 0.0196357 2.97486e-05 3.39605e-05
0.0592593 0.000715165 0.000109468 3.86572e-05 4.41366e-05 0.205907 0.0196357 3.86572e-05 4.41366e-05
0.0666667 0.000904916 0.000138311 4.86225e-05 5.55471e-05 0.206096 0.0196477 4.86225e-05 5.55471e-05
0.0740741 0.00111688 0.000170405 5.96115e-05 6.81317e-05 0.206308 0.0196628 5.96115e-05 6.81317e-05
0.0814815 0.00135103 0.000205268 7.1594e-05 8.18303e-05 0.206543 0.0196778 7.1594e-05 8.18303e-05
0.0888889 0.00160732 0.000243143 8.45099e-05 9.66128e-05 0.206799 0.0196959 8.45099e-05 9.66128e-05
0.0962963 0.00188571 0.000283847 9.84794e-05 0.000112419 0.207077 0.0197019 9.84794e-05 0.000112419
0.103704 0.00218615 0.000327261 0.000113382 0.000129489 0.207378 0.0196959 0.000113382 0.000129489
0.111111 0.00250859 0.000374529 0.000129158 0.000148156 0.2077 0.0196869 0.000129158 0.000148156
0.118519 0.00285298 0.000423302 0.000145747 0.000167936 0.208045 0.0196808 0.000145747 0.000167936
0.125926 0.00321925 0.00047629 0.000163059 0.00018886 0.208411 0.0196989 0.000163059 0.00018886
0.133333 0.00360736 0.000531385 0.000181032 0.000210868 0.208799 0.019741 0.000181032 0.000210868
0.140741 0.00401722 0.000589793 0.000199668 0.00023393 0.209209 0.0197531 0.000199668 0.00023393
0.148148 0.00444878 0.000650006 0.000218816 0.000257985 0.20964 0.0197892 0.000218816 0.000257985
0.155556 0.00490195 0.00071293 0.000238446 0.000283034 0.210093 0.0197922 0.000238446 0.000283034
0.162963 0.00537666 0.000779165 0.000256811 0.000308896 0.210568 0.0197591 0.000256811 0.000308896
0.17037 0.00587284 0.00084269 0.000274905 0.000335992 0.211064 0.0197742 0.000274905 0.000335992
0.177778 0.00639039 0.000913441 0.000293421 0.000361884 0.211582 0.0198133 0.000293421 0.000361884
0.185185 0.00692923 0.00098931 0.000317627 0.000381152 0.212121 0.0198344 0.000317627 0.000381152
0.192593 0.00748927 0.00106668 0.00034111 0.000399518 0.212681 0.0198585 0.00034111 0.000399518
0.2 0.00807041 0.00113894 0.000361884 0.000416377 0.213262 0.0199397 0.000361884 0.000416377
0.207407 0.00867254 0.0012121 0.000383561 0.000431732 0.213864 0.0199699 0.000383561 0.000431732
0.214815 0.00929558 0.00128616 0.000409754 0.000444979 0.214487 0.0199789 0.000409754 0.000444979
0.222222 0.00993941 0.00136565 0.00043956 0.000456419 0.215131 0.0200271 0.00043956 0.000456419
0.22963 0.0106039 0.00144633 0.000463043 0.000465451 0.215795 0.0200602 0.000463043 0.000465451
0.237037 0.011289 0.00153063 0.000481107 0.000478698 0.216481 0.0200692 0.000481107 0.000478698
0.244444 0.0119945 0.00161704 0.000497967 0.000492849 0.217186 0.0201294 0.000497967 0.000492849
0.251852 0.0127204 0.00170344 0.000513622 0.000505192 0.217912 0.0201926 0.000513622 0.000505192
0.259259 0.0134664 0.00178262 0.000528074 0.00051573 0.218658 0.0201926 0.000528074 0.00051573
0.266667 0.0142325 0.00186813 0.00054102 0.000524461 0.219424 0.0202017 0.00054102 0.000524461
0.274074 0.0150186 0.00195544 0.000547041 0.000531385 0.22021 0.0201987 0.000547041 0.000531385
0.281481 0.0158244 0.00203823 0.000557277 0.000564804 0.221016 0.0202318 0.000557277 0.000564804
0.288889 0.0166499 0.00211651 0.000568718 0.000565406 0.221841 0.0202709 0.000568718 0.000565406
0.296296 0.0174949 0.00220051 0.000574438 0.000548245 0.222686 0.0203221 0.000574438 0.000548245
0.303704 0.0183593 0.00227879 0.000577449 0.000530181 0.223551 0.0203522 0.000577449 0.000530181
0.311111 0.0192429 0.00235797 0.000575944 0.000522654 0.224434 0.0203914 0.000575944 0.000522654
0.318519 0.0201457 0.00246153 0.000571126 0.000511515 0.225337 0.0204154 0.000571126 0.000511515
0.325926 0.0210678 0.00253198 0.000562998 0.000497064 0.226259 0.0204546 0.000562998 0.000497064
0.333333 0.0220091 0.00260906 0.000559686 0.000487128 0.227201 0.0204245 0.000559686 0.000487128
0.340741 0.0229698 0.00268944 0.000544933 0.000472376 0.228161 0.0204576 0.000544933 0.000472376
0.348148 0.0239502 0.00274123 0.000527472 0.000495257 0.229142 0.0204516 0.000527472 0.000495257
0.355556 0.0249509 0.00277766 0.000519945 0.000502483 0.230142 0.0204636 0.000519945 0.000502483
0.362963 0.0259723 0.00282583 0.000499472 0.000543729 0.231164 0.0204877 0.000499472 0.000543729
0.37037 0.0270152 0.00292006 0.000499472 0.000544331 0.232207 0.0204666 0.000499472 0.000544331
0.377778 0.0280809 0.00295739 0.000499472 0.000517235 0.233272 0.0204636 0.000499472 0.000517235
0.385185 0.0291705 0.0030167 0.000488333 0.000447688 0.234362 0.0205088 0.000488333 0.000447688
0.392593 0.0302859 0.0030438 0.000492247 0.000430226 0.235477 0.0205569 0.000492247 0.000430226
0.4 0.0314292 0.00306789 0.000488333 0.000370013 0.236621 0.0205931 0.000488333 0.000370013
0.407407 0.0326027 0.0031281 0.000500375 0.000348035 0.237794 0.0206051 0.000500375 0.000348035
0.414815 0.0338093 0.00318831 0.000503687 0.000386572 0.239001 0.0206232 0.000503687 0.000386572
0.422222 0.0350522 0.00322745 0.000462441 0.000400722 0.240244 0.0206473 0.000462441 0.000400722
0.42963 0.036335 0.00329369 0.000450699 0.000352852 0.241526 0.0206924 0.000450699 0.000352852
0.437037 0.0376615 0.00335089 0.000480505 0.000381755 0.242853 0.0206593 0.000480505 0.000381755
0.444444 0.0390363 0.0034111 0.000471172 0.00049315 0.244228 0.0207015 0.000471172 0.00049315
0.451852 0.0404647 0.0034653 0.000509106 0.000559084 0.245656 0.0207466 0.000509106 0.000559084
0.459259 0.0419522 0.00348637 0.000593405 0.000564804 0.247144 0.0208249 0.000593405 0.000564804
0.466667 0.0435052 0.00349841 0.000633448 0.00063405 0.248697 0.0207587 0.000633448 0.00063405
0.474074 0.0451307 0.00355562 0.000608158 0.000705403 0.250322 0.0208399 0.000608158 0.000705403
0.481481 0.0468365 0.00358873 0.000699381 0.000671984 0.252028 0.0208309 0.000699381 0.000671984
0.488889 0.0486311 0.00365196 0.00066506 0.000655124 0.253823 0.0207617 0.00066506 0.000655124
0.496296 0.0505234 0.00369411 0.000651813 0.000685532 0.255715 0.0206954 0.000651813 0.000685532
0.503704 0.0525229 0.00370615 0.000669576 0.000703295 0.257714 0.0206382 0.000669576 0.000703295
0.511111 0.054639 0.00377841 0.00069607 0.000709919 0.259831 0.0206653 0.00069607 0.000709919
0.518519 0.0568809 0.00384464 0.000733703 0.000731295 0.262072 0.0206774 0.000733703 0.000731295
0.525926 0.0592574 0.00386271 0.000771638 0.000747251 0.264449 0.0207496 0.000771638 0.000747251
0.533333 0.0617773 0.00393195 0.000811078 0.000773745 0.266969 0.0207376 0.000811078 0.000773745
0.540741 0.0644485 0.00398614 0.000816196 0.000791809 0.26964 0.0208339 0.000816196 0.000791809
0.548148 0.067279 0.00405539 0.000795723 0.000759595 0.272471 0.020864 0.000795723 0.000759595
0.555556 0.0702762 0.00412463 0.000792412 0.00077796 0.275468 0.0209152 0.000792412 0.00077796
0.562963 0.0734471 0.00417281 0.000792713 0.000727983 0.278639 0.0208189 0.000792713 0.000727983
0.57037 0.0767984 0.00424506 0.00078639 0.000674092 0.28199 0.0207948 0.00078639 0.000674092
0.577778 0.0803365 0.00434743 0.000778864 0.000617491 0.285528 0.0207105 0.000778864 0.000617491
0.585185 0.0840673 0.00437151 0.000766219 0.000558482 0.289259 0.0206683 0.000766219 0.000558482
0.592593 0.0879964 0.00444979 0.000759294 0.000498569 0.293188 0.020587 0.000759294 0.000498569
0.6 0.0921291 0.00450097 0.000797229 0.000438355 0.297321 0.0205298 0.000797229 0.000438355
0.607407 0.0964703 0.00457323 0.000773444 0.000395303 0.301662 0.0205148 0.000773444 0.000395303
0.614815 0.101024 0.00464548 0.000809572 0.000399819 0.306216 0.0204696 0.000809572 0.000399819
0.622222 0.105796 0.00471172 0.00078639 0.000405539 0.310987 0.0204124 0.00078639 0.000405539
0.62963 0.110787 0.00480806 0.000792111 0.00042842 0.315979 0.0204184 0.000792111 0.00042842
0.637037 0.116004 0.00482913 0.000789401 0.000421194 0.321195 0.0203883 0.000789401 0.000421194
0.644444 0.121447 0.00489838 0.000778562 0.00043113 0.326639 0.0204275 0.000778562 0.00043113
0.651852 0.12712 0.00497365 0.000781874 0.000450097 0.332312 0.0204726 0.000781874 0.000450097
0.659259 0.133026 0.0050158 0.000795121 0.00049315 0.338218 0.0205479 0.000795121 0.00049315
0.666667 0.139166 0.00510612 0.000801444 0.000536203 0.344357 0.020569 0.000801444 0.000536203
0.674074 0.145541 0.00516934 0.000827637 0.000533493 0.350733 0.0205569 0.000827637 0.000533493
0.681481 0.152154 0.00527773 0.000802949 0.000534396 0.357345 0.0205479 0.000802949 0.000534396
0.688889 0.159004 0.0053259 0.000827034 0.000538611 0.364195 0.020587 0.000827034 0.000538611
0.696296 0.166092 0.00538912 0.000841787 0.000548847 0.371283 0.0205991 0.000841787 0.000548847
0.703704 0.173418 0.00540719 0.000839077 0.000572933 0.37861 0.0206533 0.000839077 0.000572933
0.711111 0.180983 0.0054403 0.000832454 0.000598524 0.386175 0.0206563 0.000832454 0.000598524
0.718519 0.188785 0.00544632 0.000822518 0.000626222 0.393976 0.0206984 0.000822518 0.000626222
0.725926 0.196823 0.00548245 0.000808669 0.000655426 0.402015 0.0207225 0.000808669 0.000655426
0.733333 0.205097 0.00556675 0.000807164 0.000686134 0.410288 0.0207737 0.000807164 0.000686134
0.740741 0.213603 0.00562697 0.000816196 0.00071865 0.418795 0.0207677 0.000816196 0.00071865
0.748148 0.222341 0.00565105 0.00082583 0.000752671 0.427532 0.0206984 0.00082583 0.000752671
0.755556 0.231307 0.00572933 0.000836066 0.000787896 0.436499 0.0207918 0.000836066 0.000787896
0.762963 0.240499 0.00574438 0.000847507 0.000788197 0.445691 0.0206834 0.000847507 0.000788197
0.77037 0.249914 0.0058046 0.00085955 0.000821013 0.455106 0.0207105 0.00085955 0.000821013
0.777778 0.259548 0.00587986 0.000872496 0.000864969 0.46474 0.0207827 0.000872496 0.000864969
0.785185 0.269397 0.00592502 0.000886345 0.000902 0.474588 0.0208128 0.000886345 0.000902
0.792593 0.279457 0.00599427 0.000900796 0.00094415 0.484648 0.0208279 0.000900796 0.00094415
0.8 0.289722 0.0059762 0.000916151 0.00100888 0.494914 0.0207918 0.000916151 0.00100888
0.807407 0.300189 0.00600029 0.000932107 0.00105946 0.505381 0.0208399 0.000932107 0.00105946
0.814815 0.310852 0.00607255 0.000948666 0.00110823 0.516043 0.0208098 0.000948666 0.00110823
0.822222 0.321704 0.00618093 0.000966128 0.00115098 0.526896 0.0206382 0.000966128 0.00115098
0.82963 0.33274 0.00624717 0.000983891 0.00119313 0.537932 0.0207466 0.000983891 0.00119313
0.837037 0.343954 0.00629233 0.00100196 0.00123528 0.549145 0.0207858 0.00100196 0.00123528
0.844444 0.355338 0.00636458 0.00102062 0.00127713 0.560529 0.0207647 0.00102062 0.00127713
0.851852 0.366884 0.00646996 0.00103959 0.00131808 0.572076 0.0207827 0.00103959 0.00131808
0.859259 0.378587 0.00654522 0.00105916 0.00135782 0.583778 0.0208068 0.00105916 0.00135782
0.866667 0.390436 0.00666565 0.00107843 0.00139184 0.595628 0.0209724 0.00107843 0.00139184
0.874074 0.402425 0.00674393 0.001098 0.00139696 0.607617 0.0209333 0.001098 0.00139696
0.881481 0.414545 0.00681618 0.00111757 0.00139635 0.619736 0.0210206 0.00111757 0.00139635


==> anc/data/fig7_left1_pressure_28x10_MS_120.0.dat <==
0 0 6.97876e-307 0 0 0.205192 0.0196086 4.48893e-16 -4.48893e-16
0.0037037 1.40353e-06 5.18138e-07 1.34909e-07 1.54749e-07 0.205193 0.0196056 1.34909e-07 1.54749e-07
0.00740741 5.61454e-06 2.07255e-06 5.39815e-07 6.18996e-07 0.205197 0.0196056 5.39815e-07 6.18996e-07
0.0111111 1.26343e-05 4.66355e-06 1.21481e-06 1.39214e-06 0.205204 0.0196026 1.21481e-06 1.39214e-06
0.0148148 2.24647e-05 8.2854e-06 2.16047e-06 2.47418e-06 0.205214 0.0195995 2.16047e-06 2.47418e-06
0.0185185 3.51088e-05 1.29459e-05 3.37799e-06 3.86572e-06 0.205227 0.0195935 3.37799e-06 3.86572e-06
0.0222222 5.05702e-05 1.86331e-05 4.86526e-06 5.56073e-06 0.205242 0.0195875 4.86526e-06 5.56073e-06
0.0259259 6.88534e-05 2.5353e-05 6.62651e-06 7.56584e-06 0.20526 0.0195785 6.62651e-06 7.56584e-06
0.0296296 8.99637e-05 3.30874e-05 8.66474e-06 9.87504e-06 0.205281 0.0195694 8.66474e-06 9.87504e-06
0.0333333 0.000113907 4.18786e-05 1.09739e-05 1.24883e-05 0.205305 0.0195604 1.09739e-05 1.24883e-05
0.037037 0.000140691 5.16633e-05 1.35631e-05 1.54057e-05 0.205332 0.0195514 1.35631e-05 1.54057e-05
0.0407407 0.000170323 6.24717e-05 1.64293e-05 1.86211e-05 0.205362 0.0195453 1.64293e-05 1.86211e-05
0.0444444 0.000202812 7.43036e-05 1.95755e-05 2.21375e-05 0.205394 0.0195423 1.95755e-05 2.21375e-05
0.0481481 0.000238166 8.71291e-05 2.30016e-05 2.59521e-05 0.20543 0.0195423 2.30016e-05 2.59521e-05
0.0518519 0.000276397 0.000100948 2.67168e-05 3.00587e-05 0.205468 0.0195393 2.67168e-05 3.00587e-05
0.0555556 0.000317515 0.000115761 3.0709e-05 3.44723e-05 0.205509 0.0195273 3.0709e-05 3.44723e-05
0.0592593 0.000361532 0.000131567 3.50142e-05 3.91389e-05 0.205553 0.0195273 3.50142e-05 3.91389e-05
0.062963 0.000408462 0.000148336 3.95905e-05 4.41366e-05 0.2056 0.0195333 3.95905e-05 4.41366e-05
0.0666667 0.000458316 0.000166099 4.44678e-05 4.94053e-05 0.20565 0.0195303 4.44678e-05 4.94053e-05
0.0703704 0.000511111 0.000184886 4.9616e-05 5.4945e-05 0.205703 0.0195273 4.9616e-05 5.4945e-05
0.0740741 0.00056686 0.000204606 5.50955e-05 6.07556e-05 0.205758 0.0195243 5.50955e-05 6.07556e-05
0.0777778 0.00062558 0.000225319 6.0876e-05 6.68673e-05 0.205817 0.0195333 6.0876e-05 6.68673e-05
0.0814815 0.000687288 0.000246966 6.69576e-05 7.32499e-05 0.205879 0.0195333 6.69576e-05 7.32499e-05
0.0851852 0.000752001 0.000269576 7.33402e-05 7.98734e-05 0.205944 0.0195363 7.33402e-05 7.98734e-05
0.0888889 0.000819738 0.00029312 8.0054e-05 8.6798e-05 0.206011 0.0195273 8.0054e-05 8.6798e-05
0.0925926 0.000890517 0.000317627 8.7099e-05 9.39634e-05 0.206082 0.0195122 8.7099e-05 9.39634e-05
0.0962963 0.00096436 0.000342917 9.44451e-05 0.00010146 0.206156 0.0194912 9.44451e-05 0.00010146
0.1 0.00104129 0.000369411 0.000102122 0.000109288 0.206233 0.0194972 0.000102122 0.000109288
0.103704 0.00112132 0.000396507 0.000110131 0.000117387 0.206313 0.0195002 0.000110131 0.000117387
0.107407 0.00120448 0.000424506 0.00011847 0.000125786 0.206396 0.0194851 0.00011847 0.000125786
0.111111 0.00129079 0.000453409 0.000127171 0.000134547 0.206482 0.0194701 0.000127171 0.000134547
0.114815 0.00138028 0.000483215 0.000136203 0.000144001 0.206572 0.0194701 0.000136203 0.000144001
0.118519 0.00147297 0.000513923 0.000145566 0.000153786 0.206664 0.0195062 0.000145566 0.000153786
0.122222 0.00156888 0.000545235 0.000155321 0.000162998 0.20676 0.0195393 0.000155321 0.000162998
0.125926 0.00166805 0.000577449 0.000165437 0.000172452 0.20686 0.0195453 0.000165437 0.000172452
0.12963 0.0017705 0.000610265 0.000175884 0.000182086 0.206962 0.0195544 0.000175884 0.000182086
0.133333 0.00187625 0.000643082 0.000186753 0.000191991 0.207068 0.0195634 0.000186753 0.000191991
0.137037 0.00198535 0.000677404 0.000197982 0.000202468 0.207177 0.0195694 0.000197982 0.000202468
0.140741 0.00209781 0.00071293 0.000209574 0.000213247 0.207289 0.0195544 0.000209574 0.000213247
0.144444 0.00221367 0.000749359 0.000221586 0.000224236 0.207405 0.0195122 0.000221586 0.000224236
0.148148 0.00233296 0.000786089 0.00023399 0.000235496 0.207524 0.0195062 0.00023399 0.000235496
0.151852 0.00245571 0.000824024 0.000246003 0.000246996 0.207647 0.0194791 0.000246003 0.000246996
0.155556 0.00258196 0.00086256 0.000256932 0.000258738 0.207773 0.019458 0.000256932 0.000258738
0.159259 0.00271174 0.000900796 0.000268011 0.00027054 0.207903 0.0194611 0.000268011 0.00027054
0.162963 0.00284508 0.000939333 0.000279211 0.00028186 0.208037 0.0194701 0.000279211 0.00028186
0.166667 0.00298202 0.000978472 0.000290561 0.000293331 0.208174 0.019452 0.000290561 0.000293331
0.17037 0.0031226 0.00101821 0.000301971 0.000304982 0.208314 0.019446 0.000301971 0.000304982
0.174074 0.00326685 0.00105856 0.000313713 0.000316724 0.208458 0.0194641 0.000313713 0.000316724
0.177778 0.00341482 0.0010992 0.000325154 0.000328465 0.208606 0.0194942 0.000325154 0.000328465
0.181481 0.00356653 0.00114045 0.000336895 0.000340207 0.208758 0.0195243 0.000336895 0.000340207
0.185185 0.00372204 0.00118199 0.000348938 0.00035225 0.208914 0.0194851 0.000348938 0.00035225
0.188889 0.00388137 0.00122715 0.00036068 0.000364293 0.209073 0.019443 0.00036068 0.000364293
0.192593 0.00404458 0.00127322 0.000372722 0.000376937 0.209236 0.019446 0.000372722 0.000376937
0.196296 0.0042117 0.00131988 0.000384765 0.000390184 0.209403 0.0194611 0.000384765 0.000390184
0.2 0.00438278 0.00136715 0.000396808 0.000403732 0.209574 0.0194851 0.000396808 0.000403732
0.203704 0.00455786 0.00141382 0.000408851 0.000417883 0.209749 0.01944 0.000408851 0.000417883
0.207407 0.00473699 0.00146169 0.000420893 0.000434441 0.209929 0.0194249 0.000420893 0.000434441
0.211111 0.0049202 0.00150956 0.000432936 0.000451301 0.210112 0.0194309 0.000432936 0.000451301
0.214815 0.00510756 0.00155712 0.00044528 0.000468462 0.210299 0.019446 0.00044528 0.000468462
0.218519 0.0052991 0.00160379 0.000457323 0.000486225 0.210491 0.0194671 0.000457323 0.000486225
0.222222 0.00549487 0.00165015 0.00047358 0.000500676 0.210686 0.0194942 0.00047358 0.000500676
0.225926 0.00569492 0.00169802 0.000489838 0.000514827 0.210886 0.0194761 0.000489838 0.000514827
0.22963 0.00589931 0.00174921 0.000506397 0.000529278 0.211091 0.0194881 0.000506397 0.000529278
0.233333 0.00610807 0.00179918 0.000523257 0.000543729 0.2113 0.0195062 0.000523257 0.000543729
0.237037 0.00632127 0.00184976 0.000540417 0.000557879 0.211513 0.0194972 0.000540417 0.000557879
0.240741 0.00653895 0.00190064 0.000557879 0.000572632 0.21173 0.0194671 0.000557879 0.000572632
0.244444 0.00676117 0.00195032 0.000575642 0.000595212 0.211953 0.0194069 0.000575642 0.000595212
0.248148 0.00698798 0.0020006 0.000593707 0.000616287 0.21218 0.0193858 0.000593707 0.000616287
0.251852 0.00721944 0.00205088 0.000612072 0.000630136 0.212411 0.0194309 0.000612072 0.000630136
0.255556 0.0074556 0.00210386 0.000631039 0.000643985 0.212647 0.0194761 0.000631039 0.000643985
0.259259 0.00769651 0.00215806 0.000643985 0.000657834 0.212888 0.0195423 0.000643985 0.000657834
0.262963 0.00794224 0.00221857 0.00066506 0.000671382 0.213134 0.0196086 0.00066506 0.000671382
0.266667 0.00819284 0.00227307 0.000683726 0.000687339 0.213384 0.0196357 0.000683726 0.000687339
0.27037 0.00844836 0.00232033 0.000693962 0.000708112 0.21364 0.0195905 0.000693962 0.000708112
0.274074 0.00870888 0.00237332 0.00071293 0.000729488 0.2139 0.0194942 0.00071293 0.000729488
0.277778 0.00897445 0.00243263 0.000735811 0.000750864 0.214166 0.0194279 0.000735811 0.000750864
0.281481 0.00924513 0.00248743 0.000764111 0.000772541 0.214437 0.0194038 0.000764111 0.000772541
0.285185 0.00952098 0.00253921 0.000791809 0.000788799 0.214713 0.019449 0.000791809 0.000788799
0.288889 0.00980206 0.00258798 0.000813185 0.000805056 0.214994 0.0195002 0.000813185 0.000805056
0.292593 0.0100884 0.00263856 0.000835163 0.000821314 0.21528 0.0195423 0.000835163 0.000821314
0.296296 0.0103802 0.00269336 0.000857743 0.000837572 0.215572 0.0194881 0.000857743 0.000837572
0.3 0.0106774 0.00274424 0.000883635 0.000853829 0.215869 0.0194731 0.000883635 0.000853829
0.303704 0.01098 0.0027891 0.000910129 0.000870087 0.216172 0.0194641 0.000910129 0.000870087
0.307407 0.0112883 0.00283185 0.000937225 0.000886345 0.21648 0.019455 0.000937225 0.000886345
0.311111 0.0116021 0.00288785 0.000964623 0.000902301 0.216794 0.0194641 0.000964623 0.000902301
0.314815 0.0119217 0.00294535 0.000992923 0.000918258 0.217113 0.0195303 0.000992923 0.000918258
0.318519 0.012247 0.00299382 0.00102152 0.000934215 0.217439 0.0195544 0.00102152 0.000934215
0.322222 0.0125782 0.00303778 0.00105103 0.000950171 0.21777 0.0195755 0.00105103 0.000950171
0.325926 0.0129152 0.00307993 0.00108083 0.000965827 0.218107 0.0195905 0.00108083 0.000965827
0.32963 0.0132583 0.0031281 0.00111124 0.000981482 0.21845 0.0195875 0.00111124 0.000981482
0.333333 0.0136073 0.00317326 0.00114587 0.000996837 0.218799 0.0195815 0.00114587 0.000996837
0.337037 0.0139626 0.00321541 0.00117417 0.00101219 0.219154 0.0196357 0.00117417 0.00101219
0.340741 0.014324 0.00327261 0.00120638 0.00102935 0.219515 0.0196838 0.00120638 0.00102935
0.344444 0.0146917 0.0033268 0.0012395 0.0010706 0.219883 0.019723 0.0012395 0.0010706
0.348148 0.0150657 0.00338702 0.00127262 0.00110071 0.220257 0.0197651 0.00127262 0.00110071
0.351852 0.0154462 0.00343218 0.00128225 0.00111907 0.220638 0.0198073 0.00128225 0.00111907
0.355556 0.0158331 0.00348035 0.00129098 0.00113503 0.221025 0.0197952 0.00129098 0.00113503
0.359259 0.0162267 0.00353755 0.00129941 0.00115279 0.221418 0.0197862 0.00129941 0.00115279
0.362963 0.0166269 0.00360078 0.00131296 0.00117326 0.221818 0.0198013 0.00131296 0.00117326
0.366667 0.0170338 0.00365798 0.00134156 0.00119133 0.222225 0.0197952 0.00134156 0.00119133
0.37037 0.0174476 0.00371518 0.00137046 0.00120939 0.222639 0.0197651 0.00137046 0.00120939
0.374074 0.0178683 0.00377238 0.00139997 0.00122746 0.22306 0.019741 0.00139997 0.00122746
0.377778 0.0182959 0.00382959 0.00142947 0.00124823 0.223487 0.01972 0.00142947 0.00124823
0.381481 0.0187306 0.00389281 0.00145958 0.00128044 0.223922 0.01972 0.00145958 0.00128044
0.385185 0.0191725 0.00394098 0.00148999 0.00130603 0.224364 0.019738 0.00148999 0.00130603
0.388889 0.0196216 0.00397711 0.0015207 0.00134668 0.224813 0.0197561 0.0015207 0.00134668
0.392593 0.0200781 0.00400722 0.00155201 0.001381 0.22527 0.0197982 0.00155201 0.001381
0.396296 0.020542 0.00404636 0.00158362 0.00141562 0.225733 0.0198494 0.00158362 0.00141562
0.4 0.0210134 0.00412463 0.00161583 0.00145115 0.226205 0.0198916 0.00161583 0.00145115
0.403704 0.0214925 0.00415775 0.00164895 0.00148758 0.226684 0.0198856 0.00164895 0.00148758
0.407407 0.0219794 0.00420592 0.00168267 0.00152461 0.227171 0.0199307 0.00168267 0.00152461
0.411111 0.0224742 0.00426012 0.00171729 0.00156254 0.227666 0.0199668 0.00171729 0.00156254
0.414815 0.022977 0.00429323 0.00175312 0.00160108 0.228169 0.0199939 0.00175312 0.00160108
0.418519 0.0234881 0.00434743 0.00176787 0.00164082 0.22868 0.020015 0.00176787 0.00164082
0.422222 0.0240074 0.00439259 0.00182809 0.00168147 0.229199 0.0199909 0.00182809 0.00168147
0.425926 0.0245353 0.00441667 0.00188619 0.00172331 0.229727 0.0199699 0.00188619 0.00172331
0.42963 0.0250719 0.00447086 0.00197109 0.00176637 0.230263 0.0199518 0.00197109 0.00176637
0.433333 0.0256174 0.00450398 0.00203793 0.00180791 0.230809 0.0199428 0.00203793 0.00180791
0.437037 0.0261721 0.00455516 0.00205238 0.00182628 0.231364 0.0199608 0.00205238 0.00182628
0.440741 0.026736 0.00460333 0.00212223 0.00185609 0.231928 0.0199578 0.00212223 0.00185609
0.444444 0.0273095 0.00466054 0.00219358 0.00191118 0.232501 0.0199096 0.00219358 0.00191118
0.448148 0.0278928 0.00467559 0.00226644 0.00196718 0.233084 0.0199157 0.00226644 0.00196718
0.451852 0.0284863 0.00469064 0.00234141 0.00202408 0.233678 0.0199127 0.00234141 0.00202408
0.455556 0.0290902 0.00471774 0.00241788 0.00208159 0.234282 0.0199066 0.00241788 0.00208159
0.459259 0.0297048 0.00471473 0.00249616 0.00213969 0.234896 0.0199066 0.00249616 0.00213969
0.462963 0.0303305 0.00476591 0.00257624 0.00218576 0.235522 0.0198916 0.00257624 0.00218576
0.466667 0.0309676 0.00479903 0.00265813 0.00221165 0.236159 0.0198946 0.00265813 0.00221165
0.47037 0.0316166 0.00482612 0.00274183 0.00226644 0.236808 0.0198615 0.00274183 0.00226644
0.474074 0.0322779 0.00487731 0.00278067 0.00232033 0.237469 0.0198825 0.00278067 0.00232033
0.477778 0.0329519 0.00490741 0.00281649 0.00237302 0.238143 0.0198585 0.00281649 0.00237302
0.481481 0.0336391 0.00493752 0.00285413 0.0024251 0.238831 0.0198434 0.00285413 0.0024251
0.485185 0.03434 0.00495859 0.00289447 0.00247568 0.239532 0.0198193 0.00289447 0.00247568
0.488889 0.0350552 0.0049616 0.00293662 0.00251302 0.240247 0.0198374 0.00293662 0.00251302
0.492593 0.0357851 0.00494655 0.00298148 0.00254794 0.240977 0.0198344 0.00298148 0.00254794
0.496296 0.0365303 0.00494956 0.00303778 0.00259972 0.241722 0.0198314 0.00303778 0.00259972
0.5 0.0372916 0.00496462 0.00312509 0.00263947 0.242483 0.0197922 0.00312509 0.00263947
0.503704 0.0380695 0.00499171 0.00321842 0.00267981 0.243261 0.0197772 0.00321842 0.00267981
0.507407 0.0388647 0.00502182 0.00331175 0.00272105 0.244056 0.0197621 0.00331175 0.00272105
0.511111 0.039678 0.00506999 0.00340508 0.0027626 0.244869 0.0197441 0.00340508 0.0027626
0.514815 0.0405103 0.00511816 0.00347734 0.00280535 0.245702 0.0197712 0.00347734 0.00280535
0.518519 0.0413625 0.00514827 0.00353454 0.00284931 0.246554 0.019717 0.00353454 0.00284931
0.522222 0.0422359 0.00514526 0.00359174 0.00289447 0.247427 0.019726 0.00359174 0.00289447
0.525926 0.0431315 0.00518439 0.00364594 0.00294144 0.248323 0.0197742 0.00364594 0.00294144
0.52963 0.0440506 0.00521149 0.00370013 0.00298088 0.249242 0.0197441 0.00370013 0.00298088
0.533333 0.0449946 0.0052717 0.00375432 0.00301369 0.250186 0.019729 0.00375432 0.00301369
0.537037 0.0459649 0.005356 0.0038055 0.00304681 0.251156 0.0197982 0.0038055 0.00304681
0.540741 0.0469628 0.00538912 0.00385668 0.00308294 0.252154 0.0198193 0.00385668 0.00308294
0.544444 0.0479897 0.00542525 0.00392894 0.00310401 0.253181 0.0198615 0.00392894 0.00310401
0.548148 0.0490471 0.00541321 0.00400722 0.00313412 0.254239 0.0198886 0.00400722 0.00313412
0.551852 0.0501364 0.00545536 0.00408249 0.00319734 0.255328 0.0198976 0.00408249 0.00319734
0.555556 0.0512588 0.00547944 0.00411259 0.00326057 0.25645 0.0199277 0.00411259 0.00326057
0.559259 0.0524159 0.0054945 0.00413668 0.00332379 0.257607 0.0199819 0.00413668 0.00332379
0.562963 0.0536088 0.00553966 0.00421797 0.00338702 0.2588 0.020009 0.00421797 0.00338702
0.566667 0.0548388 0.00560288 0.00430226 0.00344723 0.26003 0.0200391 0.00430226 0.00344723
0.57037 0.0561074 0.00561191 0.00437452 0.00346831 0.261299 0.0200481 0.00437452 0.00346831
0.574074 0.0574155 0.00566911 0.00441065 0.00348637 0.262607 0.0200271 0.00441065 0.00348637
0.577778 0.0587646 0.00570825 0.00444377 0.00356766 0.263956 0.0199909 0.00444377 0.00356766
0.581481 0.0601558 0.00572331 0.00446785 0.00364293 0.265347 0.0199488 0.00446785 0.00364293
0.585185 0.0615903 0.00572632 0.00448893 0.00365798 0.266782 0.0199548 0.00448893 0.00365798
0.588889 0.0630691 0.00573234 0.00451 0.00367002 0.268261 0.0199759 0.00451 0.00367002
0.592593 0.0645934 0.00576546 0.00453409 0.00367905 0.269785 0.0199939 0.00453409 0.00367905
0.596296 0.0661642 0.00585879 0.00457323 0.0036911 0.271356 0.019997 0.00457323 0.0036911
0.6 0.0677827 0.00585277 0.0046214 0.00370013 0.272974 0.0200632 0.0046214 0.00370013
0.603704 0.0694498 0.00582266 0.00466957 0.00370615 0.274641 0.0201354 0.00466957 0.00370615
0.607407 0.0711665 0.00586782 0.00471774 0.00371518 0.276358 0.0201866 0.00471774 0.00371518
0.611111 0.0729337 0.00590997 0.00476591 0.0037212 0.278125 0.0201535 0.00476591 0.0037212
0.614815 0.0747524 0.00593707 0.00481408 0.00372722 0.279944 0.0201565 0.00481408 0.00372722
0.618519 0.0766234 0.00591599 0.00486225 0.00373626 0.281815 0.0201535 0.00486225 0.00373626
0.622222 0.0785475 0.00593707 0.00491042 0.00374228 0.283739 0.0201264 0.00491042 0.00374228
0.625926 0.0805256 0.00596717 0.0049616 0.0037483 0.285717 0.0200993 0.0049616 0.0037483
0.62963 0.0825585 0.00602136 0.00500978 0.00375432 0.28775 0.0200662 0.00500978 0.00375432
0.633333 0.0846468 0.00598223 0.00506096 0.00376034 0.289838 0.0200692 0.00506096 0.00376034
0.637037 0.0867913 0.00601534 0.00510913 0.00376937 0.291983 0.0200301 0.00510913 0.00376937
0.640741 0.0889926 0.00606351 0.00513622 0.0037754 0.294184 0.020024 0.00513622 0.0037754
0.644444 0.0912513 0.00606351 0.00510913 0.00378443 0.296443 0.019997 0.00510913 0.00378443
0.648148 0.0935681 0.00614781 0.00511214 0.00379346 0.29876 0.0200782 0.00511214 0.00379346
0.651852 0.0959436 0.00615685 0.00519945 0.00379045 0.301135 0.0201174 0.00519945 0.00379045
0.655556 0.0983781 0.00620502 0.00526267 0.00378142 0.30357 0.0201385 0.00526267 0.00378142
0.659259 0.100872 0.00625018 0.00526267 0.00379948 0.306064 0.0201053 0.00526267 0.00379948
0.662963 0.103427 0.00628028 0.00526568 0.00383561 0.308618 0.0200752 0.00526568 0.00383561
0.666667 0.106041 0.00628028 0.00526267 0.00385668 0.311233 0.0201174 0.00526267 0.00385668
0.67037 0.108717 0.00628932 0.00525364 0.0038898 0.313908 0.0201806 0.00525364 0.0038898
0.674074 0.111454 0.00629233 0.00524461 0.00392292 0.316645 0.0201174 0.00524461 0.00392292
0.677778 0.114252 0.00633749 0.0052416 0.00395303 0.319444 0.0200873 0.0052416 0.00395303
0.681481 0.117113 0.00637361 0.00523558 0.00398614 0.322304 0.0201445 0.00523558 0.00398614
0.685185 0.120035 0.0064248 0.00523558 0.00401625 0.325226 0.0201595 0.00523558 0.00401625
0.688889 0.123019 0.00648501 0.00523558 0.00404636 0.328211 0.0202288 0.00523558 0.00404636
0.692593 0.126066 0.00654823 0.00523859 0.00407947 0.331258 0.0202709 0.00523859 0.00407947
0.696296 0.129176 0.0065964 0.00524461 0.00410958 0.334368 0.0203341 0.00524461 0.00410958
0.7 0.132349 0.00667468 0.00525364 0.00413969 0.33754 0.0203522 0.00525364 0.00413969
0.703704 0.135584 0.00672887 0.00526568 0.00416979 0.340775 0.0204395 0.00526568 0.00416979
0.707407 0.138882 0.00676199 0.00527773 0.00420291 0.344073 0.0205329 0.00527773 0.00420291
0.711111 0.142242 0.00682823 0.00529579 0.00423302 0.347434 0.020584 0.00529579 0.00423302
0.714815 0.145666 0.00686737 0.00531686 0.00426313 0.350857 0.0206984 0.00531686 0.00426313
0.718519 0.149152 0.00688844 0.00533794 0.00429323 0.354344 0.0207888 0.00533794 0.00429323
0.722222 0.152701 0.00695468 0.00536504 0.00432334 0.357892 0.0208791 0.00536504 0.00432334
0.725926 0.156312 0.00696672 0.00539514 0.00435646 0.361504 0.0209513 0.00539514 0.00435646
0.72963 0.159986 0.00703596 0.00542826 0.00438656 0.365177 0.0209875 0.00542826 0.00438656
0.733333 0.163721 0.00708715 0.00546439 0.00441667 0.368913 0.0209453 0.00546439 0.00441667
0.737037 0.167519 0.00713833 0.00550353 0.00444678 0.37271 0.0209784 0.00550353 0.00444678
0.740741 0.171378 0.00712628 0.00554869 0.0044799 0.376569 0.0210176 0.00554869 0.0044799
0.744444 0.175298 0.00722564 0.00559385 0.00451 0.380489 0.021141 0.00559385 0.00451
0.748148 0.179279 0.00729187 0.00564202 0.00454312 0.384471 0.0212404 0.00564202 0.00454312
0.751852 0.183321 0.00736112 0.0056932 0.00457323 0.388512 0.0212494 0.0056932 0.00457323
0.755556 0.187422 0.0074695 0.0057504 0.00461237 0.392614 0.0212133 0.0057504 0.00461237
0.759259 0.191584 0.00751466 0.00581062 0.00466355 0.396775 0.0212825 0.00581062 0.00466355
0.762963 0.195804 0.0075809 0.00587083 0.00471774 0.400996 0.0212494 0.00587083 0.00471774
0.766667 0.200083 0.0076652 0.00593707 0.00477193 0.405275 0.0212644 0.00593707 0.00477193
0.77037 0.20442 0.00777358 0.00600631 0.00482913 0.409612 0.021418 0.00600631 0.00482913
0.774074 0.208815 0.00784885 0.00607857 0.00488634 0.414007 0.0214722 0.00607857 0.00488634
0.777778 0.213266 0.0079482 0.00615383 0.00494655 0.418458 0.0215324 0.00615383 0.00494655
0.781481 0.217774 0.0080325 0.0062291 0.00500676 0.422966 0.0216528 0.0062291 0.00500676
0.785185 0.222337 0.00806863 0.00631039 0.00506999 0.427529 0.021692 0.00631039 0.00506999
0.788889 0.226955 0.00811981 0.00639168 0.00513321 0.432146 0.0217401 0.00639168 0.00513321
0.792593 0.231627 0.00819809 0.00647899 0.00519644 0.436818 0.0217853 0.00647899 0.00519644
0.796296 0.236352 0.00824927 0.0065663 0.00526267 0.441543 0.0217793 0.0065663 0.00526267
0.8 0.241129 0.00832153 0.00665361 0.00532891 0.44632 0.0218004 0.00665361 0.00532891
0.803704 0.245958 0.00834862 0.00674694 0.00539514 0.451149 0.0218666 0.00674694 0.00539514
0.807407 0.250837 0.00837271 0.00684027 0.00546138 0.456028 0.021984 0.00684027 0.00546138
0.811111 0.255766 0.00841486 0.0069336 0.00553062 0.460957 0.0221375 0.0069336 0.00553062
0.814815 0.260743 0.0085112 0.00702994 0.00557277 0.465935 0.0221857 0.00702994 0.00557277
0.818519 0.265768 0.0086256 0.0071293 0.00561191 0.47096 0.0221767 0.0071293 0.00561191
0.822222 0.27084 0.00875205 0.00722564 0.00567213 0.476032 0.0222851 0.00722564 0.00567213
0.825926 0.275957 0.00880323 0.00732499 0.00574438 0.481149 0.0222459 0.00732499 0.00574438
0.82963 0.281119 0.00883635 0.00740026 0.00581664 0.48631 0.0223483 0.00740026 0.00581664
0.833333 0.286323 0.0088785 0.00742434 0.00588889 0.491515 0.0223332 0.00742434 0.00588889
0.837037 0.29157 0.00892667 0.00744843 0.00594309 0.496762 0.0223453 0.00744843 0.00594309
0.840741 0.296858 0.00898087 0.00747251 0.00599126 0.502049 0.0223031 0.00747251 0.00599126
0.844444 0.302185 0.00902301 0.0074966 0.00603642 0.507376 0.0223212 0.0074966 0.00603642
0.848148 0.30755 0.00902603 0.00754176 0.00608158 0.512742 0.0223754 0.00754176 0.00608158
0.851852 0.312952 0.00905011 0.0076381 0.00612975 0.518144 0.0224386 0.0076381 0.00612975
0.855556 0.31839 0.00916151 0.00773444 0.0061719 0.523582 0.0224657 0.00773444 0.0061719
0.859259 0.323862 0.00920667 0.00782777 0.00621706 0.529054 0.0224025 0.00782777 0.00621706
0.862963 0.329367 0.00923376 0.00792111 0.00626222 0.534558 0.0223814 0.00792111 0.00626222
0.866667 0.334903 0.00931204 0.00800841 0.00630437 0.540094 0.0224657 0.00800841 0.00630437
0.87037 0.340468 0.00932408 0.00809572 0.00634652 0.54566 0.0226012 0.00809572 0.00634652
0.874074 0.346062 0.00923376 0.00818002 0.00638566 0.551254 0.0226223 0.00818002 0.00638566
0.877778 0.351683 0.00923978 0.00826131 0.0064248 0.556874 0.0227036 0.00826131 0.0064248
0.881481 0.357328 0.00925183 0.00833959 0.00646393 0.56252 0.0227156 0.00833959 0.00646393


==> anc/data/fig7_left1_pressure_36x12_MS_120.0.dat <==
0 0 7.03898e-307 0 0 0.205192 0.0196086 4.48893e-16 -4.48893e-16
0.0037037 1.93999e-06 5.2717e-07 1.692e-07 1.64142e-07 0.205193 0.0196086 1.692e-07 1.64142e-07
0.00740741 7.76041e-06 2.10868e-06 6.76801e-07 6.5663e-07 0.205199 0.0196086 6.76801e-07 6.5663e-07
0.0111111 1.74627e-05 4.74484e-06 1.5219e-06 1.47704e-06 0.205209 0.0196116 1.5219e-06 1.47704e-06
0.0148148 3.10491e-05 8.43292e-06 2.7048e-06 2.62531e-06 0.205223 0.0196146 2.7048e-06 2.62531e-06
0.0185185 4.85229e-05 1.31717e-05 4.22399e-06 4.10055e-06 0.20524 0.0196146 4.22399e-06 4.10055e-06
0.0222222 6.98884e-05 1.89583e-05 6.07857e-06 5.90395e-06 0.205261 0.0196086 6.07857e-06 5.90395e-06
0.0259259 9.51505e-05 2.57925e-05 8.26733e-06 8.03551e-06 0.205287 0.0196056 8.26733e-06 8.03551e-06
0.0296296 0.000124315 3.36895e-05 1.07903e-05 1.04922e-05 0.205316 0.0195995 1.07903e-05 1.04922e-05
0.0333333 0.00015739 4.26012e-05 1.36444e-05 1.32741e-05 0.205349 0.0195875 1.36444e-05 1.32741e-05
0.037037 0.000194382 5.25966e-05 1.68267e-05 1.63781e-05 0.205386 0.0195785 1.68267e-05 1.63781e-05
0.0407407 0.000235301 6.36157e-05 2.03372e-05 1.98103e-05 0.205427 0.0195785 2.03372e-05 1.98103e-05
0.0444444 0.000280156 7.56584e-05 2.41698e-05 2.35646e-05 0.205472 0.0195875 2.41698e-05 2.35646e-05
0.0481481 0.000328958 8.8785e-05 2.83275e-05 2.76411e-05 0.20552 0.0195935 2.83275e-05 2.76411e-05
0.0518519 0.000381719 0.000102905 3.28164e-05 3.20337e-05 0.205573 0.0195995 3.28164e-05 3.20337e-05
0.0555556 0.000438451 0.000118079 3.76034e-05 3.67604e-05 0.20563 0.0196176 3.76034e-05 3.67604e-05
0.0592593 0.000499167 0.000134276 4.26915e-05 4.17883e-05 0.205691 0.0196387 4.26915e-05 4.17883e-05
0.062963 0.000563883 0.000151498 4.81107e-05 4.71473e-05 0.205755 0.0196628 4.81107e-05 4.71473e-05
0.0666667 0.000632613 0.000169742 5.3831e-05 5.28074e-05 0.205824 0.0196869 5.3831e-05 5.28074e-05
0.0703704 0.000705373 0.000189011 5.98524e-05 5.87986e-05 0.205897 0.0197109 5.98524e-05 5.87986e-05
0.0740741 0.000782182 0.000209303 6.61748e-05 6.5091e-05 0.205974 0.0197471 6.61748e-05 6.5091e-05
0.0777778 0.000863056 0.000230588 7.27983e-05 7.17145e-05 0.206055 0.0197441 7.27983e-05 7.17145e-05
0.0814815 0.000948016 0.000252837 7.96928e-05 7.86089e-05 0.20614 0.0197772 7.96928e-05 7.86089e-05
0.0851852 0.00103708 0.00027611 8.68883e-05 8.58346e-05 0.206229 0.0197982 8.68883e-05 8.58346e-05
0.0888889 0.00113027 0.000300376 9.43548e-05 9.33914e-05 0.206322 0.0198103 9.43548e-05 9.33914e-05
0.0925926 0.00122761 0.000325756 0.000102092 0.000101219 0.206419 0.0198223 0.000102092 0.000101219
0.0962963 0.00132912 0.000351648 0.000110101 0.000109348 0.206521 0.0198193 0.000110101 0.000109348
0.1 0.00143482 0.000378744 0.00011838 0.000117778 0.206626 0.0198344 0.00011838 0.000117778
0.103704 0.00154475 0.000406442 0.0001269 0.000126539 0.206736 0.0198464 0.0001269 0.000126539
0.107407 0.00165891 0.000435345 0.000135661 0.000135571 0.20685 0.0198615 0.000135661 0.000135571
0.111111 0.00177735 0.00046515 0.000144693 0.000144874 0.206969 0.0198795 0.000144693 0.000144874
0.114815 0.00190009 0.000495257 0.000153936 0.000154508 0.207092 0.0198946 0.000153936 0.000154508
0.118519 0.00202715 0.000526568 0.00016342 0.000164383 0.207219 0.0199096 0.00016342 0.000164383
0.122222 0.00215858 0.000559385 0.000173205 0.000174589 0.20735 0.0199157 0.000173205 0.000174589
0.125926 0.00229438 0.000593405 0.000183441 0.000185037 0.207486 0.0199187 0.000183441 0.000185037
0.12963 0.00243461 0.000628329 0.000193948 0.000195785 0.207626 0.0199337 0.000193948 0.000195785
0.133333 0.00257928 0.000663855 0.000204696 0.000206834 0.207771 0.0199488 0.000204696 0.000206834
0.137037 0.00272844 0.000700586 0.000215685 0.000218124 0.20792 0.0199608 0.000215685 0.000218124
0.140741 0.00288212 0.000738219 0.000226945 0.000229685 0.208074 0.0199699 0.000226945 0.000229685
0.144444 0.00304034 0.000777057 0.000238416 0.000241517 0.208232 0.0199699 0.000238416 0.000241517
0.148148 0.00320316 0.000816497 0.000250097 0.00025362 0.208395 0.0199729 0.000250097 0.00025362
0.151852 0.00337059 0.000856539 0.00026205 0.000265994 0.208562 0.02 0.00026205 0.000265994
0.155556 0.00354269 0.00089628 0.000274213 0.000278609 0.208734 0.0199789 0.000274213 0.000278609
0.159259 0.00371949 0.000937828 0.000286587 0.000291464 0.208911 0.0199548 0.000286587 0.000291464
0.162963 0.00390103 0.000979977 0.000299171 0.000304681 0.209093 0.0199789 0.000299171 0.000304681
0.166667 0.00408736 0.00102183 0.000311907 0.000317928 0.209279 0.0199939 0.000311907 0.000317928
0.17037 0.0042785 0.00106458 0.000324853 0.000331476 0.20947 0.0200331 0.000324853 0.000331476
0.174074 0.00447451 0.00111004 0.0003381 0.000345325 0.209666 0.0200511 0.0003381 0.000345325
0.177778 0.00467542 0.0011558 0.000350142 0.000359475 0.209867 0.0200542 0.000350142 0.000359475
0.181481 0.00488129 0.00120156 0.000362486 0.000373927 0.210073 0.0200662 0.000362486 0.000373927
0.185185 0.00509215 0.00124763 0.000374529 0.000388378 0.210284 0.0200873 0.000374529 0.000388378
0.188889 0.00530806 0.0012976 0.000386873 0.00040313 0.2105 0.0200813 0.000386873 0.00040313
0.192593 0.00552905 0.00134818 0.000399216 0.000418184 0.210721 0.0200692 0.000399216 0.000418184
0.196296 0.00575519 0.00139906 0.00041156 0.000433237 0.210947 0.0200963 0.00041156 0.000433237
0.2 0.00598651 0.00145085 0.000423904 0.000448592 0.211178 0.0201204 0.000423904 0.000448592
0.203704 0.00622307 0.00150263 0.000436248 0.000464247 0.211415 0.0201385 0.000436248 0.000464247
0.207407 0.00646491 0.00155472 0.000448592 0.000480204 0.211656 0.0201475 0.000448592 0.000480204
0.211111 0.00671209 0.0016062 0.000460634 0.00049616 0.211904 0.0201595 0.000460634 0.00049616
0.214815 0.00696467 0.00165858 0.000472677 0.000512418 0.212156 0.0202107 0.000472677 0.000512418
0.218519 0.00722269 0.00171218 0.00048472 0.000528676 0.212414 0.0202348 0.00048472 0.000528676
0.222222 0.00748621 0.00176757 0.000496763 0.000545235 0.212678 0.0202529 0.000496763 0.000545235
0.225926 0.00775528 0.00182056 0.000508504 0.000562094 0.212947 0.0202378 0.000508504 0.000562094
0.22963 0.00802996 0.00187415 0.000520246 0.000578954 0.213221 0.0202498 0.000520246 0.000578954
0.233333 0.00831032 0.00193045 0.000531988 0.000596115 0.213502 0.020286 0.000531988 0.000596115
0.237037 0.00859639 0.00198735 0.000544331 0.000613276 0.213788 0.0203221 0.000544331 0.000613276
0.240741 0.00888826 0.00204486 0.000560589 0.000630738 0.21408 0.0203251 0.000560589 0.000630738
0.244444 0.00918597 0.00210326 0.000577148 0.0006482 0.214377 0.0203492 0.000577148 0.0006482
0.248148 0.00948958 0.00216348 0.000593707 0.000665963 0.214681 0.0203402 0.000593707 0.000665963
0.251852 0.00979917 0.00222489 0.000605448 0.000683726 0.214991 0.0203372 0.000605448 0.000683726
0.255556 0.0101148 0.00228872 0.000615383 0.000699984 0.215306 0.0203402 0.000615383 0.000699984
0.259259 0.0104365 0.00235255 0.000625319 0.00070751 0.215628 0.0203341 0.000625319 0.00070751
0.262963 0.0107644 0.00241457 0.000634652 0.000714134 0.215956 0.0203161 0.000634652 0.000714134
0.266667 0.0110985 0.00246996 0.000643684 0.000720155 0.21629 0.0203823 0.000643684 0.000720155
0.27037 0.0114389 0.00252506 0.000658436 0.000725273 0.21663 0.0204124 0.000658436 0.000725273
0.274074 0.0117856 0.00258648 0.000669576 0.000729789 0.216977 0.0204245 0.000669576 0.000729789
0.277778 0.0121389 0.00264488 0.000688543 0.000733703 0.21733 0.0204606 0.000688543 0.000733703
0.281481 0.0124986 0.00271503 0.000707811 0.000736413 0.21769 0.0204907 0.000707811 0.000736413
0.285185 0.012865 0.00278819 0.00072437 0.000738821 0.218057 0.0205238 0.00072437 0.000738821
0.288889 0.0132381 0.00285864 0.000740929 0.000740026 0.21843 0.020572 0.000740929 0.000740026
0.292593 0.013618 0.00292217 0.000767122 0.00075237 0.218809 0.0206232 0.000767122 0.00075237
0.296296 0.0140047 0.00299202 0.000787293 0.000778864 0.219196 0.0206924 0.000787293 0.000778864
0.3 0.0143985 0.00306186 0.000807766 0.00080596 0.21959 0.0207466 0.000807766 0.00080596
0.303704 0.0147994 0.0031281 0.000828239 0.000833658 0.219991 0.0207797 0.000828239 0.000833658
0.307407 0.0152075 0.0031853 0.000849012 0.00084269 0.220399 0.0208309 0.000849012 0.00084269
0.311111 0.0156229 0.00323949 0.000867679 0.000846604 0.220814 0.0207948 0.000867679 0.000846604
0.314815 0.0160458 0.00330874 0.000877915 0.000850217 0.221237 0.0208219 0.000877915 0.000850217
0.318519 0.0164762 0.00336594 0.000887549 0.000853227 0.221668 0.0208159 0.000887549 0.000853227
0.322222 0.0169144 0.00343519 0.000895678 0.000855937 0.222106 0.0208881 0.000895678 0.000855937
0.325926 0.0173605 0.00350142 0.000906818 0.000858044 0.222552 0.0209152 0.000906818 0.000858044
0.32963 0.0178146 0.00356164 0.000916151 0.000859851 0.223006 0.0208911 0.000916151 0.000859851
0.333333 0.0182769 0.00362185 0.000925183 0.000861055 0.223468 0.020864 0.000925183 0.000861055
0.337037 0.0187475 0.00368809 0.000934516 0.000862259 0.223939 0.0208399 0.000934516 0.000862259
0.340741 0.0192266 0.0037483 0.000943247 0.000863163 0.224418 0.0208339 0.000943247 0.000863163
0.344444 0.0197144 0.00380249 0.000952279 0.000863765 0.224906 0.0208098 0.000952279 0.000863765
0.348148 0.0202111 0.00385969 0.00096101 0.000864367 0.225403 0.0207617 0.00096101 0.000864367
0.351852 0.0207169 0.00392894 0.00096944 0.000864668 0.225908 0.0207858 0.00096944 0.000864668
0.355556 0.0212318 0.00398614 0.00097787 0.00086527 0.226423 0.0208279 0.00097787 0.00086527
0.359259 0.0217563 0.00405539 0.0009863 0.000865571 0.226948 0.020861 0.0009863 0.000865571
0.362963 0.0222904 0.00412162 0.000985697 0.000875807 0.227482 0.0208731 0.000985697 0.000875807
0.366667 0.0228344 0.00418786 0.000994127 0.000889356 0.228026 0.0208339 0.000994127 0.000889356
0.37037 0.0233885 0.00426012 0.00100256 0.000902904 0.22858 0.0208098 0.00100256 0.000902904
0.374074 0.0239529 0.00431431 0.00101279 0.000916753 0.229144 0.020852 0.00101279 0.000916753
0.377778 0.0245279 0.00437452 0.00102544 0.000930301 0.229719 0.020849 0.00102544 0.000930301
0.381481 0.0251137 0.00443172 0.00103266 0.00094415 0.230305 0.0208369 0.00103266 0.00094415
0.385185 0.0257106 0.0044799 0.00103959 0.000957999 0.230902 0.0208159 0.00103959 0.000957999
0.388889 0.0263187 0.00455516 0.00105223 0.000971848 0.23151 0.0207617 0.00105223 0.000971848
0.392593 0.0269385 0.00461839 0.00105404 0.000985697 0.23213 0.0207496 0.00105404 0.000985697
0.396296 0.02757 0.00466656 0.00106247 0.000999547 0.232762 0.0207195 0.00106247 0.000999547
0.4 0.0282137 0.00471172 0.0010709 0.00100256 0.233405 0.0206954 0.0010709 0.00100256
0.403704 0.0288697 0.00474785 0.00107933 0.000946559 0.234061 0.0207316 0.00107933 0.000946559
0.407407 0.0295383 0.00478698 0.00108776 0.000897484 0.23473 0.0207797 0.00108776 0.000897484
0.411111 0.0302198 0.00483516 0.00109589 0.000901398 0.235411 0.020867 0.00109589 0.000901398
0.414815 0.0309145 0.00488333 0.00109499 0.000905312 0.236106 0.0208399 0.00109499 0.000905312
0.418519 0.0316227 0.00494053 0.00108866 0.000909527 0.236814 0.0207677 0.00108866 0.000909527
0.422222 0.0323446 0.00498268 0.00110522 0.000913742 0.237536 0.0207406 0.00110522 0.000913742
0.425926 0.0330805 0.0050459 0.0011269 0.000917656 0.238272 0.0207466 0.0011269 0.000917656
0.42963 0.0338309 0.0051302 0.00113111 0.000922172 0.239022 0.0207255 0.00113111 0.000922172
0.433333 0.0345958 0.00519945 0.00114376 0.000844797 0.239787 0.0207316 0.00114376 0.000844797
0.437037 0.0353758 0.00527472 0.00115128 0.00075538 0.240567 0.0208219 0.00115128 0.00075538
0.440741 0.0361709 0.00531385 0.00115851 0.000755681 0.241362 0.0208279 0.00115851 0.000755681
0.444444 0.0369817 0.00535901 0.00115881 0.000815895 0.242173 0.0207978 0.00115881 0.000815895
0.448148 0.0378084 0.00542224 0.00117296 0.000943247 0.243 0.0207587 0.00117296 0.000943247
0.451852 0.0386513 0.00546439 0.00117989 0.000947161 0.243843 0.0207406 0.00117989 0.000947161
0.455556 0.0395108 0.00550353 0.00118169 0.000951376 0.244702 0.0207225 0.00118169 0.000951376
0.459259 0.0403872 0.00555471 0.00117838 0.000955289 0.245579 0.0207165 0.00117838 0.000955289
0.462963 0.0412808 0.00561492 0.00117447 0.000958902 0.246472 0.0206954 0.00117447 0.000958902
0.466667 0.042192 0.00565406 0.00116965 0.000962816 0.247383 0.0206713 0.00116965 0.000962816
0.47037 0.043121 0.00569019 0.00117326 0.000966429 0.248313 0.0206262 0.00117326 0.000966429
0.474074 0.0440684 0.00572933 0.00118922 0.00106096 0.24926 0.0206021 0.00118922 0.00106096
0.477778 0.0450344 0.00576245 0.00120518 0.0012121 0.250226 0.0206232 0.00120518 0.0012121
0.481481 0.0460194 0.00577148 0.00122053 0.00132199 0.251211 0.0206352 0.00122053 0.00132199
0.485185 0.0470237 0.0057775 0.0012112 0.00125455 0.252215 0.0206412 0.0012112 0.00125455
0.488889 0.0480477 0.00584373 0.00120096 0.00104982 0.253239 0.0206141 0.00120096 0.00104982
0.492593 0.0490919 0.00587986 0.00121692 0.00102152 0.254283 0.0206021 0.00121692 0.00102152
0.496296 0.0501565 0.00587685 0.00124943 0.0010426 0.255348 0.0206473 0.00124943 0.0010426
0.5 0.0512419 0.00590395 0.00125395 0.00106367 0.256433 0.0207285 0.00125395 0.00106367
0.503704 0.0523486 0.00592201 0.00125816 0.00108505 0.25754 0.0206834 0.00125816 0.00108505
0.507407 0.0534769 0.0059762 0.00126238 0.00110703 0.258668 0.0206713 0.00126238 0.00110703
0.511111 0.0546272 0.00606351 0.00126599 0.00112901 0.259819 0.0206412 0.00126599 0.00112901
0.514815 0.0558 0.00611169 0.0012696 0.00115128 0.260992 0.0206292 0.0012696 0.00115128
0.518519 0.0569956 0.00615082 0.00127292 0.0012407 0.262187 0.0206322 0.00127292 0.0012407
0.522222 0.0582144 0.00617491 0.00127623 0.00141683 0.263406 0.0206021 0.00127623 0.00141683
0.525926 0.0594569 0.00625018 0.00128767 0.00144302 0.264648 0.020569 0.00128767 0.00144302
0.52963 0.0607234 0.00631641 0.00136715 0.00145145 0.265915 0.0206051 0.00136715 0.00145145
0.533333 0.0620144 0.00636759 0.00144723 0.00145988 0.267206 0.0206141 0.00144723 0.00145988
0.537037 0.0633303 0.00639469 0.00146349 0.00146801 0.268522 0.0206322 0.00146349 0.00146801
0.540741 0.0646715 0.00646695 0.00147945 0.00147614 0.269863 0.0206834 0.00147945 0.00147614
0.544444 0.0660385 0.0065392 0.00149571 0.00148397 0.27123 0.0206232 0.00149571 0.00148397
0.548148 0.0674318 0.0066235 0.00151196 0.00149149 0.272623 0.0205931 0.00151196 0.00149149
0.551852 0.0688517 0.00665361 0.00152792 0.00149902 0.274043 0.020587 0.00152792 0.00149902
0.555556 0.0702986 0.00672887 0.00153966 0.00150624 0.27549 0.020581 0.00153966 0.00150624
0.559259 0.0717732 0.00678307 0.00154629 0.00151347 0.276965 0.020587 0.00154629 0.00151347
0.562963 0.0732757 0.00685833 0.00156285 0.00152039 0.278467 0.0206141 0.00156285 0.00152039
0.566667 0.0748067 0.00687339 0.00156917 0.0016056 0.279998 0.0206593 0.00156917 0.0016056
0.57037 0.0763667 0.00693962 0.00157549 0.00164263 0.281558 0.0207135 0.00157549 0.00164263
0.574074 0.0779561 0.00702091 0.00158151 0.00165527 0.283148 0.0207466 0.00158151 0.00165527
0.577778 0.0795753 0.00703596 0.00161011 0.00166822 0.284767 0.0207797 0.00161011 0.00166822
0.581481 0.0812249 0.00710521 0.00165407 0.00168086 0.286416 0.020843 0.00165407 0.00168086
0.585185 0.0829053 0.00713532 0.00167183 0.00169351 0.288097 0.0208941 0.00167183 0.00169351
0.588889 0.0846171 0.00717747 0.00168749 0.00170615 0.289809 0.0209453 0.00168749 0.00170615
0.592593 0.0863607 0.00725273 0.00170344 0.0017188 0.291552 0.0209664 0.00170344 0.0017188
0.596296 0.0881366 0.00732198 0.0017191 0.00173114 0.293328 0.0209303 0.0017191 0.00173114
0.6 0.0899453 0.0073852 0.00173476 0.00174891 0.295137 0.0209333 0.00173476 0.00174891
0.603704 0.0917873 0.00742434 0.00175041 0.00177841 0.296979 0.0209182 0.00175041 0.00177841
0.607407 0.0936631 0.00748757 0.00176607 0.00180852 0.298855 0.020843 0.00176607 0.00180852
0.611111 0.0955733 0.00753574 0.00178172 0.00183862 0.300765 0.0209303 0.00178172 0.00183862
0.614815 0.0975184 0.00759595 0.00179738 0.00190456 0.30271 0.0209845 0.00179738 0.00190456
0.618519 0.0994988 0.00770434 0.00181273 0.00201144 0.30469 0.0210146 0.00181273 0.00201144
0.622222 0.101515 0.00773745 0.00182839 0.00212103 0.306707 0.0209935 0.00182839 0.00212103
0.625926 0.103568 0.00777057 0.00184374 0.00223302 0.308759 0.0210748 0.00184374 0.00223302
0.62963 0.105658 0.00780068 0.0018591 0.00234803 0.310849 0.0211621 0.0018591 0.00234803
0.633333 0.107785 0.00782175 0.00187445 0.00246545 0.312976 0.0212283 0.00187445 0.00246545
0.637037 0.10995 0.0078639 0.00191058 0.00258588 0.315142 0.0211229 0.00191058 0.00258588
0.640741 0.112154 0.00795422 0.00195243 0.00270901 0.317346 0.021147 0.00195243 0.00270901
0.644444 0.114397 0.00799035 0.00199488 0.00283486 0.319589 0.0212223 0.00199488 0.00283486
0.648148 0.11668 0.0080325 0.00203763 0.00286707 0.321872 0.0212133 0.00203763 0.00286707
0.651852 0.119003 0.0080897 0.00208098 0.00287701 0.324195 0.0211892 0.00208098 0.00287701
0.655556 0.121367 0.00811379 0.00212494 0.00288724 0.326558 0.0212163 0.00212494 0.00288724
0.659259 0.123772 0.00814691 0.0021695 0.00289718 0.328964 0.0212524 0.0021695 0.00289718
0.662963 0.12622 0.00817099 0.00221436 0.00290681 0.331411 0.0212825 0.00221436 0.00290681
0.666667 0.128709 0.00822217 0.00225982 0.00291645 0.333901 0.0213487 0.00225982 0.00291645
0.67037 0.131242 0.00833056 0.00230618 0.00292608 0.336434 0.0214421 0.00230618 0.00292608
0.674074 0.133819 0.00842991 0.00235255 0.00293542 0.339011 0.0214752 0.00235255 0.00293542
0.677778 0.13644 0.00849615 0.00239981 0.00294475 0.341632 0.0214872 0.00239981 0.00294475
0.681481 0.139106 0.00859249 0.00244738 0.00295408 0.344298 0.0214993 0.00244738 0.00295408
0.685185 0.141818 0.00862862 0.00249586 0.00296341 0.347009 0.0215143 0.00249586 0.00296341
0.688889 0.144575 0.00869786 0.00254463 0.00297275 0.349767 0.0215083 0.00254463 0.00297275
0.692593 0.14738 0.00877915 0.0025937 0.00298178 0.352571 0.0215745 0.0025937 0.00298178
0.696296 0.150232 0.00881528 0.00264368 0.00299111 0.355423 0.0216588 0.00264368 0.00299111
0.7 0.153131 0.00889356 0.00269396 0.00300014 0.358323 0.0217251 0.00269396 0.00300014
0.703704 0.15608 0.00894474 0.00274484 0.00300948 0.361271 0.0217642 0.00274484 0.00300948
0.707407 0.159077 0.00898689 0.00279632 0.00301971 0.364269 0.0218274 0.00279632 0.00301971
0.711111 0.162125 0.0090471 0.00282342 0.00302875 0.367316 0.0218365 0.00282342 0.00302875
0.714815 0.165223 0.00908925 0.0028463 0.00303778 0.370414 0.0218425 0.0028463 0.00303778
0.718519 0.168372 0.00914344 0.00286858 0.00304681 0.373563 0.0218786 0.00286858 0.00304681
0.722222 0.171572 0.00919462 0.00289116 0.00308595 0.376764 0.0218846 0.00289116 0.00308595
0.725926 0.174826 0.00922172 0.00291344 0.00320337 0.380017 0.0218967 0.00291344 0.00320337
0.72963 0.178132 0.00928494 0.00293572 0.00332078 0.383324 0.0218816 0.00293572 0.00332078
0.733333 0.181492 0.00932709 0.00295769 0.0034382 0.386684 0.0219238 0.00295769 0.0034382
0.737037 0.184907 0.0093572 0.00297967 0.00350744 0.390098 0.0219328 0.00297967 0.00350744
0.740741 0.188376 0.00940838 0.00300135 0.00359475 0.393568 0.0219509 0.00300135 0.00359475
0.744444 0.191901 0.00940537 0.00302273 0.00373325 0.397093 0.021972 0.00302273 0.00373325
0.748148 0.195483 0.00942946 0.0030438 0.00387174 0.400675 0.0220141 0.0030438 0.00387174
0.751852 0.199122 0.00957698 0.00306487 0.00401625 0.404313 0.0220593 0.00306487 0.00401625
0.755556 0.202818 0.00962515 0.00308595 0.00416377 0.40801 0.0219087 0.00308595 0.00416377
0.759259 0.206573 0.00962214 0.00310702 0.0043113 0.411765 0.0218877 0.00310702 0.0043113
0.762963 0.210388 0.00968536 0.0031281 0.00444377 0.415579 0.0219148 0.0031281 0.00444377
0.766667 0.214262 0.00974257 0.00314917 0.00457624 0.419453 0.0219569 0.00314917 0.00457624
0.77037 0.218196 0.00976364 0.00317025 0.00470871 0.423388 0.0220472 0.00317025 0.00470871
0.774074 0.222192 0.00981181 0.00319132 0.00484419 0.427384 0.0221677 0.00319132 0.00484419
0.777778 0.22625 0.00985998 0.00320939 0.00497967 0.431442 0.0222399 0.00320939 0.00497967
0.781481 0.230371 0.00990213 0.00323046 0.00511816 0.435562 0.0222429 0.00323046 0.00511816
0.785185 0.234555 0.0100045 0.00324853 0.00525966 0.439746 0.022276 0.00324853 0.00525966
0.788889 0.238803 0.0100286 0.0032696 0.00539815 0.443994 0.022279 0.0032696 0.00539815
0.792593 0.243116 0.0100978 0.00328767 0.00554267 0.448307 0.0223453 0.00328767 0.00554267
0.796296 0.247494 0.0101189 0.00331476 0.00568417 0.452686 0.0223814 0.00331476 0.00568417
0.8 0.251939 0.0101008 0.00335992 0.00582868 0.457131 0.0224356 0.00335992 0.00582868
0.803704 0.256451 0.0101881 0.00340207 0.0059762 0.461643 0.0224747 0.00340207 0.0059762
0.807407 0.261031 0.0103387 0.00344422 0.00612373 0.466222 0.0225801 0.00344422 0.00612373
0.811111 0.265679 0.0103718 0.00348637 0.00627125 0.470871 0.0226524 0.00348637 0.00627125
0.814815 0.270397 0.0104802 0.00352852 0.00642179 0.475588 0.0227126 0.00352852 0.00642179
0.818519 0.275185 0.0105043 0.00357067 0.00647899 0.480376 0.0227246 0.00357067 0.00647899
0.822222 0.280043 0.0105856 0.00361282 0.00651512 0.485235 0.022833 0.00361282 0.00651512
0.825926 0.284973 0.0106518 0.00365497 0.00654823 0.490165 0.0228932 0.00365497 0.00654823
0.82963 0.289976 0.0106909 0.00369712 0.00658436 0.495168 0.0229384 0.00369712 0.00658436
0.833333 0.295052 0.0106909 0.00373927 0.00661748 0.500243 0.0229866 0.00373927 0.00661748
0.837037 0.300202 0.0106939 0.00378142 0.00664759 0.505393 0.0230468 0.00378142 0.00664759
0.840741 0.305426 0.0107602 0.00382357 0.0066807 0.510618 0.023116 0.00382357 0.0066807
0.844444 0.310726 0.0108776 0.00386572 0.00671081 0.515917 0.0232184 0.00386572 0.00671081
0.848148 0.316102 0.0108957 0.00390787 0.00674092 0.521294 0.0232093 0.00390787 0.00674092
0.851852 0.321556 0.0109137 0.00395002 0.00677102 0.526747 0.0231943 0.00395002 0.00677102
0.855556 0.327087 0.0109167 0.00396808 0.00679812 0.532278 0.0232967 0.00396808 0.00679812
0.859259 0.332697 0.0110402 0.00398012 0.00682823 0.537888 0.0232786 0.00398012 0.00682823
0.862963 0.338387 0.0111154 0.00399216 0.00685231 0.543578 0.0232816 0.00399216 0.00685231
0.866667 0.344156 0.0112118 0.00400421 0.00687941 0.549348 0.0232635 0.00400421 0.00687941
0.87037 0.350008 0.0113051 0.00401625 0.00690349 0.555199 0.0232274 0.00401625 0.00690349
0.874074 0.355941 0.0113954 0.00402829 0.00700586 0.561132 0.0233177 0.00402829 0.00700586
0.877778 0.361956 0.0114978 0.00403732 0.00716542 0.567148 0.0232786 0.00403732 0.00716542
0.881481 0.368056 0.0115219 0.00404636 0.007328 0.573248 0.0232605 0.00404636 0.007328


==> anc/data/fig7_left2_pressure_24x8_MS_145.0.dat <==
0 0 7.03596e-307 0 0 0.738015 0.0687941 0 0
0.00740741 3.23255e-05 1.60469e-06 5.6932e-07 3.80851e-07 0.738048 0.0687941 5.6932e-07 3.80851e-07
0.0148148 0.000129305 6.41877e-06 2.27608e-06 1.5225e-06 0.738145 0.0687941 2.27608e-06 1.5225e-06
0.0222222 0.000290949 1.44332e-05 5.11816e-06 3.42315e-06 0.738306 0.0687941 5.11816e-06 3.42315e-06
0.0296296 0.000517272 2.5645e-05 9.09527e-06 6.07556e-06 0.738533 0.068764 9.09527e-06 6.07556e-06
0.037037 0.000808297 4.0012e-05 1.41984e-05 9.47763e-06 0.738824 0.068764 1.41984e-05 9.47763e-06
0.0444444 0.00116405 5.7504e-05 2.04245e-05 1.36203e-05 0.739179 0.0687339 2.04245e-05 1.36203e-05
0.0518519 0.00158458 7.81272e-05 2.77645e-05 1.84886e-05 0.7396 0.0687038 2.77645e-05 1.84886e-05
0.0592593 0.00206991 0.000101912 3.62185e-05 2.40614e-05 0.740085 0.0686737 3.62185e-05 2.40614e-05
0.0666667 0.00262009 0.000128767 4.57624e-05 3.03176e-05 0.740635 0.0686737 4.57624e-05 3.03176e-05
0.0740741 0.00323519 0.000158633 5.63901e-05 3.72722e-05 0.741251 0.0686134 5.63901e-05 3.72722e-05
0.0814815 0.00391526 0.000191148 6.81016e-05 4.48592e-05 0.741931 0.0685833 6.81016e-05 4.48592e-05
0.0888889 0.00466037 0.000226373 8.08669e-05 5.31084e-05 0.742676 0.0685532 8.08669e-05 5.31084e-05
0.0962963 0.00547059 0.000264248 9.47161e-05 6.19598e-05 0.743486 0.0685231 9.47161e-05 6.19598e-05
0.103704 0.006346 0.000304982 0.000109559 7.13833e-05 0.744361 0.0684629 0.000109559 7.13833e-05
0.111111 0.00728669 0.000348336 0.000125425 8.13486e-05 0.745302 0.0684027 0.000125425 8.13486e-05
0.118519 0.00829275 0.000394399 0.000142285 9.18559e-05 0.746308 0.0684027 0.000142285 9.18559e-05
0.125926 0.00936429 0.000441968 0.000160138 0.000102815 0.74738 0.0683726 0.000160138 0.000102815
0.133333 0.0105014 0.00049315 0.000178925 0.000114255 0.748517 0.0683726 0.000178925 0.000114255
0.140741 0.0117042 0.000545235 0.000198675 0.000126117 0.74972 0.0684027 0.000198675 0.000126117
0.148148 0.0129728 0.000599427 0.000219328 0.000138341 0.750988 0.0684328 0.000219328 0.000138341
0.155556 0.0143073 0.000658135 0.000240855 0.000151016 0.752323 0.0684629 0.000240855 0.000151016
0.162963 0.015708 0.000719553 0.000263254 0.000164564 0.753723 0.0685231 0.000263254 0.000164564
0.17037 0.0171748 0.000783681 0.000286466 0.000178533 0.75519 0.0685231 0.000286466 0.000178533
0.177778 0.0187079 0.000844797 0.000310401 0.000192864 0.756723 0.068493 0.000310401 0.000192864
0.185185 0.0203076 0.000907721 0.00033539 0.000206894 0.758323 0.0684629 0.00033539 0.000206894
0.192593 0.0219739 0.000971848 0.000360981 0.000220593 0.759989 0.0684328 0.000360981 0.000220593
0.2 0.023707 0.00103929 0.000387174 0.000234352 0.761722 0.0684027 0.000387174 0.000234352
0.207407 0.0255071 0.00110793 0.000413969 0.00024808 0.763522 0.0683425 0.000413969 0.00024808
0.214815 0.0273744 0.0011844 0.000441667 0.000261689 0.76539 0.0683124 0.000441667 0.000261689
0.222222 0.029309 0.00125395 0.000469968 0.000275176 0.767324 0.0682522 0.000469968 0.000275176
0.22963 0.0313111 0.00132289 0.000498569 0.000288453 0.769326 0.0683124 0.000498569 0.000288453
0.237037 0.033381 0.00139154 0.000528074 0.000301369 0.771396 0.0683726 0.000528074 0.000301369
0.244444 0.0355188 0.00146229 0.000557879 0.000314014 0.773534 0.0684027 0.000557879 0.000314014
0.251852 0.0377248 0.00154117 0.000587986 0.000326358 0.77574 0.0684027 0.000587986 0.000326358
0.259259 0.0399991 0.00161282 0.000618695 0.0003381 0.778014 0.0684328 0.000618695 0.0003381
0.266667 0.042342 0.00167966 0.000649705 0.000353153 0.780357 0.0684629 0.000649705 0.000353153
0.274074 0.0447536 0.0017474 0.000681317 0.000370916 0.782769 0.068493 0.000681317 0.000370916
0.281481 0.0472344 0.00181695 0.00071293 0.000387174 0.78525 0.0685231 0.00071293 0.000387174
0.288889 0.0497844 0.00188469 0.000744542 0.000398614 0.7878 0.0685833 0.000744542 0.000398614
0.296296 0.052404 0.00195845 0.000760498 0.000409453 0.790419 0.0686436 0.000760498 0.000409453
0.303704 0.0550935 0.00201475 0.00077495 0.000433237 0.793109 0.0686134 0.00077495 0.000433237
0.311111 0.0578532 0.00209122 0.000787594 0.000439861 0.795869 0.0686134 0.000787594 0.000439861
0.318519 0.0606834 0.00215384 0.000799035 0.00045371 0.798699 0.0685833 0.000799035 0.00045371
0.325926 0.0635845 0.0021993 0.000809271 0.000464247 0.8016 0.0685833 0.000809271 0.000464247
0.333333 0.0665569 0.00226132 0.000818002 0.000474484 0.804572 0.0685532 0.000818002 0.000474484
0.340741 0.0696011 0.00232515 0.000825228 0.000485322 0.807616 0.0685231 0.000825228 0.000485322
0.348148 0.0727175 0.00237392 0.00083155 0.000495859 0.810733 0.068493 0.00083155 0.000495859
0.355556 0.0759067 0.00242721 0.00083697 0.000515429 0.813922 0.0684629 0.00083697 0.000515429
0.362963 0.0791694 0.00248773 0.000840884 0.000528676 0.817185 0.0684629 0.000840884 0.000528676
0.37037 0.0825061 0.00253801 0.000844195 0.000535901 0.820521 0.0685231 0.000844195 0.000535901
0.377778 0.0859175 0.00257745 0.000846303 0.000541321 0.823933 0.0685833 0.000846303 0.000541321
0.385185 0.0894045 0.00263525 0.000847808 0.000548847 0.82742 0.0686737 0.000847808 0.000548847
0.392593 0.0929679 0.00266385 0.000848109 0.000549751 0.830983 0.0687339 0.000848109 0.000549751
0.4 0.0966086 0.0027051 0.000847507 0.000544933 0.834624 0.0687941 0.000847507 0.000544933
0.407407 0.100328 0.00274875 0.000846002 0.000541923 0.838343 0.0688543 0.000846002 0.000541923
0.414815 0.104126 0.00276621 0.000843593 0.000536805 0.842141 0.0689145 0.000843593 0.000536805
0.422222 0.108004 0.00279 0.000840281 0.000535299 0.846019 0.0689747 0.000840281 0.000535299
0.42963 0.111964 0.00280746 0.000836066 0.000520547 0.849979 0.0690048 0.000836066 0.000520547
0.437037 0.116006 0.00281529 0.000830647 0.000514827 0.854021 0.0690048 0.000830647 0.000514827
0.444444 0.120131 0.00285383 0.000855636 0.000512418 0.858147 0.0690048 0.000855636 0.000512418
0.451852 0.124342 0.00288423 0.000880625 0.000509106 0.862357 0.0690349 0.000880625 0.000509106
0.459259 0.128639 0.00290922 0.000850819 0.000503988 0.866654 0.0691253 0.000850819 0.000503988
0.466667 0.133024 0.00292157 0.000818002 0.000509407 0.871039 0.0691253 0.000818002 0.000509407
0.474074 0.137499 0.00296612 0.00078639 0.000508504 0.875514 0.0691253 0.00078639 0.000508504
0.481481 0.142065 0.00297365 0.000781874 0.000491644 0.88008 0.0690952 0.000781874 0.000491644
0.488889 0.146725 0.00300165 0.00081168 0.000471172 0.88474 0.0690651 0.00081168 0.000471172
0.496296 0.151481 0.00301369 0.000804755 0.00044799 0.889496 0.0690651 0.000804755 0.00044799
0.503704 0.156335 0.00303176 0.00084269 0.000421797 0.894351 0.0690651 0.00084269 0.000421797
0.511111 0.16129 0.00305885 0.000901699 0.00039741 0.899306 0.0690349 0.000901699 0.00039741
0.518519 0.166349 0.00311606 0.000861958 0.000387475 0.904364 0.0690048 0.000861958 0.000387475
0.525926 0.171513 0.00314315 0.000808368 0.000376636 0.909529 0.0689446 0.000808368 0.000376636
0.533333 0.176786 0.00317326 0.000752068 0.000364594 0.914802 0.0688844 0.000752068 0.000364594
0.540741 0.18217 0.00321541 0.000796928 0.000351949 0.920185 0.0688844 0.000796928 0.000351949
0.548148 0.187667 0.00324552 0.000795422 0.000339003 0.925682 0.0689145 0.000795422 0.000339003
0.555556 0.193279 0.00324853 0.000698177 0.000325455 0.931294 0.0689446 0.000698177 0.000325455
0.562963 0.199009 0.00326358 0.000645189 0.000311606 0.937025 0.0690048 0.000645189 0.000311606
0.57037 0.20486 0.0033268 0.000629835 0.000297696 0.942875 0.0689747 0.000629835 0.000297696
0.577778 0.210833 0.00333885 0.0006482 0.000283877 0.948848 0.0689446 0.0006482 0.000283877
0.585185 0.21693 0.00335691 0.000672586 0.000270329 0.954946 0.0690048 0.000672586 0.000270329
0.592593 0.223155 0.00335992 0.0007045 0.000260695 0.96117 0.0690952 0.0007045 0.000260695
0.6 0.229508 0.00338401 0.000707209 0.000251332 0.967524 0.0691554 0.000707209 0.000251332
0.607407 0.235993 0.00337799 0.000669877 0.000243986 0.974009 0.0692156 0.000669877 0.000243986
0.614815 0.242612 0.0034653 0.000698779 0.000238837 0.980627 0.0692758 0.000698779 0.000238837
0.622222 0.249365 0.00353755 0.000724671 0.000271774 0.987381 0.0693059 0.000724671 0.000271774
0.62963 0.256257 0.00358873 0.000760498 0.000381755 0.994272 0.0693059 0.000760498 0.000381755
0.637037 0.263288 0.00361583 0.000822518 0.000426614 1.0013 0.0693059 0.000822518 0.000426614
0.644444 0.27046 0.00362787 0.00085112 0.000429624 1.00848 0.0693059 0.00085112 0.000429624
0.651852 0.277777 0.00371217 0.00087942 0.000435044 1.01579 0.0692457 0.00087942 0.000435044
0.659259 0.285238 0.00377841 0.000909226 0.000530482 1.02325 0.0691554 0.000909226 0.000530482
0.666667 0.292847 0.00385066 0.000940236 0.000538912 1.03086 0.0690952 0.000940236 0.000538912
0.674074 0.300606 0.00386873 0.000966429 0.000573234 1.03862 0.0690651 0.000966429 0.000573234
0.681481 0.308515 0.00387776 0.000980579 0.000595513 1.04653 0.0690651 0.000980579 0.000595513
0.688889 0.316578 0.00396206 0.000992923 0.000609362 1.05459 0.0690651 0.000992923 0.000609362
0.696296 0.324795 0.00402528 0.00100346 0.000655426 1.06281 0.0690651 0.00100346 0.000655426
0.703704 0.333169 0.00406442 0.00101189 0.00074966 1.07118 0.0690651 0.00101189 0.00074966
0.711111 0.341701 0.00414872 0.00101851 0.000791809 1.07972 0.0690349 0.00101851 0.000791809
0.718519 0.350394 0.00420291 0.00102333 0.000834862 1.08841 0.0689446 0.00102333 0.000834862
0.725926 0.359247 0.00426915 0.00102604 0.00082583 1.09726 0.0688844 0.00102604 0.00082583
0.733333 0.368264 0.00428721 0.00102664 0.000825529 1.10628 0.0689145 0.00102664 0.000825529
0.740741 0.377446 0.00439861 0.00102544 0.000844496 1.11546 0.0689747 0.00102544 0.000844496
0.748148 0.386795 0.00447086 0.00102213 0.000892968 1.12481 0.0690048 0.00102213 0.000892968
0.755556 0.396311 0.00448893 0.00101671 0.000867679 1.13433 0.0690651 0.00101671 0.000867679
0.762963 0.405997 0.00454914 0.00100948 0.00085684 1.14401 0.0691253 0.00100948 0.00085684
0.77037 0.415854 0.00461237 0.00100015 0.000880323 1.15387 0.0691855 0.00100015 0.000880323
0.777778 0.425883 0.00466957 0.000988708 0.000919462 1.1639 0.0692457 0.000988708 0.000919462
0.785185 0.436086 0.00472376 0.000975461 0.000970945 1.1741 0.0692457 0.000975461 0.000970945
0.792593 0.446465 0.00481107 0.000960107 0.00102273 1.18448 0.0692156 0.000960107 0.00102273
0.8 0.45702 0.00488032 0.000942645 0.00107391 1.19504 0.0691855 0.000942645 0.00107391
0.807407 0.467753 0.0049616 0.000923376 0.00112479 1.20577 0.0691554 0.000923376 0.00112479
0.814815 0.478666 0.0049887 0.000902 0.00114105 1.21668 0.0690349 0.000902 0.00114105
0.822222 0.489759 0.00502182 0.000879119 0.00118952 1.22777 0.0690048 0.000879119 0.00118952
0.82963 0.501034 0.00506096 0.000854131 0.00124763 1.23905 0.0690952 0.000854131 0.00124763
0.837037 0.512492 0.00513923 0.000827034 0.00130242 1.25051 0.0691855 0.000827034 0.00130242
0.844444 0.524134 0.00526267 0.000798433 0.00134999 1.26215 0.0692156 0.000798433 0.00134999
0.851852 0.535961 0.00528676 0.000768025 0.00139997 1.27398 0.0693059 0.000768025 0.00139997
0.859259 0.547975 0.00528977 0.000736112 0.00144964 1.28599 0.069336 0.000736112 0.00144964
0.866667 0.560177 0.00531988 0.000878216 0.00148878 1.29819 0.0692758 0.000878216 0.00148878
0.874074 0.572567 0.0054403 0.00106518 0.00152521 1.31058 0.069336 0.00106518 0.00152521
0.881481 0.585147 0.00541321 0.00111877 0.00156796 1.32316 0.0692156 0.00111877 0.00156796


==> anc/data/fig7_left2_pressure_28x10_MS_145.0.dat <==
0 0 6.97876e-307 0 0 0.738015 0.0687941 0 0
0.0037037 6.47787e-06 9.61311e-07 1.14888e-06 7.68326e-07 0.738022 0.0687941 1.14888e-06 7.68326e-07
0.00740741 2.59118e-05 3.84464e-06 4.5943e-06 3.07391e-06 0.738041 0.0687941 4.5943e-06 3.07391e-06
0.0111111 5.83027e-05 8.64969e-06 1.03417e-05 6.91554e-06 0.738074 0.0687941 1.03417e-05 6.91554e-06
0.0148148 0.000103652 1.53725e-05 1.83832e-05 1.22956e-05 0.738119 0.0687941 1.83832e-05 1.22956e-05
0.0185185 0.000161962 2.40102e-05 2.87279e-05 1.92112e-05 0.738177 0.068764 2.87279e-05 1.92112e-05
0.0222222 0.000233236 3.45626e-05 4.13668e-05 2.76652e-05 0.738249 0.068764 4.13668e-05 2.76652e-05
0.0259259 0.000317477 4.70269e-05 5.62998e-05 3.76636e-05 0.738333 0.068764 5.62998e-05 3.76636e-05
0.0296296 0.000414689 6.13577e-05 7.3551e-05 4.91945e-05 0.73843 0.068764 7.3551e-05 4.91945e-05
0.0333333 0.000524876 7.76154e-05 9.30903e-05 6.22609e-05 0.73854 0.0687339 9.30903e-05 6.22609e-05
0.037037 0.000648045 9.57698e-05 0.000114948 7.68627e-05 0.738663 0.0687339 0.000114948 7.68627e-05
0.0407407 0.000784201 0.000115761 0.000139094 9.3e-05 0.7388 0.0687038 0.000139094 9.3e-05
0.0444444 0.00093335 0.000137648 0.000165557 0.000110673 0.738949 0.0686737 0.000165557 0.000110673
0.0481481 0.0010955 0.000161403 0.00019434 0.000129881 0.739111 0.0686737 0.00019434 0.000129881
0.0518519 0.00127066 0.000186993 0.00022541 0.000150624 0.739286 0.0686134 0.00022541 0.000150624
0.0555556 0.00145883 0.000214421 0.000258798 0.000172903 0.739474 0.0685833 0.000258798 0.000172903
0.0592593 0.00166004 0.000243685 0.000294505 0.000196748 0.739675 0.0685231 0.000294505 0.000196748
0.062963 0.00187427 0.000274725 0.000332379 0.000222098 0.73989 0.0684629 0.000332379 0.000222098
0.0666667 0.00210156 0.000307692 0.000372722 0.000248983 0.740117 0.0684328 0.000372722 0.000248983
0.0703704 0.0023419 0.000342315 0.000415474 0.000277434 0.740357 0.0683726 0.000415474 0.000277434
0.0740741 0.00259531 0.000378744 0.000460634 0.000307391 0.740611 0.0683124 0.000460634 0.000307391
0.0777778 0.0028618 0.000416678 0.000507902 0.000339003 0.740877 0.0682221 0.000507902 0.000339003
0.0814815 0.00314138 0.000456721 0.000557578 0.00037212 0.741157 0.0681618 0.000557578 0.00037212
0.0851852 0.00343408 0.000498569 0.000609362 0.000406442 0.741449 0.0681016 0.000609362 0.000406442
0.0888889 0.00373989 0.000542224 0.000663855 0.00044257 0.741755 0.0680414 0.000663855 0.00044257
0.0925926 0.00405884 0.000587685 0.000720456 0.000480204 0.742074 0.0680113 0.000720456 0.000480204
0.0962963 0.00439094 0.000634953 0.000779466 0.000519644 0.742406 0.0679812 0.000779466 0.000519644
0.1 0.00473621 0.000683726 0.000840582 0.000560288 0.742752 0.0679511 0.000840582 0.000560288
0.103704 0.00509466 0.000734606 0.000904409 0.000602438 0.74311 0.067921 0.000904409 0.000602438
0.107407 0.00546631 0.000786992 0.000970343 0.000646393 0.743482 0.0678909 0.000970343 0.000646393
0.111111 0.00585118 0.000841185 0.00103869 0.000691855 0.743867 0.0678909 0.00103869 0.000691855
0.114815 0.00624929 0.000896882 0.00110944 0.00073852 0.744265 0.0678608 0.00110944 0.00073852
0.118519 0.00666065 0.000954988 0.0011826 0.000786992 0.744676 0.0678608 0.0011826 0.000786992
0.122222 0.0070853 0.0010155 0.00125816 0.00083697 0.745101 0.0678608 0.00125816 0.00083697
0.125926 0.00752323 0.00107782 0.00133614 0.000888452 0.745539 0.0678909 0.00133614 0.000888452
0.12963 0.00797449 0.00114195 0.00141622 0.00094144 0.74599 0.0678909 0.00141622 0.00094144
0.133333 0.00843908 0.00120608 0.00149902 0.000996235 0.746454 0.0679511 0.00149902 0.000996235
0.137037 0.00891704 0.00127201 0.00158392 0.00105223 0.746932 0.0679812 0.00158392 0.00105223
0.140741 0.00940838 0.00133915 0.00167123 0.00111004 0.747424 0.0680113 0.00167123 0.00111004
0.144444 0.00991313 0.00140749 0.00176125 0.00116905 0.747928 0.0680715 0.00176125 0.00116905
0.148148 0.0104313 0.00147614 0.00185338 0.00122986 0.748447 0.0681016 0.00185338 0.00122986
0.151852 0.0109629 0.00154719 0.00194791 0.00129218 0.748978 0.0680715 0.00194791 0.00129218
0.155556 0.0115081 0.00162125 0.00204486 0.00135601 0.749523 0.0680414 0.00204486 0.00135601
0.159259 0.0120667 0.00169411 0.00214451 0.00142134 0.750082 0.0680113 0.00214451 0.00142134
0.162963 0.0126388 0.00177028 0.00224627 0.00148818 0.750654 0.0679812 0.00224627 0.00148818
0.166667 0.0132246 0.00184856 0.00235074 0.00155682 0.75124 0.0681016 0.00235074 0.00155682
0.17037 0.0138239 0.00192864 0.00245732 0.00162667 0.751839 0.0680715 0.00245732 0.00162667
0.174074 0.0144368 0.00200993 0.00256661 0.00169802 0.752452 0.0680113 0.00256661 0.00169802
0.177778 0.0150634 0.00209273 0.0026783 0.00177118 0.753079 0.0681016 0.0026783 0.00177118
0.181481 0.0157036 0.00217281 0.00279241 0.00184585 0.753719 0.0680715 0.00279241 0.00184585
0.185185 0.0163576 0.00225861 0.00290892 0.00192202 0.754373 0.0680113 0.00290892 0.00192202
0.188889 0.0170253 0.00234683 0.00302875 0.0019997 0.755041 0.0679511 0.00302875 0.0019997
0.192593 0.0177068 0.00243564 0.00314917 0.00207888 0.755722 0.0678909 0.00314917 0.00207888
0.196296 0.018402 0.00252115 0.00327261 0.00215956 0.756417 0.0678307 0.00327261 0.00215956
0.2 0.0191111 0.00260725 0.00339906 0.00224206 0.757126 0.0677404 0.00339906 0.00224206
0.203704 0.0198341 0.00269426 0.00352852 0.00232575 0.757849 0.0676801 0.00352852 0.00232575
0.207407 0.020571 0.00278398 0.00366099 0.00241126 0.758586 0.0677705 0.00366099 0.00241126
0.211111 0.0213218 0.002874 0.00379346 0.00249796 0.759337 0.0678909 0.00379346 0.00249796
0.214815 0.0220866 0.00296462 0.00393195 0.00258648 0.760102 0.0679812 0.00393195 0.00258648
0.218519 0.0228654 0.00305885 0.00407044 0.0026765 0.760881 0.0680715 0.00407044 0.0026765
0.222222 0.0236582 0.00315821 0.00421194 0.00276802 0.761674 0.0681016 0.00421194 0.00276802
0.225926 0.0244651 0.00326057 0.00435646 0.00286135 0.76248 0.0680715 0.00435646 0.00286135
0.22963 0.0252862 0.00335691 0.00450398 0.00295589 0.763302 0.0680113 0.00450398 0.00295589
0.233333 0.0261214 0.00345325 0.0046515 0.00305283 0.764137 0.0679511 0.0046515 0.00305283
0.237037 0.0269707 0.00354959 0.00480505 0.00314917 0.764986 0.0681016 0.00480505 0.00314917
0.240741 0.0278344 0.00364594 0.00495859 0.00324853 0.76585 0.0683425 0.00495859 0.00324853
0.244444 0.0287123 0.00374228 0.00511515 0.00335089 0.766728 0.0685532 0.00511515 0.00335089
0.248148 0.0296045 0.00383862 0.00527472 0.00345325 0.76762 0.068493 0.00527472 0.00345325
0.251852 0.0305111 0.00392894 0.00543729 0.00355562 0.768526 0.0684027 0.00543729 0.00355562
0.255556 0.0314321 0.00402528 0.00560288 0.00366099 0.769447 0.0683124 0.00560288 0.00366099
0.259259 0.0323675 0.00411861 0.00577148 0.00376937 0.770383 0.0683425 0.00577148 0.00376937
0.262963 0.0333175 0.00422399 0.00594008 0.00387776 0.771333 0.0684328 0.00594008 0.00387776
0.266667 0.0342819 0.00431431 0.0061147 0.00398614 0.772297 0.0683425 0.0061147 0.00398614
0.27037 0.035261 0.00442269 0.00628932 0.00409754 0.773276 0.0682823 0.00628932 0.00409754
0.274074 0.0362546 0.00453409 0.00646695 0.00421194 0.77427 0.0682221 0.00646695 0.00421194
0.277778 0.037263 0.00462441 0.00664759 0.00432635 0.775278 0.0681618 0.00664759 0.00432635
0.281481 0.038286 0.00472075 0.00683124 0.00444377 0.776301 0.068192 0.00683124 0.00444377
0.285185 0.0393238 0.0048201 0.0070179 0.00456118 0.777339 0.0682221 0.0070179 0.00456118
0.288889 0.0403765 0.00494053 0.00720757 0.0046786 0.778392 0.0682522 0.00720757 0.0046786
0.292593 0.0414439 0.00504289 0.00740026 0.00480204 0.779459 0.0682823 0.00740026 0.00480204
0.296296 0.0425263 0.00513923 0.00759294 0.00492247 0.780542 0.0682823 0.00759294 0.00492247
0.3 0.0436237 0.00523558 0.00779165 0.0050459 0.781639 0.0681618 0.00779165 0.0050459
0.303704 0.044736 0.00533794 0.00799035 0.00517235 0.782751 0.0680414 0.00799035 0.00517235
0.307407 0.0458635 0.0054403 0.00819508 0.0052988 0.783879 0.067921 0.00819508 0.0052988
0.311111 0.047006 0.00554267 0.0083998 0.00542826 0.785021 0.0678006 0.0083998 0.00542826
0.314815 0.0481637 0.005636 0.00860754 0.00555772 0.786179 0.0677102 0.00860754 0.00555772
0.318519 0.0493366 0.00574438 0.00881829 0.00569019 0.787352 0.0678307 0.00881829 0.00569019
0.322222 0.0505248 0.00584674 0.00903205 0.00582266 0.78854 0.0679812 0.00903205 0.00582266
0.325926 0.0517283 0.00594008 0.00924882 0.00595814 0.789744 0.0680113 0.00924882 0.00595814
0.32963 0.0529472 0.0060304 0.0094686 0.00609362 0.790963 0.0680414 0.0094686 0.00609362
0.333333 0.0541815 0.00610867 0.00969139 0.00623211 0.792197 0.0680715 0.00969139 0.00623211
0.337037 0.0554313 0.00620502 0.00991719 0.00637361 0.793447 0.0680113 0.00991719 0.00637361
0.340741 0.0566966 0.00632243 0.010146 0.00651211 0.794712 0.0679511 0.010146 0.00651211
0.344444 0.0579776 0.00643082 0.0103778 0.00665662 0.795993 0.067921 0.0103778 0.00665662
0.348148 0.0592742 0.00655124 0.0106127 0.00680113 0.79729 0.067921 0.0106127 0.00680113
0.351852 0.0605866 0.00666565 0.0108475 0.00694564 0.798602 0.0679511 0.0108475 0.00694564
0.355556 0.0619147 0.00675597 0.0110883 0.00709317 0.79993 0.0680113 0.0110883 0.00709317
0.359259 0.0632586 0.00686737 0.0113322 0.00724069 0.801274 0.0679812 0.0113322 0.00724069
0.362963 0.0646185 0.00697876 0.0115761 0.00739122 0.802634 0.0679511 0.0115761 0.00739122
0.366667 0.0659943 0.00707209 0.011826 0.00754477 0.80401 0.067921 0.011826 0.00754477
0.37037 0.0673862 0.00717145 0.0120789 0.00769831 0.805402 0.067921 0.0120789 0.00769831
0.374074 0.0687941 0.00727682 0.0123287 0.00785186 0.806809 0.067921 0.0123287 0.00785186
0.377778 0.0702182 0.00736112 0.0125816 0.00800841 0.808234 0.067921 0.0125816 0.00800841
0.381481 0.0716585 0.00749058 0.0128345 0.00816798 0.809674 0.0679511 0.0128345 0.00816798
0.385185 0.0731151 0.00757789 0.0130935 0.00832755 0.81113 0.0679511 0.0130935 0.00832755
0.388889 0.074588 0.00765014 0.0133554 0.00848711 0.812603 0.0679812 0.0133554 0.00848711
0.392593 0.0760773 0.00774347 0.0136173 0.00864969 0.814093 0.0679812 0.0136173 0.00864969
0.396296 0.0775831 0.00782476 0.0138853 0.00881227 0.815599 0.0680113 0.0138853 0.00881227
0.4 0.0791055 0.00787896 0.0141562 0.00897484 0.817121 0.0680414 0.0141562 0.00897484
0.403704 0.0806446 0.00795422 0.0144302 0.00914043 0.81866 0.0680414 0.0144302 0.00914043
0.407407 0.0822004 0.00808368 0.0147042 0.00930903 0.820216 0.0680414 0.0147042 0.00930903
0.411111 0.083773 0.00815594 0.0149842 0.00947763 0.821788 0.0679812 0.0149842 0.00947763
0.414815 0.0853625 0.00823121 0.0152672 0.00964623 0.823378 0.0679511 0.0152672 0.00964623
0.418519 0.086969 0.00834561 0.0155562 0.00981783 0.824984 0.0681317 0.0155562 0.00981783
0.422222 0.0885926 0.00843593 0.0158452 0.00999245 0.826608 0.0682823 0.0158452 0.00999245
0.425926 0.0902335 0.00851722 0.0161373 0.0101671 0.828249 0.0684328 0.0161373 0.0101671
0.42963 0.0918916 0.00856539 0.0164353 0.0103447 0.829907 0.0684629 0.0164353 0.0103447
0.433333 0.0935671 0.00866775 0.0167334 0.0105223 0.831583 0.0684328 0.0167334 0.0105223
0.437037 0.0952602 0.00874603 0.0170375 0.010703 0.833276 0.0683726 0.0170375 0.010703
0.440741 0.0969709 0.00883635 0.0173445 0.0108836 0.834986 0.0682522 0.0173445 0.0108836
0.444444 0.0986993 0.00889054 0.0176577 0.0110673 0.836715 0.0681016 0.0176577 0.0110673
0.448148 0.100446 0.00898689 0.0179708 0.0112509 0.838461 0.0679812 0.0179708 0.0112509
0.451852 0.10221 0.0091585 0.0182899 0.0114436 0.840225 0.0678307 0.0182899 0.0114436
0.455556 0.103992 0.00928795 0.018612 0.0116513 0.842008 0.0678006 0.018612 0.0116513
0.459259 0.105793 0.00933312 0.0189372 0.0118621 0.843808 0.0678307 0.0189372 0.0118621
0.462963 0.107612 0.0094144 0.0192654 0.0120668 0.845628 0.0678006 0.0192654 0.0120668
0.466667 0.10945 0.00948967 0.0195965 0.0122655 0.847465 0.0678307 0.0195965 0.0122655
0.47037 0.111306 0.00960408 0.0199337 0.0124672 0.849322 0.0678006 0.0199337 0.0124672
0.474074 0.113181 0.00960709 0.0202739 0.012672 0.851197 0.0677102 0.0202739 0.012672
0.477778 0.115076 0.00967332 0.0206141 0.0128797 0.853091 0.0675898 0.0206141 0.0128797
0.481481 0.116989 0.00973655 0.0209604 0.0130874 0.855004 0.0674694 0.0209604 0.0130874
0.485185 0.118922 0.00981783 0.0213096 0.0132982 0.856937 0.0673791 0.0213096 0.0132982
0.488889 0.120874 0.00983891 0.0216649 0.0135119 0.858889 0.0672586 0.0216649 0.0135119
0.492593 0.122846 0.00988708 0.0220201 0.0137257 0.860861 0.0671683 0.0220201 0.0137257
0.496296 0.124837 0.00995332 0.0223784 0.0139334 0.862852 0.067078 0.0223784 0.0139334
0.5 0.126849 0.0100286 0.0227427 0.0141412 0.864864 0.0669877 0.0227427 0.0141412
0.503704 0.12888 0.0100466 0.02311 0.0143519 0.866896 0.0669877 0.02311 0.0143519
0.507407 0.130933 0.0100527 0.0234773 0.0145627 0.868948 0.0670479 0.0234773 0.0145627
0.511111 0.133005 0.010152 0.0238506 0.0147764 0.87102 0.0671382 0.0238506 0.0147764
0.514815 0.135098 0.0102634 0.0242239 0.0149902 0.873114 0.0671683 0.0242239 0.0149902
0.518519 0.137213 0.0103778 0.0246033 0.0152039 0.875228 0.0669877 0.0246033 0.0152039
0.522222 0.139348 0.0105374 0.0249826 0.0154207 0.877364 0.0668371 0.0249826 0.0154207
0.525926 0.141505 0.0105825 0.025365 0.0156375 0.879521 0.0666565 0.025365 0.0156375
0.52963 0.143684 0.0105825 0.0257504 0.0158573 0.881699 0.0665662 0.0257504 0.0158573
0.533333 0.145885 0.0106548 0.0261387 0.016077 0.8839 0.0664458 0.0261387 0.016077
0.537037 0.148108 0.0107451 0.0265301 0.0163059 0.886123 0.0665662 0.0265301 0.0163059
0.540741 0.150354 0.0107632 0.0269215 0.0165347 0.888369 0.0666264 0.0269215 0.0165347
0.544444 0.152623 0.0108204 0.0273129 0.0167635 0.890638 0.0665963 0.0273129 0.0167635
0.548148 0.154915 0.0109107 0.0277073 0.0169953 0.89293 0.0665963 0.0277073 0.0169953
0.551852 0.157231 0.0109559 0.0281047 0.0172271 0.895246 0.0665963 0.0281047 0.0172271
0.555556 0.159571 0.0110853 0.0284991 0.0174559 0.897586 0.0665662 0.0284991 0.0174559
0.559259 0.161935 0.0111486 0.0288965 0.0176878 0.89995 0.0665963 0.0288965 0.0176878
0.562963 0.164324 0.0112148 0.0292939 0.0179196 0.902339 0.0666264 0.0292939 0.0179196
0.566667 0.166738 0.0113593 0.0296913 0.0181484 0.904753 0.0664157 0.0296913 0.0181484
0.57037 0.169177 0.0113894 0.0300888 0.0183802 0.907193 0.066235 0.0300888 0.0183802
0.574074 0.171642 0.0114587 0.0304982 0.018612 0.909658 0.0660845 0.0304982 0.018612
0.577778 0.174134 0.0114617 0.0308896 0.0188408 0.912149 0.0660243 0.0308896 0.0188408
0.581481 0.176651 0.0114918 0.031281 0.0190697 0.914666 0.065964 0.031281 0.0190697
0.585185 0.179195 0.0115821 0.0316724 0.0193015 0.91721 0.0660845 0.0316724 0.0193015
0.588889 0.181766 0.0117567 0.0320638 0.0195273 0.919782 0.0663253 0.0320638 0.0195273
0.592593 0.184365 0.0118531 0.0324552 0.0197561 0.92238 0.0665963 0.0324552 0.0197561
0.596296 0.186991 0.0118982 0.0328465 0.0199849 0.925006 0.0666866 0.0328465 0.0199849
0.6 0.189645 0.0119885 0.0332379 0.0202107 0.92766 0.0668673 0.0332379 0.0202107
0.603704 0.192327 0.0120608 0.0336293 0.0204365 0.930342 0.067078 0.0336293 0.0204365
0.607407 0.195038 0.0121903 0.0340207 0.0206623 0.933054 0.0672887 0.0340207 0.0206623
0.611111 0.197778 0.0122715 0.0344121 0.0208851 0.935794 0.0674694 0.0344121 0.0208851
0.614815 0.200547 0.0123679 0.0348035 0.0211079 0.938563 0.06765 0.0348035 0.0211079
0.618519 0.203346 0.0124733 0.0351648 0.0213307 0.941362 0.0677102 0.0351648 0.0213307
0.622222 0.206175 0.0125967 0.0355562 0.0215505 0.944191 0.0678307 0.0355562 0.0215505
0.625926 0.209034 0.012672 0.0359475 0.0217702 0.94705 0.0678608 0.0359475 0.0217702
0.62963 0.211924 0.0127201 0.0363088 0.021987 0.94994 0.0679511 0.0363088 0.021987
0.633333 0.214845 0.0127803 0.0367002 0.0222068 0.95286 0.0680113 0.0367002 0.0222068
0.637037 0.217797 0.0128586 0.0370615 0.0224206 0.955812 0.0678909 0.0370615 0.0224206
0.640741 0.22078 0.0129128 0.0374228 0.0226373 0.958796 0.0675898 0.0374228 0.0226373
0.644444 0.223795 0.0129911 0.0378142 0.0228511 0.961811 0.0675296 0.0378142 0.0228511
0.648148 0.226843 0.012973 0.0381755 0.0230618 0.964858 0.067349 0.0381755 0.0230618
0.651852 0.229923 0.012973 0.0385367 0.0232726 0.967938 0.0672887 0.0385367 0.0232726
0.655556 0.233036 0.0130423 0.038898 0.0234833 0.971051 0.0673189 0.038898 0.0234833
0.659259 0.236182 0.0131356 0.0392593 0.0236911 0.974197 0.0672887 0.0392593 0.0236911
0.662963 0.239361 0.0131958 0.0396206 0.0238988 0.977377 0.0672586 0.0396206 0.0238988
0.666667 0.242575 0.01325 0.0399518 0.0241035 0.98059 0.0672887 0.0399518 0.0241035
0.67037 0.245822 0.0133554 0.040313 0.0243113 0.983837 0.0672887 0.040313 0.0243113
0.674074 0.249104 0.0134698 0.0406743 0.024534 0.987119 0.067349 0.0406743 0.024534
0.677778 0.25242 0.0134909 0.0410055 0.0247568 0.990436 0.067349 0.0410055 0.0247568
0.681481 0.255772 0.0135481 0.0413668 0.0249796 0.993787 0.0673791 0.0413668 0.0249796
0.685185 0.259158 0.0136354 0.0416979 0.0252024 0.997174 0.0674393 0.0416979 0.0252024
0.688889 0.262581 0.0137046 0.0420592 0.0254252 1.0006 0.0673791 0.0420592 0.0254252
0.692593 0.266039 0.0137739 0.0423904 0.025645 1.00405 0.0672887 0.0423904 0.025645
0.696296 0.269534 0.013822 0.0427216 0.0258678 1.00755 0.0671382 0.0427216 0.0258678
0.7 0.273065 0.0139154 0.0430528 0.0260876 1.01108 0.0669576 0.0430528 0.0260876
0.703704 0.276633 0.0139154 0.043414 0.0263104 1.01465 0.0668673 0.043414 0.0263104
0.707407 0.280239 0.0138943 0.0437452 0.0265301 1.01825 0.0668974 0.0437452 0.0265301
0.711111 0.283881 0.0139635 0.0440764 0.0267499 1.0219 0.0668371 0.0440764 0.0267499
0.714815 0.287562 0.0139997 0.0444076 0.0269697 1.02558 0.067078 0.0444076 0.0269697
0.718519 0.291281 0.0141592 0.0447387 0.0271895 1.0293 0.0671683 0.0447387 0.0271895
0.722222 0.295038 0.0142586 0.0450398 0.0274123 1.03305 0.0671683 0.0450398 0.0274123
0.725926 0.298833 0.0142586 0.045371 0.027632 1.03685 0.0671081 0.045371 0.027632
0.72963 0.302668 0.0142586 0.0457022 0.0278518 1.04068 0.0671382 0.0457022 0.0278518
0.733333 0.306542 0.0144061 0.0460333 0.0280716 1.04456 0.0671081 0.0460333 0.0280716
0.737037 0.310456 0.0145506 0.0463645 0.0282914 1.04847 0.067078 0.0463645 0.0282914
0.740741 0.314409 0.0146711 0.0466656 0.0285021 1.05242 0.0670178 0.0466656 0.0285021
0.744444 0.318403 0.0147283 0.0469968 0.0286858 1.05642 0.0669877 0.0469968 0.0286858
0.748148 0.322437 0.0147614 0.0473279 0.0288664 1.06045 0.0669275 0.0473279 0.0288664
0.751852 0.326512 0.0148126 0.047629 0.0290501 1.06453 0.0669877 0.047629 0.0290501
0.755556 0.330627 0.0148637 0.0479602 0.0292307 1.06864 0.067078 0.0479602 0.0292307
0.759259 0.334785 0.0148577 0.0482913 0.0294114 1.0728 0.0672285 0.0482913 0.0294114
0.762963 0.338984 0.0148306 0.0485924 0.029592 1.077 0.0674092 0.0485924 0.029592
0.766667 0.343225 0.0147674 0.0489236 0.0297726 1.08124 0.0674995 0.0489236 0.0297726
0.77037 0.347508 0.0147523 0.0492548 0.0299503 1.08552 0.0675597 0.0492548 0.0299503
0.774074 0.351833 0.0148517 0.0495558 0.0301369 1.08985 0.0674694 0.0495558 0.0301369
0.777778 0.356202 0.0148397 0.049887 0.0303176 1.09422 0.0674995 0.049887 0.0303176
0.781481 0.360613 0.0148517 0.0502182 0.0304982 1.09863 0.0675296 0.0502182 0.0304982
0.785185 0.365068 0.0148336 0.0505192 0.0306789 1.10308 0.06765 0.0505192 0.0306789
0.788889 0.369567 0.0148487 0.0508504 0.0308595 1.10758 0.0678006 0.0508504 0.0308595
0.792593 0.374109 0.014936 0.0511816 0.03101 1.11212 0.0678307 0.0511816 0.03101
0.796296 0.378696 0.0149932 0.0515128 0.0311907 1.11671 0.0679812 0.0515128 0.0311907
0.8 0.383327 0.0151076 0.0518439 0.0313713 1.12134 0.0679812 0.0518439 0.0313713
0.803704 0.388003 0.0151046 0.0521751 0.031552 1.12602 0.0680414 0.0521751 0.031552
0.807407 0.392725 0.0151859 0.0525364 0.0317326 1.13074 0.0681317 0.0525364 0.0317326
0.811111 0.397491 0.0151528 0.0528676 0.0319132 1.13551 0.068192 0.0528676 0.0319132
0.814815 0.402303 0.0152491 0.0531988 0.0320939 1.14032 0.0682221 0.0531988 0.0320939
0.818519 0.407162 0.0153033 0.05356 0.0323046 1.14518 0.0682522 0.05356 0.0323046
0.822222 0.412066 0.0153304 0.0538912 0.0324853 1.15008 0.0684328 0.0538912 0.0324853
0.825926 0.417017 0.0153605 0.0542525 0.0326659 1.15503 0.0685532 0.0542525 0.0326659
0.82963 0.422014 0.0153123 0.0546138 0.0328465 1.16003 0.0686436 0.0546138 0.0328465
0.833333 0.427059 0.0153304 0.0549751 0.0330272 1.16507 0.068764 0.0549751 0.0330272
0.837037 0.432151 0.0153575 0.0553363 0.0332078 1.17017 0.0688242 0.0553363 0.0332078
0.840741 0.43729 0.0154388 0.0557277 0.0334186 1.17531 0.0688242 0.0557277 0.0334186
0.844444 0.442478 0.0154659 0.056089 0.0335992 1.18049 0.0687339 0.056089 0.0335992
0.848148 0.447713 0.0154568 0.0564804 0.0337799 1.18573 0.0688543 0.0564804 0.0337799
0.851852 0.452997 0.0155201 0.0568718 0.0339304 1.19101 0.0688543 0.0568718 0.0339304
0.855556 0.45833 0.0155712 0.0572632 0.0340809 1.19635 0.0688543 0.0572632 0.0340809
0.859259 0.463711 0.0155863 0.0576546 0.0342315 1.20173 0.0688543 0.0576546 0.0342315
0.862963 0.469142 0.0156074 0.0580761 0.034382 1.20716 0.0690048 0.0580761 0.034382
0.866667 0.474622 0.0156405 0.0584976 0.0345626 1.21264 0.0690651 0.0584976 0.0345626
0.87037 0.480152 0.0157097 0.0589191 0.0347132 1.21817 0.0690349 0.0589191 0.0347132
0.874074 0.485732 0.0158844 0.0593405 0.0348938 1.22375 0.069336 0.0593405 0.0348938
0.877778 0.491363 0.016062 0.0597922 0.0350443 1.22938 0.0693962 0.0597922 0.0350443
0.881481 0.497043 0.0161433 0.0602438 0.035225 1.23506 0.0693661 0.0602438 0.035225


==> anc/data/fig7_left2_pressure_36x12_MS_145.0.dat <==
0 0 7.03898e-307 0 0 0.738015 0.0687941 0 0
0.0037037 7.29821e-06 6.41275e-07 6.18996e-08 8.95076e-08 0.738023 0.0687941 6.18996e-08 8.95076e-08
0.00740741 2.91931e-05 2.5651e-06 2.47629e-07 3.5797e-07 0.738045 0.0687941 2.47629e-07 3.5797e-07
0.0111111 6.56856e-05 5.77148e-06 5.57277e-07 8.05056e-07 0.738081 0.0687941 5.57277e-07 8.05056e-07
0.0148148 0.000116777 1.02604e-05 9.90514e-07 1.43007e-06 0.738132 0.0687941 9.90514e-07 1.43007e-06
0.0185185 0.000182469 1.60289e-05 1.54749e-06 2.23272e-06 0.738198 0.068764 1.54749e-06 2.23272e-06
0.0222222 0.000262765 2.30799e-05 2.22821e-06 3.2124e-06 0.738278 0.068764 2.22821e-06 3.2124e-06
0.0259259 0.000357667 3.14014e-05 3.03176e-06 4.36549e-06 0.738373 0.068764 3.03176e-06 4.36549e-06
0.0296296 0.000467179 4.10055e-05 3.95905e-06 5.69621e-06 0.738483 0.068764 3.95905e-06 5.69621e-06
0.0333333 0.000591305 5.19042e-05 5.00978e-06 7.19553e-06 0.738607 0.0687339 5.00978e-06 7.19553e-06
0.037037 0.00073005 6.40673e-05 6.18394e-06 8.86646e-06 0.738745 0.0687339 6.18394e-06 8.86646e-06
0.0407407 0.000883419 7.7495e-05 7.48155e-06 1.0709e-05 0.738899 0.0687339 7.48155e-06 1.0709e-05
0.0444444 0.00105142 9.22172e-05 8.90259e-06 1.27141e-05 0.739067 0.0687038 8.90259e-06 1.27141e-05
0.0481481 0.00123405 0.000108204 1.04471e-05 1.48878e-05 0.739249 0.0687038 1.04471e-05 1.48878e-05
0.0518519 0.00143133 0.000125455 1.2112e-05 1.72211e-05 0.739447 0.0686737 1.2112e-05 1.72211e-05
0.0555556 0.00164326 0.000143941 1.39003e-05 1.97139e-05 0.739659 0.0686737 1.39003e-05 1.97139e-05
0.0592593 0.00186985 0.000163691 1.58121e-05 2.23603e-05 0.739885 0.0686436 1.58121e-05 2.23603e-05
0.062963 0.00211111 0.000184705 1.78443e-05 2.51633e-05 0.740126 0.0686436 1.78443e-05 2.51633e-05
0.0666667 0.00236704 0.000206984 1.9997e-05 2.81138e-05 0.740382 0.0686134 1.9997e-05 2.81138e-05
0.0703704 0.00263766 0.000230468 2.2273e-05 3.12208e-05 0.740653 0.0686134 2.2273e-05 3.12208e-05
0.0740741 0.00292297 0.000255216 2.46695e-05 3.44422e-05 0.740938 0.0685833 2.46695e-05 3.44422e-05
0.0777778 0.003223 0.000281198 2.71895e-05 3.78142e-05 0.741238 0.0685532 2.71895e-05 3.78142e-05
0.0814815 0.00353774 0.000308294 2.98268e-05 4.13367e-05 0.741553 0.0685532 2.98268e-05 4.13367e-05
0.0851852 0.00386721 0.000336594 3.25756e-05 4.49796e-05 0.741883 0.0685532 3.25756e-05 4.49796e-05
0.0888889 0.00421143 0.000366099 3.54658e-05 4.87429e-05 0.742227 0.0685833 3.54658e-05 4.87429e-05
0.0925926 0.0045704 0.000396808 3.84765e-05 5.26267e-05 0.742586 0.0685833 3.84765e-05 5.26267e-05
0.0962963 0.00494414 0.00042842 4.15775e-05 5.66309e-05 0.74296 0.0685532 4.15775e-05 5.66309e-05
0.1 0.00533266 0.000461538 4.48592e-05 6.07556e-05 0.743348 0.0685231 4.48592e-05 6.07556e-05
0.103704 0.00573599 0.000495558 4.82913e-05 6.49705e-05 0.743751 0.068493 4.82913e-05 6.49705e-05
0.107407 0.00615413 0.000530783 5.18741e-05 6.92758e-05 0.744169 0.0684629 5.18741e-05 6.92758e-05
0.111111 0.00658709 0.000566911 5.56073e-05 7.37015e-05 0.744602 0.0684328 5.56073e-05 7.37015e-05
0.114815 0.00703491 0.000604846 5.9461e-05 7.81874e-05 0.74505 0.0684027 5.9461e-05 7.81874e-05
0.118519 0.00749758 0.000644286 6.34351e-05 8.27637e-05 0.745513 0.0683726 6.34351e-05 8.27637e-05
0.122222 0.00797514 0.000684629 6.75898e-05 8.74302e-05 0.745991 0.0683425 6.75898e-05 8.74302e-05
0.125926 0.0084676 0.000726177 7.1865e-05 9.21269e-05 0.746483 0.0684027 7.1865e-05 9.21269e-05
0.12963 0.00897497 0.000768326 7.62606e-05 9.69139e-05 0.74699 0.0684629 7.62606e-05 9.69139e-05
0.133333 0.00949728 0.000811379 8.08067e-05 0.000101761 0.747513 0.0685231 8.08067e-05 0.000101761
0.137037 0.0100345 0.000855937 8.55034e-05 0.000106638 0.74805 0.0686134 8.55034e-05 0.000106638
0.140741 0.0105868 0.000901097 9.03506e-05 0.000111576 0.748602 0.0685833 9.03506e-05 0.000111576
0.144444 0.011154 0.000947763 9.53483e-05 0.000116513 0.749169 0.0685833 9.53483e-05 0.000116513
0.148148 0.0117363 0.00099503 0.000100497 0.000121481 0.749752 0.0685833 0.000100497 0.000121481
0.151852 0.0123336 0.0010435 0.000105765 0.000126479 0.750349 0.0686134 0.000105765 0.000126479
0.155556 0.0129459 0.00109288 0.000111215 0.000131507 0.750961 0.0686436 0.000111215 0.000131507
0.159259 0.0135734 0.00114255 0.000116814 0.000136504 0.751589 0.0687038 0.000116814 0.000136504
0.162963 0.0142159 0.00119313 0.000122535 0.000141472 0.752231 0.0687339 0.000122535 0.000141472
0.166667 0.0148736 0.00124431 0.000128436 0.00014647 0.752889 0.068764 0.000128436 0.00014647
0.17037 0.0155465 0.0012973 0.000134487 0.000151407 0.753562 0.0687941 0.000134487 0.000151407
0.174074 0.0162345 0.00135119 0.000140719 0.000156315 0.75425 0.0688242 0.000140719 0.000156315
0.177778 0.0169377 0.00140629 0.000147072 0.000161192 0.754953 0.0688543 0.000147072 0.000161192
0.181481 0.0176562 0.00146199 0.000153605 0.000165979 0.755672 0.0688844 0.000153605 0.000165979
0.185185 0.01839 0.00151799 0.000160319 0.000170736 0.756405 0.0688844 0.000160319 0.000170736
0.188889 0.019139 0.00157549 0.000167153 0.000175402 0.757154 0.0689145 0.000167153 0.000175402
0.192593 0.0199033 0.00163239 0.000174198 0.000179979 0.757919 0.0689446 0.000174198 0.000179979
0.196296 0.020683 0.0016899 0.000181394 0.000185157 0.758698 0.0689446 0.000181394 0.000185157
0.2 0.0214781 0.0017486 0.00018877 0.000192925 0.759493 0.0689747 0.00018877 0.000192925
0.203704 0.0222886 0.00180942 0.000196447 0.000200903 0.760304 0.0689747 0.000196447 0.000200903
0.207407 0.0231145 0.00187264 0.000204275 0.000209062 0.76113 0.0690048 0.000204275 0.000209062
0.211111 0.0239558 0.00193768 0.000211892 0.000217462 0.761971 0.0690349 0.000211892 0.000217462
0.214815 0.0248127 0.00200421 0.00021996 0.000226042 0.762828 0.0690349 0.00021996 0.000226042
0.218519 0.0256851 0.00206984 0.00022821 0.000234833 0.7637 0.0690349 0.00022821 0.000234833
0.222222 0.0265731 0.00213789 0.00023664 0.000243835 0.764588 0.0690651 0.00023664 0.000243835
0.225926 0.0274766 0.00220713 0.00024525 0.000253078 0.765492 0.0690651 0.00024525 0.000253078
0.22963 0.0283958 0.00227608 0.000254041 0.000262531 0.766411 0.0690651 0.000254041 0.000262531
0.233333 0.0293307 0.00234532 0.000263043 0.000272226 0.767346 0.0690651 0.000263043 0.000272226
0.237037 0.0302812 0.00241517 0.000272226 0.000282131 0.768297 0.0691253 0.000272226 0.000282131
0.240741 0.0312475 0.00248592 0.000281589 0.000292277 0.769263 0.0691554 0.000281589 0.000292277
0.244444 0.0322296 0.00255727 0.000291163 0.000302574 0.770245 0.0690952 0.000291163 0.000302574
0.248148 0.0332274 0.00262953 0.000300918 0.000313111 0.771243 0.0690952 0.000300918 0.000313111
0.251852 0.0342411 0.00270239 0.000311003 0.00032425 0.772256 0.0690952 0.000311003 0.00032425
0.255556 0.0352707 0.00277585 0.000320939 0.000335089 0.773286 0.0691253 0.000320939 0.000335089
0.259259 0.0363162 0.00285021 0.000331476 0.00034653 0.774332 0.0691253 0.000331476 0.00034653
0.262963 0.0373776 0.00292307 0.000342014 0.000358271 0.775393 0.0690952 0.000342014 0.000358271
0.266667 0.0384551 0.00299954 0.000352852 0.000370013 0.77647 0.0690349 0.000352852 0.000370013
0.27037 0.0395486 0.0030709 0.00036369 0.000382056 0.777564 0.0690952 0.00036369 0.000382056
0.274074 0.0406581 0.00314315 0.00037483 0.00039169 0.778674 0.0691253 0.00037483 0.00039169
0.277778 0.0417839 0.00321842 0.000386271 0.000393496 0.779799 0.0691554 0.000386271 0.000393496
0.281481 0.0429257 0.00329369 0.000398012 0.000395002 0.780941 0.0692457 0.000398012 0.000395002
0.285185 0.0440839 0.00336594 0.000395002 0.000395905 0.782099 0.0693059 0.000395002 0.000395905
0.288889 0.0452583 0.00344422 0.000388077 0.000396507 0.783274 0.0693661 0.000388077 0.000396507
0.292593 0.046449 0.00351949 0.000396206 0.000396507 0.784464 0.0693962 0.000396206 0.000396507
0.296296 0.0476561 0.00359475 0.00040855 0.000396206 0.785672 0.0693661 0.00040855 0.000396206
0.3 0.0488797 0.00367002 0.000421194 0.000395303 0.786895 0.0693059 0.000421194 0.000395303
0.303704 0.0501199 0.00373927 0.00043414 0.000393797 0.788135 0.0693059 0.00043414 0.000393797
0.307407 0.0513766 0.00381755 0.000447086 0.000391991 0.789392 0.0692758 0.000447086 0.000391991
0.311111 0.0526499 0.00389883 0.000460032 0.000389281 0.790665 0.0692457 0.000460032 0.000389281
0.314815 0.05394 0.00398012 0.00047358 0.000395604 0.791955 0.0692156 0.00047358 0.000395604
0.318519 0.0552469 0.0040584 0.000485623 0.000406442 0.793262 0.0691855 0.000485623 0.000406442
0.322222 0.0565707 0.00413367 0.000497666 0.000417582 0.794586 0.0691554 0.000497666 0.000417582
0.325926 0.0579115 0.00421194 0.000511816 0.00042842 0.795927 0.0691253 0.000511816 0.00042842
0.32963 0.0592693 0.00429022 0.000525966 0.00043956 0.797285 0.0691554 0.000525966 0.00043956
0.333333 0.0606442 0.00436549 0.000540417 0.000450398 0.79866 0.0693059 0.000540417 0.000450398
0.337037 0.0620363 0.00443775 0.000554267 0.000461237 0.800052 0.0693962 0.000554267 0.000461237
0.340741 0.0634458 0.00451602 0.000567815 0.000472075 0.801461 0.0694865 0.000567815 0.000472075
0.344444 0.0648727 0.00459731 0.000581062 0.000482913 0.802888 0.0694564 0.000581062 0.000482913
0.348148 0.0663171 0.00467559 0.000594309 0.000493451 0.804333 0.0695167 0.000594309 0.000493451
0.351852 0.0677792 0.0047629 0.000607255 0.000504289 0.805795 0.0695167 0.000607255 0.000504289
0.355556 0.0692589 0.00484118 0.000619899 0.000514827 0.807274 0.0695769 0.000619899 0.000514827
0.359259 0.0707565 0.00492247 0.000632243 0.000525364 0.808772 0.0696371 0.000632243 0.000525364
0.362963 0.072272 0.00500074 0.000644587 0.000519644 0.810287 0.0696973 0.000644587 0.000519644
0.366667 0.0738056 0.00507601 0.000656329 0.000499472 0.811821 0.0696371 0.000656329 0.000499472
0.37037 0.0753574 0.00516633 0.00066807 0.000482913 0.813373 0.0695769 0.00066807 0.000482913
0.374074 0.0769274 0.00523859 0.000679511 0.00049315 0.814943 0.0695167 0.000679511 0.00049315
0.377778 0.0785159 0.00530783 0.000690952 0.000503988 0.816531 0.0694865 0.000690952 0.000503988
0.381481 0.080123 0.0053831 0.00070179 0.000514827 0.818138 0.0694263 0.00070179 0.000514827
0.385185 0.0817487 0.0054674 0.000713532 0.000525665 0.819764 0.069336 0.000713532 0.000525665
0.388889 0.0833932 0.00554869 0.000726478 0.000536805 0.821409 0.0692457 0.000726478 0.000536805
0.392593 0.0850567 0.00562697 0.000733703 0.000548245 0.823072 0.0692457 0.000733703 0.000548245
0.396296 0.0867392 0.0056932 0.000743639 0.000559686 0.824755 0.0692758 0.000743639 0.000559686
0.4 0.0884409 0.00575944 0.000753574 0.000571126 0.826456 0.0693661 0.000753574 0.000571126
0.403704 0.090162 0.0058347 0.000763509 0.000582868 0.828177 0.0694263 0.000763509 0.000582868
0.407407 0.0919025 0.00590997 0.000772842 0.000576847 0.829918 0.0694865 0.000772842 0.000576847
0.411111 0.0936627 0.00599728 0.000782175 0.000595513 0.831678 0.0695167 0.000782175 0.000595513
0.414815 0.0954426 0.00607556 0.000791207 0.000618996 0.833458 0.0695468 0.000791207 0.000618996
0.418519 0.0972424 0.00613878 0.000799938 0.00063134 0.835258 0.069607 0.000799938 0.00063134
0.422222 0.0990623 0.00621706 0.000808669 0.000643684 0.837078 0.0696371 0.000808669 0.000643684
0.425926 0.100902 0.00629835 0.000817099 0.000656329 0.838918 0.0695769 0.000817099 0.000656329
0.42963 0.102763 0.00636759 0.000825228 0.000668974 0.840778 0.0695468 0.000825228 0.000668974
0.433333 0.104644 0.00643082 0.000833357 0.00068192 0.842659 0.0695468 0.000833357 0.00068192
0.437037 0.106545 0.00650006 0.000844195 0.000694865 0.84456 0.0695769 0.000844195 0.000694865
0.440741 0.108467 0.00657834 0.000855335 0.000708112 0.846483 0.0696371 0.000855335 0.000708112
0.444444 0.110411 0.00664759 0.000866173 0.00071022 0.848426 0.0696973 0.000866173 0.00071022
0.448148 0.112375 0.00672285 0.000877012 0.000703898 0.85039 0.0697876 0.000877012 0.000703898
0.451852 0.114361 0.00679812 0.000888151 0.000697274 0.852376 0.0698177 0.000888151 0.000697274
0.455556 0.116368 0.00684027 0.00089899 0.000690048 0.854383 0.0698177 0.00089899 0.000690048
0.459259 0.118396 0.00690048 0.000914946 0.00068192 0.856412 0.0698177 0.000914946 0.00068192
0.462963 0.120447 0.00695167 0.000920667 0.000673189 0.858462 0.0697575 0.000920667 0.000673189
0.466667 0.122519 0.00706607 0.000953483 0.000683425 0.860535 0.0697876 0.000953483 0.000683425
0.47037 0.124614 0.00716843 0.000973053 0.000654221 0.862629 0.0698177 0.000973053 0.000654221
0.474074 0.12673 0.00724069 0.00101641 0.000698478 0.864746 0.0698478 0.00101641 0.000698478
0.477778 0.128869 0.00728284 0.00102905 0.000727983 0.866885 0.069908 0.00102905 0.000727983
0.481481 0.131031 0.007328 0.001042 0.000743036 0.869046 0.069908 0.001042 0.000743036
0.485185 0.133215 0.00734606 0.00105344 0.000758391 0.871231 0.069908 0.00105344 0.000758391
0.488889 0.135423 0.00739424 0.00106729 0.000773745 0.873438 0.0698779 0.00106729 0.000773745
0.492593 0.137653 0.00745445 0.00108023 0.000789401 0.875669 0.0698177 0.00108023 0.000789401
0.496296 0.139907 0.00751466 0.00109318 0.000805056 0.877923 0.0697575 0.00109318 0.000805056
0.5 0.142184 0.00758391 0.00113593 0.000821013 0.8802 0.0696973 0.00113593 0.000821013
0.503704 0.144485 0.00765014 0.00115701 0.000837271 0.882501 0.0696371 0.00115701 0.000837271
0.507407 0.14681 0.00771939 0.00117808 0.000853227 0.884826 0.0695769 0.00117808 0.000853227
0.511111 0.149159 0.00778261 0.00119946 0.000869786 0.887174 0.0694564 0.00119946 0.000869786
0.514815 0.151532 0.00784584 0.00121722 0.000886044 0.889547 0.0693962 0.00121722 0.000886044
0.518519 0.15393 0.00790906 0.00123197 0.000902603 0.891945 0.069336 0.00123197 0.000902603
0.522222 0.156352 0.00798132 0.00126358 0.000919462 0.894367 0.0692758 0.00126358 0.000919462
0.525926 0.158799 0.00804153 0.00128526 0.000936021 0.896814 0.0692758 0.00128526 0.000936021
0.52963 0.16127 0.00807465 0.00130694 0.000952881 0.899286 0.0692156 0.00130694 0.000952881
0.533333 0.163767 0.00810476 0.001325 0.000970042 0.901783 0.0691554 0.001325 0.000970042
0.537037 0.16629 0.00816798 0.00134005 0.000984192 0.904305 0.0690952 0.00134005 0.000984192
0.540741 0.168838 0.00820411 0.00135541 0.000993826 0.906853 0.0690349 0.00135541 0.000993826
0.544444 0.171412 0.00826432 0.00137076 0.00100346 0.909427 0.0689747 0.00137076 0.00100346
0.548148 0.174012 0.0083155 0.00138612 0.00101309 0.912027 0.0689145 0.00138612 0.00101309
0.551852 0.176638 0.00838174 0.00140177 0.00102273 0.914653 0.0688844 0.00140177 0.00102273
0.555556 0.17929 0.00844496 0.00141713 0.00103236 0.917305 0.0688844 0.00141713 0.00103236
0.559259 0.181969 0.00845701 0.00143248 0.00109107 0.919984 0.0689145 0.00143248 0.00109107
0.562963 0.184675 0.00848711 0.00144814 0.00110883 0.92269 0.0689446 0.00144814 0.00110883
0.566667 0.187408 0.00849012 0.00146349 0.0011263 0.925423 0.0690048 0.00146349 0.0011263
0.57037 0.190168 0.00855937 0.00147915 0.00114406 0.928183 0.0690651 0.00147915 0.00114406
0.574074 0.192955 0.00856539 0.00152521 0.00116182 0.930971 0.0691253 0.00152521 0.00116182
0.577778 0.195771 0.0085955 0.00158934 0.00117959 0.933786 0.0691554 0.00158934 0.00117959
0.581481 0.198614 0.00864969 0.00161342 0.00119735 0.936629 0.0692156 0.00161342 0.00119735
0.585185 0.201485 0.00865571 0.00162757 0.00127081 0.9395 0.0692457 0.00162757 0.00127081
0.588889 0.204385 0.00864066 0.00164173 0.00130874 0.9424 0.0692758 0.00164173 0.00130874
0.592593 0.207313 0.00865872 0.00165557 0.00127262 0.945328 0.0693059 0.00165557 0.00127262
0.596296 0.21027 0.0086527 0.00165648 0.00131236 0.948285 0.0693059 0.00165648 0.00131236
0.6 0.213256 0.00874904 0.001636 0.00135722 0.951271 0.0692457 0.001636 0.00135722
0.603704 0.216271 0.00880323 0.00163179 0.00137347 0.954286 0.0692156 0.00163179 0.00137347
0.607407 0.219316 0.0087942 0.00165256 0.00138943 0.957331 0.0691855 0.00165256 0.00138943
0.611111 0.22239 0.00879721 0.00167274 0.00140569 0.960406 0.0691253 0.00167274 0.00140569
0.614815 0.225495 0.00886646 0.00166762 0.00142195 0.96351 0.0690952 0.00166762 0.00142195
0.618519 0.228629 0.00889657 0.00168357 0.0014382 0.966645 0.0690349 0.00168357 0.0014382
0.622222 0.231794 0.00892366 0.00171218 0.00145416 0.969809 0.0690952 0.00171218 0.00145416
0.625926 0.23499 0.00898388 0.00174138 0.00147042 0.973005 0.0692156 0.00174138 0.00147042
0.62963 0.238216 0.00902603 0.00177088 0.00148667 0.976232 0.069336 0.00177088 0.00148667
0.633333 0.241474 0.00908624 0.00176968 0.00150263 0.979489 0.0694865 0.00176968 0.00150263
0.637037 0.244763 0.00913742 0.00176275 0.00151889 0.982778 0.069607 0.00176275 0.00151889
0.640741 0.248084 0.00916452 0.00177871 0.00153515 0.986099 0.0695769 0.00177871 0.00153515
0.644444 0.251436 0.00921269 0.00179708 0.0015511 0.989452 0.0696672 0.00179708 0.0015511
0.648148 0.254821 0.00920065 0.00181544 0.00156706 0.992836 0.0697575 0.00181544 0.00156706
0.651852 0.258238 0.00921871 0.00182839 0.00158302 0.996253 0.0697575 0.00182839 0.00158302
0.655556 0.261688 0.00929699 0.00184976 0.00159897 0.999703 0.0697575 0.00184976 0.00159897
0.659259 0.26517 0.00934516 0.00187084 0.00161493 1.00319 0.0697274 0.00187084 0.00161493
0.662963 0.268686 0.00944752 0.00188981 0.00163089 1.0067 0.0696973 0.00188981 0.00163089
0.666667 0.272235 0.00954085 0.00189282 0.00164684 1.01025 0.0696672 0.00189282 0.00164684
0.67037 0.275818 0.00964322 0.00191239 0.0016625 1.01383 0.0696672 0.00191239 0.0016625
0.674074 0.279435 0.00959806 0.00193226 0.00167815 1.01745 0.0695769 0.00193226 0.00167815
0.677778 0.283086 0.00960709 0.00195183 0.00169411 1.0211 0.0694865 0.00195183 0.00169411
0.681481 0.286771 0.00965526 0.0019717 0.00170947 1.02479 0.0695167 0.0019717 0.00170947
0.685185 0.290491 0.00968536 0.00199127 0.00172512 1.02851 0.0694263 0.00199127 0.00172512
0.688889 0.294246 0.00977569 0.00198253 0.00174078 1.03226 0.0693059 0.00198253 0.00174078
0.692593 0.298037 0.00987805 0.00200361 0.00178262 1.03605 0.0692457 0.00200361 0.00178262
0.696296 0.301863 0.00981482 0.00202468 0.0018332 1.03988 0.0692457 0.00202468 0.0018332
0.7 0.305724 0.00982988 0.00204576 0.00188499 1.04374 0.0692758 0.00204576 0.00188499
0.703704 0.309622 0.00983289 0.00206653 0.00193737 1.04764 0.069336 0.00206653 0.00193737
0.707407 0.313556 0.00985998 0.00208731 0.00199096 1.05157 0.0693661 0.00208731 0.00199096
0.711111 0.317527 0.00987504 0.00210507 0.00202408 1.05554 0.0694263 0.00210507 0.00202408
0.714815 0.321535 0.0098931 0.00211862 0.00208038 1.05955 0.0694564 0.00211862 0.00208038
0.718519 0.32558 0.00996536 0.00213247 0.00213758 1.0636 0.0695167 0.00213247 0.00213758
0.722222 0.329662 0.00993525 0.00213728 0.00219569 1.06768 0.0695468 0.00213728 0.00219569
0.725926 0.333782 0.00997439 0.00215565 0.0022544 1.0718 0.069607 0.00215565 0.0022544
0.72963 0.337941 0.0100015 0.00217281 0.00231431 1.07596 0.0697274 0.00217281 0.00231431
0.733333 0.342137 0.0100316 0.00218636 0.00237513 1.08015 0.0698478 0.00218636 0.00237513
0.737037 0.346373 0.0100828 0.0021996 0.00243685 1.08439 0.0699683 0.0021996 0.00243685
0.740741 0.350647 0.010149 0.00221285 0.00249947 1.08866 0.0700285 0.00221285 0.00249947
0.744444 0.35496 0.0101851 0.0022261 0.00256299 1.09298 0.0699984 0.0022261 0.00256299
0.748148 0.359313 0.0102454 0.00223904 0.00262742 1.09733 0.0699683 0.00223904 0.00262742
0.751852 0.363706 0.0102815 0.00225199 0.00269275 1.10172 0.0699381 0.00225199 0.00269275
0.755556 0.368139 0.0103688 0.00226494 0.00275899 1.10615 0.0700285 0.00226494 0.00275899
0.759259 0.372612 0.0103718 0.00227788 0.00282643 1.11063 0.0701489 0.00227788 0.00282643
0.762963 0.377126 0.0103899 0.00233207 0.00289447 1.11514 0.0702693 0.00233207 0.00289447
0.766667 0.381681 0.0104019 0.00235646 0.00296341 1.1197 0.0702994 0.00235646 0.00296341
0.77037 0.386278 0.0104139 0.00237422 0.00303477 1.12429 0.070179 0.00237422 0.00303477
0.774074 0.390916 0.010429 0.00239199 0.00310401 1.12893 0.0700586 0.00239199 0.00310401
0.777778 0.395596 0.0104832 0.00240975 0.00317627 1.13361 0.0699381 0.00240975 0.00317627
0.781481 0.400318 0.0104621 0.00242751 0.00324853 1.13833 0.0698478 0.00242751 0.00324853
0.785185 0.405083 0.0104591 0.00244498 0.00332379 1.1431 0.0698177 0.00244498 0.00332379
0.788889 0.409891 0.0104742 0.00251001 0.00339906 1.14791 0.0698177 0.00251001 0.00339906
0.792593 0.414742 0.0104952 0.00253168 0.00347433 1.15276 0.0698779 0.00253168 0.00347433
0.796296 0.419636 0.0104772 0.00254914 0.00354959 1.15765 0.069908 0.00254914 0.00354959
0.8 0.424575 0.0105133 0.00256631 0.00362787 1.16259 0.0699683 0.00256631 0.00362787
0.803704 0.429557 0.0105043 0.00258317 0.00370615 1.16757 0.0699984 0.00258317 0.00370615
0.807407 0.434585 0.0105073 0.00260003 0.00378744 1.1726 0.0699984 0.00260003 0.00378744
0.811111 0.439656 0.0104862 0.00261658 0.00386873 1.17767 0.0699984 0.00261658 0.00386873
0.814815 0.444774 0.0105253 0.00263284 0.00395002 1.18279 0.0700586 0.00263284 0.00395002
0.818519 0.449936 0.0105645 0.0026491 0.0040313 1.18795 0.0700285 0.0026491 0.0040313
0.822222 0.455144 0.0105615 0.00266475 0.0041156 1.19316 0.0699683 0.00266475 0.0041156
0.825926 0.460399 0.0105494 0.0026768 0.0041999 1.19841 0.0699984 0.0026768 0.0041999
0.82963 0.4657 0.0105765 0.00268523 0.0042842 1.20372 0.0700586 0.00268523 0.0042842
0.833333 0.471048 0.0106096 0.00269306 0.00437151 1.20906 0.0701188 0.00269306 0.00437151
0.837037 0.476443 0.0106668 0.00270058 0.00445882 1.21446 0.0700887 0.00270058 0.00445882
0.840741 0.481885 0.0106578 0.00270781 0.00454914 1.2199 0.0700586 0.00270781 0.00454914
0.844444 0.487376 0.0106909 0.00271473 0.00463645 1.22539 0.0700285 0.00271473 0.00463645
0.848148 0.492914 0.0107572 0.00273009 0.00472677 1.23093 0.0699381 0.00273009 0.00472677
0.851852 0.498501 0.0107782 0.00274574 0.0048201 1.23652 0.0698478 0.00274574 0.0048201
0.855556 0.504137 0.0108324 0.00275568 0.00491343 1.24215 0.0698177 0.00275568 0.00491343
0.859259 0.509822 0.0108686 0.00275778 0.00500676 1.24784 0.0697575 0.00275778 0.00500676
0.862963 0.515557 0.0108686 0.00276832 0.0051001 1.25357 0.0697274 0.00276832 0.0051001
0.866667 0.521341 0.0109438 0.00278669 0.00519644 1.25936 0.0696973 0.00278669 0.00519644
0.87037 0.527176 0.0109529 0.00280535 0.00529278 1.26519 0.0696672 0.00280535 0.00529278
0.874074 0.533062 0.0109288 0.00282372 0.00533493 1.27108 0.0696672 0.00282372 0.00533493
0.877778 0.538998 0.0108896 0.00284178 0.00535299 1.27701 0.0696672 0.00284178 0.00535299
0.881481 0.544986 0.0109739 0.00285985 0.00537106 1.283 0.0696973 0.00285985 0.00537106


==> anc/data/fig7_left3_pressure_24x8_MS_165.0.dat <==
0 0 7.03596e-307 0 0 2.0079 0.116724 4.24205e-15 -4.24205e-15
0.00740741 6.83137e-05 3.98614e-06 1.56586e-06 1.05344e-06 2.00796 0.116724 1.56586e-06 1.05344e-06
0.0148148 0.000273258 1.59416e-05 6.25921e-06 4.21194e-06 2.00817 0.116724 6.25921e-06 4.21194e-06
0.0222222 0.000614846 3.58271e-05 1.40749e-05 9.47161e-06 2.00851 0.116694 1.40749e-05 9.47161e-06
0.0296296 0.00109309 6.36458e-05 2.49917e-05 1.68297e-05 2.00899 0.116694 2.49917e-05 1.68297e-05
0.037037 0.00170803 9.92923e-05 3.89883e-05 2.62712e-05 2.0096 0.116694 3.89883e-05 2.62712e-05
0.0444444 0.00245969 0.000142736 5.60288e-05 3.77841e-05 2.01036 0.116664 5.60288e-05 3.77841e-05
0.0518519 0.00334811 0.000193858 7.611e-05 5.13622e-05 2.01124 0.116664 7.611e-05 5.13622e-05
0.0592593 0.00437334 0.000252416 9.91418e-05 6.69877e-05 2.01227 0.116634 9.91418e-05 6.69877e-05
0.0666667 0.00553544 0.00031853 0.000125124 8.46303e-05 2.01343 0.116604 0.000125124 8.46303e-05
0.0740741 0.00683447 0.000392292 0.000153996 0.00010429 2.01473 0.116574 0.000153996 0.00010429
0.0814815 0.0082705 0.000474182 0.000185669 0.000125937 2.01617 0.116544 0.000185669 0.000125937
0.0888889 0.00984362 0.000561793 0.000220081 0.00014951 2.01774 0.116513 0.000220081 0.00014951
0.0962963 0.0115539 0.000656329 0.000257172 0.000175011 2.01945 0.116483 0.000257172 0.000175011
0.103704 0.0134014 0.000759294 0.000296883 0.000202408 2.0213 0.116513 0.000296883 0.000202408
0.111111 0.0153864 0.00086798 0.000339003 0.000231672 2.02328 0.116483 0.000339003 0.000231672
0.118519 0.0175087 0.000985697 0.000383862 0.000262772 2.02541 0.116453 0.000383862 0.000262772
0.125926 0.0197687 0.00110673 0.000430829 0.000295619 2.02767 0.116393 0.000430829 0.000295619
0.133333 0.0221664 0.00123257 0.000479903 0.000330272 2.03006 0.116363 0.000479903 0.000330272
0.140741 0.0247019 0.00136655 0.000531084 0.0003664 2.0326 0.116333 0.000531084 0.0003664
0.148148 0.0273754 0.00150203 0.000584373 0.000404335 2.03527 0.116363 0.000584373 0.000404335
0.155556 0.0301871 0.00165046 0.000639469 0.000444076 2.03808 0.116333 0.000639469 0.000444076
0.162963 0.033137 0.0018025 0.000696371 0.000485021 2.04103 0.116242 0.000696371 0.000485021
0.17037 0.0362254 0.00195363 0.000755079 0.000527773 2.04412 0.116303 0.000755079 0.000527773
0.177778 0.0394524 0.0021144 0.000814992 0.000571729 2.04735 0.116333 0.000814992 0.000571729
0.185185 0.0428181 0.00227969 0.00087641 0.00061719 2.05071 0.116363 0.00087641 0.00061719
0.192593 0.0463229 0.00244558 0.000938731 0.000663855 2.05422 0.116303 0.000938731 0.000663855
0.2 0.0499668 0.0026205 0.00100226 0.000711725 2.05786 0.116152 0.00100226 0.000711725
0.207407 0.0537501 0.00278398 0.00106638 0.0007611 2.06165 0.116092 0.00106638 0.0007611
0.214815 0.057673 0.00296221 0.00113141 0.000811078 2.06557 0.116092 0.00113141 0.000811078
0.222222 0.0617356 0.00314014 0.00119675 0.000861958 2.06963 0.115881 0.00119675 0.000861958
0.22963 0.0659383 0.00332379 0.00126268 0.000912839 2.07383 0.11567 0.00126268 0.000912839
0.237037 0.0702812 0.0034954 0.00132831 0.000964322 2.07818 0.11546 0.00132831 0.000964322
0.244444 0.0747645 0.00368809 0.00139425 0.00101641 2.08266 0.115249 0.00139425 0.00101641
0.251852 0.0793886 0.00386271 0.00145958 0.00106879 2.08729 0.115038 0.00145958 0.00106879
0.259259 0.0841537 0.00404034 0.00152461 0.00112359 2.09205 0.114827 0.00152461 0.00112359
0.266667 0.08906 0.00423302 0.00158874 0.00118169 2.09696 0.114858 0.00158874 0.00118169
0.274074 0.0941078 0.0044257 0.00165196 0.0012407 2.102 0.115008 0.00165196 0.0012407
0.281481 0.0992973 0.00460032 0.00171398 0.00130031 2.10719 0.114948 0.00171398 0.00130031
0.288889 0.104629 0.00477193 0.00182989 0.00135782 2.11253 0.114858 0.00182989 0.00135782
0.296296 0.110103 0.00494354 0.00187144 0.00141502 2.118 0.114827 0.00187144 0.00141502
0.303704 0.11572 0.00511214 0.00190847 0.00147252 2.12362 0.114737 0.00190847 0.00147252
0.311111 0.12148 0.00531385 0.0019452 0.00153003 2.12938 0.114526 0.0019452 0.00153003
0.318519 0.127383 0.00546138 0.00205298 0.00158693 2.13528 0.114466 0.00205298 0.00158693
0.325926 0.13343 0.00564503 0.00232545 0.00164323 2.14133 0.114587 0.00232545 0.00164323
0.333333 0.139621 0.00581062 0.00248321 0.00170314 2.14752 0.114587 0.00248321 0.00170314
0.340741 0.145957 0.0059762 0.00251241 0.00176426 2.15385 0.114587 0.00251241 0.00176426
0.348148 0.152438 0.00617491 0.00253469 0.00182477 2.16033 0.114587 0.00253469 0.00182477
0.355556 0.159064 0.00638867 0.00255968 0.00189462 2.16696 0.114556 0.00255968 0.00189462
0.362963 0.165837 0.0065663 0.00277464 0.00195183 2.17373 0.114436 0.00277464 0.00195183
0.37037 0.172755 0.00674995 0.00282944 0.0020015 2.18065 0.114346 0.00282944 0.0020015
0.377778 0.179821 0.00683726 0.00284419 0.0020584 2.18772 0.114195 0.00284419 0.0020584
0.385185 0.187034 0.00699984 0.00305584 0.00210627 2.19493 0.113924 0.00305584 0.00210627
0.392593 0.194395 0.00711123 0.00322444 0.00210537 2.20229 0.113593 0.00322444 0.00210537
0.4 0.201904 0.00725875 0.00319734 0.00212464 2.2098 0.113262 0.00319734 0.00212464
0.407407 0.209562 0.00734606 0.00320036 0.00216438 2.21746 0.113232 0.00320036 0.00216438
0.414815 0.217368 0.00753273 0.00336594 0.00220262 2.22526 0.113292 0.00336594 0.00220262
0.422222 0.225324 0.00762907 0.00339304 0.00223965 2.23322 0.113051 0.00339304 0.00223965
0.42963 0.233428 0.00773143 0.0032696 0.00227577 2.24133 0.113172 0.0032696 0.00227577
0.437037 0.241683 0.00786992 0.0031853 0.00231461 2.24958 0.113473 0.0031853 0.00231461
0.444444 0.250087 0.00790605 0.00318831 0.00238175 2.25798 0.113894 0.00318831 0.00238175
0.451852 0.25864 0.00806863 0.00309799 0.00245009 2.26654 0.114316 0.00309799 0.00245009
0.459259 0.267344 0.00819508 0.00299834 0.00251964 2.27524 0.114526 0.00299834 0.00251964
0.466667 0.276197 0.00838174 0.00288815 0.0026485 2.28409 0.114376 0.00288815 0.0026485
0.474074 0.285199 0.00844797 0.00276862 0.00268914 2.2931 0.114225 0.00276862 0.00268914
0.481481 0.294351 0.0085112 0.00263977 0.0027346 2.30225 0.114075 0.00263977 0.0027346
0.488889 0.303653 0.00870388 0.00250218 0.00280836 2.31155 0.113894 0.00250218 0.00280836
0.496296 0.313105 0.00886044 0.00263555 0.00288273 2.321 0.113744 0.00263555 0.00288273
0.503704 0.322706 0.00885442 0.00283426 0.0029583 2.3306 0.113653 0.00283426 0.0029583
0.511111 0.332456 0.00895678 0.00303778 0.00303477 2.34035 0.113774 0.00303778 0.00303477
0.518519 0.342356 0.00901699 0.00324552 0.00309799 2.35025 0.113984 0.00324552 0.00309799
0.525926 0.352407 0.00917957 0.00319433 0.00318831 2.3603 0.114346 0.00319433 0.00318831
0.533333 0.362607 0.00927892 0.00314917 0.00326659 2.3705 0.114526 0.00314917 0.00326659
0.540741 0.372958 0.00960408 0.00333885 0.00334186 2.38085 0.114436 0.00333885 0.00334186
0.548148 0.38346 0.00988407 0.00353454 0.00342014 2.39136 0.114858 0.00353454 0.00342014
0.555556 0.394112 0.0098931 0.00330573 0.00349841 2.40201 0.115128 0.00330573 0.00349841
0.562963 0.404917 0.0100346 0.00304079 0.00357669 2.41281 0.115038 0.00304079 0.00357669
0.57037 0.415873 0.0101791 0.0028752 0.00365196 2.42377 0.115189 0.0028752 0.00365196
0.577778 0.426982 0.0102815 0.00255908 0.00373024 2.43488 0.115339 0.00255908 0.00373024
0.585185 0.438244 0.0105073 0.00260815 0.0038055 2.44614 0.115399 0.00260815 0.0038055
0.592593 0.449661 0.0106488 0.00263194 0.00388378 2.45756 0.11552 0.00263194 0.00388378
0.6 0.461231 0.0108595 0.00244317 0.00395905 2.46913 0.11552 0.00244317 0.00395905
0.607407 0.472957 0.010989 0.0022535 0.00409453 2.48085 0.115399 0.0022535 0.00409453
0.614815 0.484839 0.0112238 0.0022818 0.00417883 2.49274 0.115309 0.0022818 0.00417883
0.622222 0.496879 0.0113503 0.00225982 0.00425409 2.50478 0.11561 0.00225982 0.00425409
0.62963 0.509076 0.0115249 0.00223453 0.00432936 2.51697 0.115911 0.00223453 0.00432936
0.637037 0.521432 0.0117718 0.00213487 0.00440764 2.52933 0.116002 0.00213487 0.00440764
0.644444 0.533948 0.0119103 0.00196537 0.00465753 2.54184 0.115851 0.00196537 0.00465753
0.651852 0.546625 0.0121391 0.00198434 0.00472978 2.55452 0.116032 0.00198434 0.00472978
0.659259 0.559464 0.0122414 0.00205539 0.00480204 2.56736 0.116333 0.00205539 0.00480204
0.666667 0.572467 0.0123167 0.00212343 0.00487731 2.58036 0.116604 0.00212343 0.00487731
0.674074 0.585634 0.0125455 0.00218877 0.00495257 2.59353 0.116754 0.00218877 0.00495257
0.681481 0.598967 0.0126479 0.00225079 0.0051302 2.60686 0.116875 0.00225079 0.0051302
0.688889 0.612467 0.0127623 0.00261749 0.00530783 2.62036 0.116965 0.00261749 0.00530783
0.696296 0.626136 0.0129971 0.00273671 0.00547944 2.63403 0.116845 0.00273671 0.00547944
0.703704 0.639976 0.0132169 0.00275387 0.00565105 2.64787 0.116845 0.00275387 0.00565105
0.711111 0.653986 0.0133132 0.00276712 0.00577148 2.66188 0.116875 0.00276712 0.00577148
0.718519 0.66817 0.013521 0.00277585 0.00586782 2.67607 0.116875 0.00277585 0.00586782
0.725926 0.682529 0.013539 0.00278006 0.00588287 2.69043 0.116875 0.00278006 0.00588287
0.733333 0.697064 0.0136023 0.00278006 0.00589191 2.70496 0.116935 0.00278006 0.00589191
0.740741 0.711778 0.0136655 0.00277585 0.00589191 2.71967 0.116995 0.00277585 0.00589191
0.748148 0.726672 0.0137648 0.00276742 0.00591599 2.73457 0.117025 0.00276742 0.00591599
0.755556 0.741747 0.0140238 0.00275447 0.00602136 2.74964 0.116995 0.00275447 0.00602136
0.762963 0.757006 0.014102 0.00273731 0.00601534 2.7649 0.116935 0.00273731 0.00601534
0.77037 0.772451 0.0142074 0.00272286 0.00609362 2.78035 0.117236 0.00272286 0.00609362
0.777778 0.788084 0.0142345 0.00273791 0.00620201 2.79598 0.117356 0.00273791 0.00620201
0.785185 0.803906 0.0144091 0.00274936 0.00631039 2.8118 0.117507 0.00274936 0.00631039
0.792593 0.81992 0.0144693 0.00275688 0.00641877 2.82782 0.117447 0.00275688 0.00641877
0.8 0.836128 0.0146289 0.0027611 0.00653017 2.84402 0.117387 0.0027611 0.00653017
0.807407 0.852533 0.0147463 0.0027614 0.00665662 2.86043 0.117356 0.0027614 0.00665662
0.814815 0.869135 0.0148758 0.00275839 0.00687941 2.87703 0.117356 0.00275839 0.00687941
0.822222 0.885939 0.0148818 0.00275176 0.00709618 2.89384 0.117296 0.00275176 0.00709618
0.82963 0.902946 0.0150293 0.00274183 0.00731295 2.91084 0.117296 0.00274183 0.00731295
0.837037 0.920158 0.0151648 0.00272888 0.00752671 2.92805 0.117296 0.00272888 0.00752671
0.844444 0.937579 0.015213 0.00271293 0.00773745 2.94548 0.117326 0.00271293 0.00773745
0.851852 0.95521 0.0152792 0.00269396 0.0079482 2.96311 0.117356 0.00269396 0.0079482
0.859259 0.973054 0.0153575 0.00267198 0.00815895 2.98095 0.117447 0.00267198 0.00815895
0.866667 0.991115 0.0153725 0.00264759 0.0083697 2.99901 0.117537 0.00264759 0.0083697
0.874074 1.00939 0.0153214 0.0026208 0.00857743 3.01729 0.117627 0.0026208 0.00857743
0.881481 1.02789 0.0154418 0.0025916 0.00878818 3.03579 0.117688 0.0025916 0.00878818


==> anc/data/fig7_left3_pressure_28x10_MS_165.0.dat <==
0 0 6.97876e-307 0 0 2.0079 0.116724 4.24205e-15 -4.24205e-15
0.0037037 1.48773e-05 8.84237e-07 6.22609e-07 3.79346e-07 2.00791 0.116724 6.22609e-07 3.79346e-07
0.00740741 5.95093e-05 3.53755e-06 2.49014e-06 1.51738e-06 2.00796 0.116724 2.49014e-06 1.51738e-06
0.0111111 0.000133897 7.95723e-06 5.60288e-06 3.41411e-06 2.00803 0.116724 5.60288e-06 3.41411e-06
0.0148148 0.00023804 1.41412e-05 9.96235e-06 6.06954e-06 2.00813 0.116694 9.96235e-06 6.06954e-06
0.0185185 0.000371941 2.20894e-05 1.55652e-05 9.48365e-06 2.00827 0.116694 1.55652e-05 9.48365e-06
0.0222222 0.000535602 3.17928e-05 2.24145e-05 1.36565e-05 2.00843 0.116694 2.24145e-05 1.36565e-05
0.0259259 0.000729024 4.32635e-05 3.04982e-05 1.8588e-05 2.00863 0.116694 3.04982e-05 1.8588e-05
0.0296296 0.000952209 5.64804e-05 3.98614e-05 2.42781e-05 2.00885 0.116664 3.98614e-05 2.42781e-05
0.0333333 0.00120516 7.14736e-05 5.0459e-05 3.07391e-05 2.0091 0.116664 5.0459e-05 3.07391e-05
0.037037 0.00148788 8.82431e-05 6.2291e-05 3.79346e-05 2.00938 0.116664 6.2291e-05 3.79346e-05
0.0407407 0.00180038 0.000106729 7.53875e-05 4.59129e-05 2.0097 0.116634 7.53875e-05 4.59129e-05
0.0444444 0.00214265 0.000126991 8.97183e-05 5.46138e-05 2.01004 0.116634 8.97183e-05 5.46138e-05
0.0481481 0.00251471 0.000148999 0.000105314 6.40974e-05 2.01041 0.116604 0.000105314 6.40974e-05
0.0518519 0.00291655 0.000172753 0.000122143 7.43337e-05 2.01081 0.116604 0.000122143 7.43337e-05
0.0555556 0.00334818 0.000198193 0.000140238 8.53528e-05 2.01124 0.116574 0.000140238 8.53528e-05
0.0592593 0.00380961 0.000225289 0.000159566 9.70945e-05 2.01171 0.116544 0.000159566 9.70945e-05
0.062963 0.00430084 0.000254071 0.000180189 0.000109619 2.0122 0.116544 0.000180189 0.000109619
0.0666667 0.00482189 0.00028454 0.000202047 0.000122896 2.01272 0.116513 0.000202047 0.000122896
0.0703704 0.00537274 0.000316724 0.000225139 0.000136926 2.01327 0.116483 0.000225139 0.000136926
0.0740741 0.00595342 0.000350443 0.000249525 0.000151708 2.01385 0.116483 0.000249525 0.000151708
0.0777778 0.00656394 0.000385969 0.000275146 0.000167243 2.01446 0.116453 0.000275146 0.000167243
0.0814815 0.00720428 0.000423302 0.000301971 0.000183531 2.0151 0.116423 0.000301971 0.000183531
0.0851852 0.00787448 0.000462441 0.000330272 0.000200602 2.01577 0.116393 0.000330272 0.000200602
0.0888889 0.00857453 0.000502784 0.000359475 0.000218425 2.01647 0.116363 0.000359475 0.000218425
0.0925926 0.00930444 0.000545235 0.000390184 0.000237001 2.0172 0.116333 0.000390184 0.000237001
0.0962963 0.0100642 0.000589492 0.000422399 0.000256329 2.01796 0.116303 0.000422399 0.000256329
0.1 0.0108539 0.000635856 0.000455516 0.000276411 2.01875 0.116273 0.000455516 0.000276411
0.103704 0.0116735 0.000683124 0.000490139 0.000297245 2.01957 0.116242 0.000490139 0.000297245
0.107407 0.0125229 0.000731897 0.000525665 0.000318831 2.02042 0.116212 0.000525665 0.000318831
0.111111 0.0134023 0.000782175 0.000562697 0.00034111 2.0213 0.116152 0.000562697 0.00034111
0.114815 0.0143116 0.00083426 0.000601233 0.000364293 2.02221 0.116122 0.000601233 0.000364293
0.118519 0.0152508 0.000886947 0.000640673 0.000388077 2.02315 0.116092 0.000640673 0.000388077
0.122222 0.01622 0.000940838 0.000681618 0.000412765 2.02412 0.116032 0.000681618 0.000412765
0.125926 0.0172192 0.000996235 0.000723768 0.000438054 2.02512 0.115941 0.000723768 0.000438054
0.12963 0.0182483 0.00105314 0.000767423 0.000464247 2.02614 0.115881 0.000767423 0.000464247
0.133333 0.0193074 0.00111124 0.000811981 0.000491042 2.0272 0.115791 0.000811981 0.000491042
0.137037 0.0203965 0.00117055 0.000858044 0.000518741 2.02829 0.115731 0.000858044 0.000518741
0.140741 0.0215156 0.00123107 0.000905613 0.000547041 2.02941 0.115761 0.000905613 0.000547041
0.144444 0.0226647 0.00129339 0.000954085 0.000576245 2.03056 0.115791 0.000954085 0.000576245
0.148148 0.0238439 0.00135872 0.00100406 0.000606351 2.03174 0.115761 0.00100406 0.000606351
0.151852 0.0250532 0.00142556 0.00105524 0.000636759 2.03295 0.115701 0.00105524 0.000636759
0.155556 0.0262925 0.0014939 0.00110793 0.000668371 2.03419 0.11567 0.00110793 0.000668371
0.159259 0.0275619 0.00156345 0.00116182 0.000700586 2.03546 0.11558 0.00116182 0.000700586
0.162963 0.0288614 0.0016348 0.00121692 0.000733402 2.03676 0.11552 0.00121692 0.000733402
0.166667 0.030191 0.00170736 0.00127352 0.000767122 2.03809 0.11546 0.00127352 0.000767122
0.17037 0.0315508 0.00178112 0.00133132 0.000801444 2.03945 0.115369 0.00133132 0.000801444
0.174074 0.0329407 0.00185639 0.00139033 0.000836669 2.04084 0.115309 0.00139033 0.000836669
0.177778 0.0343608 0.00193316 0.00145085 0.000872496 2.04226 0.115249 0.00145085 0.000872496
0.181481 0.0358111 0.00201114 0.00151287 0.000909226 2.04371 0.115159 0.00151287 0.000909226
0.185185 0.0372916 0.00208911 0.00157579 0.000946559 2.04519 0.115159 0.00157579 0.000946559
0.188889 0.0388023 0.00216739 0.00164052 0.000984794 2.0467 0.115159 0.00164052 0.000984794
0.192593 0.0403432 0.00224717 0.00170615 0.00102363 2.04824 0.115159 0.00170615 0.00102363
0.196296 0.0419145 0.00232756 0.00177329 0.00106337 2.04981 0.115159 0.00177329 0.00106337
0.2 0.043516 0.00240945 0.00184194 0.00110372 2.05141 0.115159 0.00184194 0.00110372
0.203704 0.0451478 0.00249194 0.00191178 0.00114496 2.05304 0.115159 0.00191178 0.00114496
0.207407 0.0468099 0.00257353 0.00198314 0.00118681 2.05471 0.115159 0.00198314 0.00118681
0.211111 0.0485024 0.00265632 0.00205569 0.00122956 2.0564 0.115159 0.00205569 0.00122956
0.214815 0.0502253 0.00274062 0.00212946 0.00127292 2.05812 0.115098 0.00212946 0.00127292
0.218519 0.0519785 0.00283335 0.00220502 0.00131687 2.05988 0.114948 0.00220502 0.00131687
0.222222 0.0537622 0.00292127 0.0022818 0.00136203 2.06166 0.114797 0.0022818 0.00136203
0.225926 0.0555763 0.00300556 0.00235977 0.00140749 2.06347 0.114647 0.00235977 0.00140749
0.22963 0.0574208 0.00309197 0.00243925 0.00145386 2.06532 0.114496 0.00243925 0.00145386
0.233333 0.0592959 0.00317928 0.00252024 0.00150113 2.06719 0.114346 0.00252024 0.00150113
0.237037 0.0612014 0.00326057 0.00260243 0.001549 2.0691 0.114285 0.00260243 0.001549
0.240741 0.0631375 0.00333885 0.00268613 0.00159747 2.07103 0.114225 0.00268613 0.00159747
0.244444 0.0651041 0.00342315 0.00277103 0.00164684 2.073 0.114165 0.00277103 0.00164684
0.248148 0.0671013 0.00351046 0.00285744 0.00169712 2.075 0.114105 0.00285744 0.00169712
0.251852 0.0691291 0.00361282 0.00294535 0.001748 2.07703 0.114045 0.00294535 0.001748
0.255556 0.0711875 0.00370916 0.00303477 0.00179948 2.07908 0.114045 0.00303477 0.00179948
0.259259 0.0732766 0.00379948 0.00312509 0.00185187 2.08117 0.114105 0.00312509 0.00185187
0.262963 0.0753963 0.00389281 0.00321842 0.00190486 2.08329 0.114075 0.00321842 0.00190486
0.266667 0.0775468 0.00398915 0.00331175 0.00195875 2.08544 0.114045 0.00331175 0.00195875
0.27037 0.079728 0.0040855 0.00340508 0.00201324 2.08762 0.114045 0.00340508 0.00201324
0.274074 0.08194 0.00419388 0.00350142 0.00206864 2.08984 0.114015 0.00350142 0.00206864
0.277778 0.0841827 0.00429925 0.00360078 0.00212464 2.09208 0.114015 0.00360078 0.00212464
0.281481 0.0864563 0.00439861 0.00370013 0.00218124 2.09435 0.113984 0.00370013 0.00218124
0.285185 0.0887607 0.00450699 0.00379948 0.00223904 2.09666 0.113954 0.00379948 0.00223904
0.288889 0.091096 0.00461839 0.00390184 0.00229715 2.09899 0.114045 0.00390184 0.00229715
0.292593 0.0934622 0.00472978 0.00400722 0.00235616 2.10136 0.114225 0.00400722 0.00235616
0.296296 0.0958593 0.00482913 0.00411259 0.00241577 2.10376 0.114376 0.00411259 0.00241577
0.3 0.0982874 0.00493451 0.00421797 0.00247629 2.10618 0.114556 0.00421797 0.00247629
0.303704 0.100746 0.00503085 0.00432635 0.0025374 2.10864 0.114707 0.00432635 0.0025374
0.307407 0.103237 0.00512418 0.00443775 0.00259942 2.11113 0.114827 0.00443775 0.00259942
0.311111 0.105758 0.0052145 0.00454914 0.00266205 2.11365 0.114888 0.00454914 0.00266205
0.314815 0.10831 0.00530181 0.00466054 0.00272557 2.11621 0.114948 0.00466054 0.00272557
0.318519 0.110893 0.00538912 0.00477494 0.0027897 2.11879 0.115008 0.00477494 0.0027897
0.322222 0.113508 0.00547342 0.00489236 0.00285443 2.1214 0.115068 0.00489236 0.00285443
0.325926 0.116154 0.0055818 0.00500978 0.00292006 2.12405 0.115068 0.00500978 0.00292006
0.32963 0.118831 0.00567213 0.00512719 0.0029866 2.12673 0.115068 0.00512719 0.0029866
0.333333 0.121539 0.00579556 0.00524762 0.00305283 2.12944 0.115038 0.00524762 0.00305283
0.337037 0.124278 0.00588889 0.00536805 0.00312208 2.13217 0.115008 0.00536805 0.00312208
0.340741 0.127049 0.00597922 0.0054945 0.00319132 2.13495 0.114918 0.0054945 0.00319132
0.344444 0.129851 0.00606351 0.00561793 0.00326057 2.13775 0.115008 0.00561793 0.00326057
0.348148 0.132685 0.00614781 0.00574438 0.00332981 2.14058 0.115068 0.00574438 0.00332981
0.351852 0.13555 0.00624416 0.00587384 0.00339906 2.14345 0.115098 0.00587384 0.00339906
0.355556 0.138446 0.00635856 0.0060033 0.00347132 2.14634 0.115128 0.0060033 0.00347132
0.359259 0.141374 0.00645189 0.00613276 0.00354357 2.14927 0.115068 0.00613276 0.00354357
0.362963 0.144333 0.00651813 0.00626222 0.00361583 2.15223 0.115098 0.00626222 0.00361583
0.366667 0.147324 0.00657232 0.00638867 0.0036911 2.15522 0.115008 0.00638867 0.0036911
0.37037 0.150347 0.00666565 0.00651512 0.00376335 2.15824 0.114978 0.00651512 0.00376335
0.374074 0.153401 0.00674995 0.00664458 0.00383862 2.1613 0.114978 0.00664458 0.00383862
0.377778 0.156487 0.00683726 0.00677404 0.00391389 2.16438 0.114978 0.00677404 0.00391389
0.381481 0.159605 0.00690349 0.00690349 0.00399216 2.1675 0.115008 0.00690349 0.00399216
0.385185 0.162754 0.00698478 0.00703596 0.00406743 2.17065 0.115098 0.00703596 0.00406743
0.388889 0.165935 0.00707811 0.00717145 0.00414571 2.17383 0.115219 0.00717145 0.00414571
0.392593 0.169148 0.00715037 0.00730392 0.00422399 2.17705 0.115309 0.00730392 0.00422399
0.396296 0.172393 0.00723166 0.0074394 0.00430528 2.18029 0.115399 0.0074394 0.00430528
0.4 0.17567 0.00733101 0.00757789 0.00438355 2.18357 0.115399 0.00757789 0.00438355
0.403704 0.178979 0.00741531 0.00771638 0.00446484 2.18688 0.115309 0.00771638 0.00446484
0.407407 0.18232 0.00747251 0.00785487 0.00454613 2.19022 0.115189 0.00785487 0.00454613
0.411111 0.185693 0.00754477 0.00799336 0.00463043 2.19359 0.115068 0.00799336 0.00463043
0.414815 0.189098 0.00761402 0.00813486 0.00471172 2.19699 0.114948 0.00813486 0.00471172
0.418519 0.192535 0.00765918 0.00827938 0.00479602 2.20043 0.114858 0.00827938 0.00479602
0.422222 0.196005 0.00773745 0.00842088 0.00488032 2.2039 0.114827 0.00842088 0.00488032
0.425926 0.199507 0.00784283 0.00856539 0.00496763 2.2074 0.114797 0.00856539 0.00496763
0.42963 0.203041 0.00792412 0.00871291 0.00505192 2.21094 0.114797 0.00871291 0.00505192
0.433333 0.206607 0.00798132 0.00885743 0.00513923 2.2145 0.114767 0.00885743 0.00513923
0.437037 0.210206 0.00807766 0.00900495 0.00522654 2.2181 0.114737 0.00900495 0.00522654
0.440741 0.213837 0.00816196 0.00915548 0.00531385 2.22173 0.114677 0.00915548 0.00531385
0.444444 0.217501 0.00821916 0.00930602 0.00540417 2.2254 0.114647 0.00930602 0.00540417
0.448148 0.221198 0.00830045 0.00945655 0.00549148 2.22909 0.114677 0.00945655 0.00549148
0.451852 0.224927 0.00836368 0.00960709 0.0055818 2.23282 0.114707 0.00960709 0.0055818
0.455556 0.228688 0.00841787 0.00976063 0.00567213 2.23659 0.114797 0.00976063 0.00567213
0.459259 0.232483 0.00850217 0.00991418 0.00576245 2.24038 0.114767 0.00991418 0.00576245
0.462963 0.23631 0.00856539 0.0100707 0.00585578 2.24421 0.114737 0.0100707 0.00585578
0.466667 0.24017 0.00862862 0.0102273 0.00594911 2.24807 0.114737 0.0102273 0.00594911
0.47037 0.244062 0.00873098 0.0103838 0.00604244 2.25196 0.114737 0.0103838 0.00604244
0.474074 0.247988 0.0087641 0.0105434 0.00613577 2.25588 0.114737 0.0105434 0.00613577
0.477778 0.251946 0.00880323 0.010703 0.0062291 2.25984 0.114767 0.010703 0.0062291
0.481481 0.255937 0.00887248 0.0108625 0.00632544 2.26383 0.114767 0.0108625 0.00632544
0.485185 0.259961 0.00892968 0.0110251 0.00642179 2.26786 0.114767 0.0110251 0.00642179
0.488889 0.264018 0.00900495 0.0111877 0.00651813 2.27191 0.114767 0.0111877 0.00651813
0.492593 0.268108 0.0090742 0.0113533 0.00661447 2.276 0.114767 0.0113533 0.00661447
0.496296 0.27223 0.00917355 0.0115189 0.00671081 2.28013 0.114767 0.0115189 0.00671081
0.5 0.276386 0.00926688 0.0116845 0.00680715 2.28428 0.114737 0.0116845 0.00680715
0.503704 0.280574 0.0093843 0.0118531 0.00690349 2.28847 0.114737 0.0118531 0.00690349
0.507407 0.284795 0.00944752 0.0120247 0.00699984 2.29269 0.114737 0.0120247 0.00699984
0.511111 0.289049 0.00957096 0.0121963 0.00709618 2.29695 0.114767 0.0121963 0.00709618
0.514815 0.293336 0.00960709 0.0123679 0.00719252 2.30123 0.114767 0.0123679 0.00719252
0.518519 0.297655 0.00971547 0.0125425 0.00728886 2.30555 0.114737 0.0125425 0.00728886
0.522222 0.302007 0.00982386 0.0127171 0.00738821 2.3099 0.114707 0.0127171 0.00738821
0.525926 0.306392 0.0098931 0.0128948 0.00748155 2.31429 0.114617 0.0128948 0.00748155
0.52963 0.310808 0.009863 0.0130724 0.00757789 2.31871 0.114526 0.0130724 0.00757789
0.533333 0.315258 0.00992923 0.013253 0.00767423 2.32315 0.114526 0.013253 0.00767423
0.537037 0.319739 0.0099774 0.0134337 0.00776756 2.32764 0.114647 0.0134337 0.00776756
0.540741 0.324253 0.00998041 0.0136143 0.0078639 2.33215 0.114858 0.0136143 0.0078639
0.544444 0.328798 0.0100828 0.013798 0.00795723 2.3367 0.114918 0.013798 0.00795723
0.548148 0.333376 0.010152 0.0139816 0.00805056 2.34127 0.115038 0.0139816 0.00805056
0.551852 0.337986 0.0102152 0.0141653 0.00814088 2.34588 0.115068 0.0141653 0.00814088
0.555556 0.342628 0.0102905 0.0143489 0.00823422 2.35052 0.114978 0.0143489 0.00823422
0.559259 0.347301 0.0103417 0.0145356 0.00832454 2.3552 0.114888 0.0145356 0.00832454
0.562963 0.352006 0.010438 0.0147192 0.00841486 2.3599 0.114827 0.0147192 0.00841486
0.566667 0.356744 0.0105163 0.0149059 0.00850518 2.36464 0.114767 0.0149059 0.00850518
0.57037 0.361512 0.0106096 0.0150926 0.00861055 2.36941 0.114827 0.0150926 0.00861055
0.574074 0.366313 0.0106608 0.0152762 0.00871894 2.37421 0.114858 0.0152762 0.00871894
0.577778 0.371145 0.0107662 0.0154629 0.00880625 2.37904 0.114797 0.0154629 0.00880625
0.581481 0.376009 0.0108565 0.0156465 0.00889356 2.38391 0.114737 0.0156465 0.00889356
0.585185 0.380904 0.010983 0.0158302 0.00897785 2.3888 0.114677 0.0158302 0.00897785
0.588889 0.385832 0.0110221 0.0160138 0.00906215 2.39373 0.114617 0.0160138 0.00906215
0.592593 0.39079 0.0110673 0.0161975 0.00914645 2.39869 0.114556 0.0161975 0.00914645
0.596296 0.395781 0.0111184 0.0163811 0.00922774 2.40368 0.114466 0.0163811 0.00922774
0.6 0.400803 0.0111726 0.0165618 0.00930903 2.4087 0.114195 0.0165618 0.00930903
0.603704 0.405857 0.0112389 0.0167454 0.00939333 2.41375 0.114045 0.0167454 0.00939333
0.607407 0.410943 0.011269 0.0169261 0.0094987 2.41884 0.113954 0.0169261 0.0094987
0.611111 0.416061 0.0113774 0.0171067 0.00960408 2.42396 0.113864 0.0171067 0.00960408
0.614815 0.421211 0.0113503 0.0172843 0.00970644 2.42911 0.113774 0.0172843 0.00970644
0.618519 0.426393 0.0113051 0.017462 0.00981181 2.43429 0.113834 0.017462 0.00981181
0.622222 0.431607 0.0114015 0.0176396 0.00991418 2.4395 0.113894 0.0176396 0.00991418
0.625926 0.436853 0.0114526 0.0178142 0.0100165 2.44475 0.113864 0.0178142 0.0100165
0.62963 0.442131 0.0115279 0.0179918 0.0101189 2.45003 0.113804 0.0179918 0.0101189
0.633333 0.447442 0.0115821 0.0181634 0.0102213 2.45534 0.113774 0.0181634 0.0102213
0.637037 0.452785 0.0116483 0.0183381 0.0103236 2.46068 0.113834 0.0183381 0.0103236
0.640741 0.458161 0.0116363 0.0185097 0.010423 2.46606 0.113894 0.0185097 0.010423
0.644444 0.46357 0.0116875 0.0186813 0.0105253 2.47147 0.113984 0.0186813 0.0105253
0.648148 0.469012 0.0117778 0.0188499 0.0106247 2.47691 0.114165 0.0188499 0.0106247
0.651852 0.474486 0.0118771 0.0190185 0.0107241 2.48238 0.114346 0.0190185 0.0107241
0.655556 0.479994 0.0119735 0.0191871 0.0108234 2.48789 0.114466 0.0191871 0.0108234
0.659259 0.485536 0.0120006 0.0193527 0.0109197 2.49343 0.114617 0.0193527 0.0109197
0.662963 0.491111 0.0120849 0.0195183 0.0110191 2.49901 0.114647 0.0195183 0.0110191
0.666667 0.49672 0.0120849 0.0196838 0.0111154 2.50462 0.114617 0.0196838 0.0111154
0.67037 0.502363 0.012133 0.0198464 0.0112148 2.51026 0.114737 0.0198464 0.0112148
0.674074 0.50804 0.0121511 0.020009 0.0113111 2.51594 0.114858 0.020009 0.0113111
0.677778 0.513751 0.0122685 0.0201716 0.0114075 2.52165 0.114978 0.0201716 0.0114075
0.681481 0.519497 0.0123498 0.0203311 0.0115038 2.52739 0.115038 0.0203311 0.0115038
0.685185 0.525278 0.0123799 0.0204907 0.0115971 2.53317 0.115038 0.0204907 0.0115971
0.688889 0.531094 0.0123679 0.0206503 0.0116935 2.53899 0.115008 0.0206503 0.0116935
0.692593 0.536946 0.012392 0.0208068 0.0117567 2.54484 0.114978 0.0208068 0.0117567
0.696296 0.542833 0.0124221 0.0209664 0.0117928 2.55073 0.114858 0.0209664 0.0117928
0.7 0.548756 0.0125485 0.0211229 0.011832 2.55665 0.114858 0.0211229 0.011832
0.703704 0.554715 0.0126148 0.0212795 0.0118651 2.56261 0.114978 0.0212795 0.0118651
0.707407 0.560711 0.0127743 0.021433 0.0119012 2.56861 0.114948 0.021433 0.0119012
0.711111 0.566744 0.0128315 0.0215896 0.0119313 2.57464 0.114858 0.0215896 0.0119313
0.714815 0.572813 0.0128646 0.0217431 0.0119645 2.58071 0.114767 0.0217431 0.0119645
0.718519 0.57892 0.0129489 0.0218997 0.0119946 2.58682 0.114677 0.0218997 0.0119946
0.722222 0.585065 0.0130212 0.0220532 0.0120668 2.59296 0.114526 0.0220532 0.0120668
0.725926 0.591248 0.0131206 0.0222068 0.0121722 2.59914 0.114526 0.0222068 0.0121722
0.72963 0.597469 0.0129971 0.0223633 0.0122806 2.60537 0.114677 0.0223633 0.0122806
0.733333 0.603729 0.0130212 0.0225169 0.012389 2.61163 0.114858 0.0225169 0.012389
0.737037 0.610028 0.0131115 0.0226704 0.0124973 2.61793 0.115038 0.0226704 0.0124973
0.740741 0.616367 0.0131988 0.022827 0.0126057 2.62426 0.115098 0.022827 0.0126057
0.744444 0.622746 0.0132199 0.0229805 0.0127171 2.63064 0.114858 0.0229805 0.0127171
0.748148 0.629164 0.0131868 0.0231371 0.0128285 2.63706 0.114737 0.0231371 0.0128285
0.751852 0.635624 0.0131778 0.0232936 0.0129399 2.64352 0.114797 0.0232936 0.0129399
0.755556 0.642124 0.013259 0.0234532 0.0130543 2.65002 0.114827 0.0234532 0.0130543
0.759259 0.648666 0.0133253 0.0236098 0.0131687 2.65656 0.114858 0.0236098 0.0131687
0.762963 0.65525 0.0134066 0.0237603 0.0132831 2.66315 0.114797 0.0237603 0.0132831
0.766667 0.661876 0.0135451 0.0239078 0.0133975 2.66977 0.114888 0.0239078 0.0133975
0.77037 0.668545 0.0135752 0.0240343 0.013515 2.67644 0.114978 0.0240343 0.013515
0.774074 0.675257 0.0135601 0.0241607 0.0136354 2.68315 0.115038 0.0241607 0.0136354
0.777778 0.682013 0.0136956 0.0242902 0.0137558 2.68991 0.115008 0.0242902 0.0137558
0.781481 0.688812 0.0136956 0.0244196 0.0138762 2.69671 0.115189 0.0244196 0.0138762
0.785185 0.695657 0.0137227 0.0245491 0.0139997 2.70355 0.115249 0.0245491 0.0139997
0.788889 0.702547 0.013801 0.0246816 0.0141231 2.71044 0.115309 0.0246816 0.0141231
0.792593 0.709482 0.0139906 0.0248171 0.0142496 2.71738 0.115399 0.0248171 0.0142496
0.796296 0.716463 0.0140418 0.0249525 0.014376 2.72436 0.115399 0.0249525 0.014376
0.8 0.723491 0.0141683 0.025094 0.0145055 2.73139 0.11543 0.025094 0.0145055
0.803704 0.730566 0.0141773 0.0252355 0.0146349 2.73846 0.115369 0.0252355 0.0146349
0.807407 0.737689 0.0141803 0.0253801 0.0147674 2.74559 0.115159 0.0253801 0.0147674
0.811111 0.74486 0.0142104 0.0255276 0.0149029 2.75276 0.115008 0.0255276 0.0149029
0.814815 0.75208 0.0141954 0.0256781 0.0150384 2.75998 0.114948 0.0256781 0.0150384
0.818519 0.759349 0.0142887 0.0258347 0.0151768 2.76725 0.114888 0.0258347 0.0151768
0.822222 0.766668 0.0144483 0.0259942 0.0153153 2.77456 0.115098 0.0259942 0.0153153
0.825926 0.774037 0.014647 0.0261598 0.0154599 2.78193 0.115399 0.0261598 0.0154599
0.82963 0.781457 0.0147523 0.0263284 0.0156044 2.78935 0.11561 0.0263284 0.0156044
0.833333 0.788929 0.0147523 0.026503 0.0157489 2.79683 0.11555 0.026503 0.0157489
0.837037 0.796454 0.0147523 0.0266837 0.0158994 2.80435 0.115399 0.0266837 0.0158994
0.840741 0.804031 0.0148065 0.0268673 0.0160379 2.81193 0.115189 0.0268673 0.0160379
0.844444 0.811661 0.0149902 0.02706 0.0161824 2.81956 0.115008 0.02706 0.0161824
0.848148 0.819346 0.0150173 0.0272587 0.0163089 2.82724 0.115098 0.0272587 0.0163089
0.851852 0.827085 0.0151076 0.0274634 0.0164233 2.83498 0.115369 0.0274634 0.0164233
0.855556 0.83488 0.0151889 0.0276772 0.0165377 2.84278 0.11567 0.0276772 0.0165377
0.859259 0.842731 0.0152551 0.027897 0.0166581 2.85063 0.115821 0.027897 0.0166581
0.862963 0.850638 0.0152913 0.0281288 0.0167815 2.85853 0.115971 0.0281288 0.0167815
0.866667 0.858603 0.0152762 0.0283636 0.016908 2.8665 0.115911 0.0283636 0.016908
0.87037 0.866626 0.0154057 0.0286105 0.0170375 2.87452 0.116002 0.0286105 0.0170375
0.874074 0.874708 0.0154749 0.0288664 0.0171729 2.8826 0.116273 0.0288664 0.0171729
0.877778 0.882849 0.015505 0.0291344 0.0173114 2.89075 0.116574 0.0291344 0.0173114
0.881481 0.89105 0.0156224 0.0294083 0.0174559 2.89895 0.116845 0.0294083 0.0174559


==> anc/data/fig7_left3_pressure_36x12_MS_165.0.dat <==
0 0 7.03898e-307 0 0 2.0079 0.116724 4.24205e-15 -4.24205e-15
0.0037037 1.57061e-05 7.55982e-07 1.13111e-07 6.60845e-08 2.00791 0.116724 1.13111e-07 6.60845e-08
0.00740741 6.28246e-05 3.02273e-06 4.52506e-07 2.64338e-07 2.00796 0.116724 4.52506e-07 2.64338e-07
0.0111111 0.000141356 6.80113e-06 1.01821e-06 5.9461e-07 2.00804 0.116724 1.01821e-06 5.9461e-07
0.0148148 0.0002513 1.20909e-05 1.81002e-06 1.05705e-06 2.00815 0.116724 1.81002e-06 1.05705e-06
0.0185185 0.000392657 1.8886e-05 2.82823e-06 1.65136e-06 2.00829 0.116724 2.82823e-06 1.65136e-06
0.0222222 0.000565428 2.71865e-05 4.07345e-06 2.37754e-06 2.00846 0.116724 4.07345e-06 2.37754e-06
0.0259259 0.000769614 3.70013e-05 5.54267e-06 3.23648e-06 2.00867 0.116724 5.54267e-06 3.23648e-06
0.0296296 0.00100522 4.82913e-05 7.24069e-06 4.22399e-06 2.0089 0.116694 7.24069e-06 4.22399e-06
0.0333333 0.00127223 6.10867e-05 9.16452e-06 5.34396e-06 2.00917 0.116694 9.16452e-06 5.34396e-06
0.037037 0.00157067 7.53875e-05 1.13141e-05 6.5964e-06 2.00947 0.116694 1.13141e-05 6.5964e-06
0.0407407 0.00190052 9.11635e-05 1.36926e-05 7.97831e-06 2.0098 0.116694 1.36926e-05 7.97831e-06
0.0444444 0.0022618 0.000108415 1.62938e-05 9.48967e-06 2.01016 0.116664 1.62938e-05 9.48967e-06
0.0481481 0.00265449 0.000127171 1.91239e-05 1.11305e-05 2.01055 0.116634 1.91239e-05 1.11305e-05
0.0518519 0.00307861 0.000147433 2.21827e-05 1.29038e-05 2.01098 0.116634 2.21827e-05 1.29038e-05
0.0555556 0.00353416 0.00016917 2.54644e-05 1.48035e-05 2.01143 0.116604 2.54644e-05 1.48035e-05
0.0592593 0.00402113 0.000192413 2.89748e-05 1.68327e-05 2.01192 0.116574 2.89748e-05 1.68327e-05
0.062963 0.00453953 0.00021713 3.27261e-05 1.89884e-05 2.01244 0.116513 3.27261e-05 1.89884e-05
0.0666667 0.00508936 0.000243293 3.66701e-05 2.12825e-05 2.01299 0.116483 3.66701e-05 2.12825e-05
0.0703704 0.00567062 0.000270961 4.08851e-05 2.37091e-05 2.01357 0.116453 4.08851e-05 2.37091e-05
0.0740741 0.00628332 0.000300105 4.52807e-05 2.62712e-05 2.01418 0.116393 4.52807e-05 2.62712e-05
0.0777778 0.00692746 0.000330573 4.99472e-05 2.89598e-05 2.01482 0.116363 4.99472e-05 2.89598e-05
0.0814815 0.00760304 0.000362787 5.48245e-05 3.17928e-05 2.0155 0.116303 5.48245e-05 3.17928e-05
0.0851852 0.00831007 0.000396206 5.99126e-05 3.47433e-05 2.01621 0.116273 5.99126e-05 3.47433e-05
0.0888889 0.00904854 0.000430829 6.52415e-05 3.78142e-05 2.01695 0.116212 6.52415e-05 3.78142e-05
0.0925926 0.00981846 0.000466656 7.08112e-05 4.10356e-05 2.01772 0.116182 7.08112e-05 4.10356e-05
0.0962963 0.0106198 0.000503988 7.65918e-05 4.43775e-05 2.01852 0.116122 7.65918e-05 4.43775e-05
0.1 0.0114527 0.000543127 8.26131e-05 4.78397e-05 2.01935 0.116062 8.26131e-05 4.78397e-05
0.103704 0.012317 0.00058347 8.88452e-05 5.14526e-05 2.02021 0.116032 8.88452e-05 5.14526e-05
0.107407 0.0132127 0.000625319 9.53182e-05 5.51858e-05 2.02111 0.115971 9.53182e-05 5.51858e-05
0.111111 0.0141399 0.000668974 0.000102032 5.90395e-05 2.02204 0.115911 0.000102032 5.90395e-05
0.114815 0.0150986 0.000714435 0.000108957 6.30437e-05 2.023 0.115851 0.000108957 6.30437e-05
0.118519 0.0160888 0.0007611 0.000116122 6.71683e-05 2.02399 0.115791 0.000116122 6.71683e-05
0.122222 0.0171104 0.00080897 0.000123498 7.14134e-05 2.02501 0.115731 0.000123498 7.14134e-05
0.125926 0.0181636 0.000858346 0.000131145 7.5809e-05 2.02606 0.115761 0.000131145 7.5809e-05
0.12963 0.0192482 0.000909226 0.000138973 8.02949e-05 2.02714 0.115821 0.000138973 8.02949e-05
0.133333 0.0203643 0.000961311 0.000147072 8.49615e-05 2.02826 0.115881 0.000147072 8.49615e-05
0.137037 0.0215119 0.0010146 0.000155381 8.97183e-05 2.02941 0.115971 0.000155381 8.97183e-05
0.140741 0.022691 0.00106939 0.000163902 9.46257e-05 2.03059 0.116032 0.000163902 9.46257e-05
0.144444 0.0239016 0.001126 0.000172693 9.96536e-05 2.0318 0.116092 0.000172693 9.96536e-05
0.148148 0.0251437 0.0011835 0.000181695 0.000104802 2.03304 0.116152 0.000181695 0.000104802
0.151852 0.0264174 0.00124251 0.000190937 0.000110101 2.03431 0.116152 0.000190937 0.000110101
0.155556 0.0277225 0.00130302 0.000200391 0.00011552 2.03562 0.116092 0.000200391 0.00011552
0.159259 0.0290592 0.00136474 0.000210085 0.00012106 2.03696 0.115971 0.000210085 0.00012106
0.162963 0.0304274 0.00142736 0.000220021 0.00012672 2.03832 0.115881 0.000220021 0.00012672
0.166667 0.0318272 0.00149089 0.000230197 0.000132621 2.03972 0.115821 0.000230197 0.000132621
0.17037 0.0332585 0.00155502 0.000240584 0.000138762 2.04116 0.115821 0.000240584 0.000138762
0.174074 0.0347214 0.00162035 0.000249977 0.000145025 2.04262 0.115851 0.000249977 0.000145025
0.177778 0.0362158 0.00168719 0.000257172 0.000151467 2.04411 0.115881 0.000257172 0.000151467
0.181481 0.0377417 0.00175523 0.000264217 0.000158031 2.04564 0.115911 0.000264217 0.000158031
0.185185 0.0392993 0.00182387 0.000271082 0.000164775 2.0472 0.115941 0.000271082 0.000164775
0.188889 0.0408884 0.00189402 0.000277766 0.000171248 2.04879 0.115941 0.000277766 0.000171248
0.192593 0.0425091 0.00196507 0.000284239 0.00017757 2.05041 0.115971 0.000284239 0.00017757
0.196296 0.0441614 0.00203733 0.000290471 0.000184013 2.05206 0.115971 0.000290471 0.000184013
0.2 0.0458453 0.00211109 0.000296462 0.000190546 2.05374 0.115971 0.000296462 0.000190546
0.203704 0.0475608 0.00218606 0.000302273 0.000197561 2.05546 0.115971 0.000302273 0.000197561
0.207407 0.0493079 0.00226102 0.000308896 0.000204757 2.0572 0.115941 0.000308896 0.000204757
0.211111 0.0510866 0.00233689 0.000320036 0.000212072 2.05898 0.115941 0.000320036 0.000212072
0.214815 0.0528969 0.00241397 0.000331476 0.000219539 2.06079 0.115941 0.000331476 0.000219539
0.218519 0.0547389 0.00249224 0.000343218 0.000227096 2.06264 0.115911 0.000343218 0.000227096
0.222222 0.0566125 0.00257142 0.000354959 0.000234803 2.06451 0.115911 0.000354959 0.000234803
0.225926 0.0585177 0.00265181 0.000367002 0.000242631 2.06641 0.115971 0.000367002 0.000242631
0.22963 0.0604546 0.00273551 0.000379346 0.000250579 2.06835 0.116032 0.000379346 0.000250579
0.233333 0.0624232 0.00282071 0.00039169 0.000258678 2.07032 0.115971 0.00039169 0.000258678
0.237037 0.0644234 0.0029029 0.000404335 0.000266867 2.07232 0.115911 0.000404335 0.000266867
0.240741 0.0664554 0.00298569 0.000417281 0.000275206 2.07435 0.115851 0.000417281 0.000275206
0.244444 0.068519 0.00306789 0.000430528 0.000283666 2.07642 0.115851 0.000430528 0.000283666
0.248148 0.0706143 0.0031552 0.000443775 0.000292247 2.07851 0.115881 0.000443775 0.000292247
0.251852 0.0727413 0.0032425 0.000457323 0.000300948 2.08064 0.115911 0.000457323 0.000300948
0.255556 0.0749 0.00332981 0.000470871 0.000309799 2.0828 0.115941 0.000470871 0.000309799
0.259259 0.0770905 0.00341411 0.000485021 0.000318831 2.08499 0.115941 0.000485021 0.000318831
0.262963 0.0793126 0.00350142 0.000499171 0.000327562 2.08721 0.115971 0.000499171 0.000327562
0.266667 0.0815665 0.00358873 0.000513622 0.000335691 2.08946 0.115911 0.000513622 0.000335691
0.27037 0.0838522 0.00367905 0.000528074 0.000344121 2.09175 0.115821 0.000528074 0.000344121
0.274074 0.0861697 0.00377238 0.000542826 0.000352551 2.09407 0.115731 0.000542826 0.000352551
0.277778 0.0885189 0.00385969 0.000557879 0.00036068 2.09642 0.11564 0.000557879 0.00036068
0.281481 0.0908998 0.00395303 0.000572933 0.00036911 2.0988 0.11552 0.000572933 0.00036911
0.285185 0.0933126 0.00404636 0.000588588 0.000377841 2.10121 0.11546 0.000588588 0.000377841
0.288889 0.0957572 0.00415173 0.000603943 0.000386271 2.10365 0.11543 0.000603943 0.000386271
0.292593 0.0982336 0.00424807 0.000619899 0.0003947 2.10613 0.115399 0.000619899 0.0003947
0.296296 0.100742 0.00433839 0.000635856 0.00040313 2.10864 0.115339 0.000635856 0.00040313
0.3 0.103282 0.00443473 0.000652114 0.00041156 2.11118 0.115369 0.000652114 0.00041156
0.303704 0.105854 0.00454613 0.000668673 0.000420291 2.11375 0.115339 0.000668673 0.000420291
0.307407 0.108458 0.00466054 0.000685231 0.00042842 2.11635 0.115279 0.000685231 0.00042842
0.311111 0.111094 0.00477494 0.00070179 0.00043685 2.11899 0.115249 0.00070179 0.00043685
0.314815 0.113761 0.00486827 0.000718951 0.00044528 2.12166 0.115249 0.000718951 0.00044528
0.318519 0.116461 0.00496462 0.000735811 0.000453409 2.12436 0.115279 0.000735811 0.000453409
0.322222 0.119192 0.00506096 0.000753273 0.000461538 2.12709 0.115339 0.000753273 0.000461538
0.325926 0.121956 0.0051573 0.000770735 0.000469365 2.12985 0.115369 0.000770735 0.000469365
0.32963 0.124752 0.00525063 0.000788197 0.000477494 2.13265 0.115369 0.000788197 0.000477494
0.333333 0.127579 0.00534396 0.00080596 0.000485021 2.13548 0.115279 0.00080596 0.000485021
0.337037 0.130439 0.0054403 0.000823723 0.000492849 2.13834 0.115189 0.000823723 0.000492849
0.340741 0.13333 0.00554267 0.000841486 0.000500375 2.14123 0.115098 0.000841486 0.000500375
0.344444 0.136254 0.00565105 0.00085955 0.000507601 2.14415 0.115008 0.00085955 0.000507601
0.348148 0.13921 0.00576245 0.000877915 0.000516031 2.14711 0.114948 0.000877915 0.000516031
0.351852 0.142198 0.00586782 0.00089628 0.000526869 2.15009 0.114858 0.00089628 0.000526869
0.355556 0.145219 0.00597018 0.000914645 0.000537708 2.15312 0.114767 0.000914645 0.000537708
0.359259 0.148271 0.00606652 0.000933312 0.000555772 2.15617 0.114767 0.000933312 0.000555772
0.362963 0.151356 0.00615685 0.000952279 0.00056661 2.15925 0.114797 0.000952279 0.00056661
0.366667 0.154473 0.00624114 0.000971246 0.000570524 2.16237 0.114827 0.000971246 0.000570524
0.37037 0.157622 0.00634953 0.000990213 0.000581664 2.16552 0.114918 0.000990213 0.000581664
0.374074 0.160804 0.00644888 0.00100948 0.000592502 2.1687 0.115068 0.00100948 0.000592502
0.377778 0.164018 0.00654221 0.00102875 0.000603642 2.17191 0.115249 0.00102875 0.000603642
0.381481 0.167264 0.00663554 0.0010438 0.000600631 2.17516 0.115249 0.0010438 0.000600631
0.385185 0.170543 0.00672586 0.00104471 0.000594911 2.17844 0.115128 0.00104471 0.000594911
0.388889 0.173855 0.0068192 0.00104441 0.000604244 2.18175 0.115008 0.00104441 0.000604244
0.392593 0.177199 0.00691554 0.0010432 0.000604244 2.1851 0.114858 0.0010432 0.000604244
0.396296 0.180575 0.00701489 0.00104109 0.000589492 2.18847 0.114888 0.00104109 0.000589492
0.4 0.183984 0.00709919 0.00103778 0.000597018 2.19188 0.114948 0.00103778 0.000597018
0.403704 0.187426 0.00719854 0.00103357 0.000619899 2.19532 0.114978 0.00103357 0.000619899
0.407407 0.1909 0.00726779 0.00102785 0.000651211 2.1988 0.115008 0.00102785 0.000651211
0.411111 0.194408 0.00736112 0.00102122 0.000660845 2.2023 0.115038 0.00102122 0.000660845
0.414815 0.197948 0.00746348 0.0010134 0.000670178 2.20584 0.115098 0.0010134 0.000670178
0.418519 0.20152 0.00758692 0.00100406 0.000679511 2.20942 0.115098 0.00100406 0.000679511
0.422222 0.205126 0.00770434 0.000993525 0.000689145 2.21302 0.115068 0.000993525 0.000689145
0.425926 0.208765 0.00781874 0.000981783 0.000698478 2.21666 0.115068 0.000981783 0.000698478
0.42963 0.212436 0.00789401 0.000968536 0.000707811 2.22033 0.115098 0.000968536 0.000707811
0.433333 0.216141 0.00799637 0.000953784 0.000717145 2.22404 0.115189 0.000953784 0.000717145
0.437037 0.219879 0.00810777 0.000964924 0.000728886 2.22778 0.115279 0.000964924 0.000728886
0.440741 0.223649 0.00824927 0.000945655 0.000736112 2.23155 0.115339 0.000945655 0.000736112
0.444444 0.227453 0.00833357 0.00091043 0.000756584 2.23535 0.11543 0.00091043 0.000756584
0.448148 0.23129 0.00844496 0.000880625 0.000770434 2.23919 0.11555 0.000880625 0.000770434
0.451852 0.235161 0.00855636 0.000858346 0.000764111 2.24306 0.11564 0.000858346 0.000764111
0.455556 0.239065 0.00867679 0.000834561 0.000773444 2.24696 0.115731 0.000834561 0.000773444
0.459259 0.243002 0.00875807 0.00080897 0.000775251 2.2509 0.115821 0.00080897 0.000775251
0.462963 0.246972 0.00885141 0.000814691 0.000776154 2.25487 0.115941 0.000814691 0.000776154
0.466667 0.250976 0.00896882 0.000832755 0.000779767 2.25887 0.116032 0.000832755 0.000779767
0.47037 0.255014 0.00905613 0.00085112 0.00079482 2.26291 0.116092 0.00085112 0.00079482
0.474074 0.259085 0.00917656 0.000869786 0.000819508 2.26698 0.116152 0.000869786 0.000819508
0.477778 0.26319 0.00927591 0.000888753 0.000828841 2.27109 0.116122 0.000888753 0.000828841
0.481481 0.267328 0.00936021 0.000907721 0.000844496 2.27523 0.116062 0.000907721 0.000844496
0.485185 0.271501 0.00945956 0.00092729 0.000864367 2.2794 0.116002 0.00092729 0.000864367
0.488889 0.275707 0.00954988 0.000947161 0.000884538 2.2836 0.115911 0.000947161 0.000884538
0.492593 0.279947 0.0096101 0.000970343 0.000905312 2.28784 0.115851 0.000970343 0.000905312
0.496296 0.284221 0.00968536 0.00106398 0.00091585 2.29212 0.115761 0.00106398 0.00091585
0.5 0.288529 0.00977569 0.00116092 0.000922774 2.29643 0.115701 0.00116092 0.000922774
0.503704 0.292871 0.00988106 0.00126087 0.000939634 2.30077 0.11564 0.00126087 0.000939634
0.507407 0.297247 0.0100075 0.00136414 0.000956795 2.30514 0.11567 0.00136414 0.000956795
0.511111 0.301658 0.01014 0.00147072 0.000974257 2.30955 0.115701 0.00147072 0.000974257
0.514815 0.306102 0.0102454 0.00152009 0.000991719 2.314 0.115731 0.00152009 0.000991719
0.518519 0.310581 0.0103507 0.0015514 0.00100918 2.31848 0.115761 0.0015514 0.00100918
0.522222 0.315095 0.0103507 0.00158302 0.00102724 2.32299 0.115791 0.00158302 0.00102724
0.525926 0.319643 0.0103778 0.00166972 0.00103778 2.32754 0.115821 0.00166972 0.00103778
0.52963 0.324225 0.0104621 0.00178654 0.00105886 2.33212 0.115851 0.00178654 0.00105886
0.533333 0.328842 0.0105585 0.00190697 0.00108204 2.33674 0.115851 0.00190697 0.00108204
0.537037 0.333494 0.0105916 0.00198494 0.00110101 2.34139 0.115821 0.00198494 0.00110101
0.540741 0.338181 0.0106337 0.00201023 0.00111967 2.34608 0.115761 0.00201023 0.00111967
0.544444 0.342902 0.010715 0.00203552 0.00113894 2.3508 0.115731 0.00203552 0.00113894
0.548148 0.347658 0.010718 0.00206111 0.00119343 2.35556 0.11567 0.00206111 0.00119343
0.551852 0.35245 0.0107843 0.0020867 0.00123619 2.36035 0.11564 0.0020867 0.00123619
0.555556 0.357276 0.0108505 0.00211229 0.0012675 2.36517 0.11564 0.00211229 0.0012675
0.559259 0.362137 0.0108716 0.00213819 0.00129971 2.37003 0.11564 0.00213819 0.00129971
0.562963 0.367034 0.0109258 0.00216408 0.00133223 2.37493 0.115791 0.00216408 0.00133223
0.566667 0.371966 0.0109589 0.00219027 0.00136143 2.37986 0.115731 0.00219027 0.00136143
0.57037 0.376933 0.0110492 0.00221677 0.00138251 2.38483 0.11564 0.00221677 0.00138251
0.574074 0.381936 0.0111064 0.00224326 0.00139575 2.38983 0.11558 0.00224326 0.00139575
0.577778 0.386974 0.0112148 0.00226975 0.001409 2.39487 0.11555 0.00226975 0.001409
0.581481 0.392048 0.011284 0.00229655 0.00142225 2.39994 0.11552 0.00229655 0.00142225
0.585185 0.397158 0.0114255 0.00232364 0.00143549 2.40505 0.11552 0.00232364 0.00143549
0.588889 0.402303 0.0114737 0.00235074 0.00144904 2.4102 0.11555 0.00235074 0.00144904
0.592593 0.407484 0.0115369 0.00237784 0.00146289 2.41538 0.11561 0.00237784 0.00146289
0.596296 0.412701 0.0116002 0.00240554 0.00153184 2.4206 0.11564 0.00240554 0.00153184
0.6 0.417954 0.0115911 0.00243293 0.00153966 2.42585 0.11567 0.00243293 0.00153966
0.603704 0.423243 0.011558 0.00246093 0.00154719 2.43114 0.115731 0.00246093 0.00154719
0.607407 0.428569 0.011558 0.00248863 0.00155472 2.43647 0.115911 0.00248863 0.00155472
0.611111 0.43393 0.0116363 0.00251693 0.00156224 2.44183 0.115941 0.00251693 0.00156224
0.614815 0.439328 0.0116754 0.00253891 0.00156977 2.44722 0.115911 0.00253891 0.00156977
0.618519 0.444763 0.0117627 0.0025651 0.001577 2.45266 0.115881 0.0025651 0.001577
0.622222 0.450234 0.0118079 0.00260243 0.00158813 2.45813 0.115941 0.00260243 0.00158813
0.625926 0.455741 0.011841 0.00263104 0.00161192 2.46364 0.115971 0.00263104 0.00161192
0.62963 0.461285 0.0119494 0.00266024 0.00163661 2.46918 0.115941 0.00266024 0.00163661
0.633333 0.466867 0.0121029 0.00268944 0.00166852 2.47476 0.115821 0.00268944 0.00166852
0.637037 0.472485 0.0121481 0.00271865 0.00170073 2.48038 0.115761 0.00271865 0.00170073
0.640741 0.478139 0.0120909 0.00274845 0.00173355 2.48604 0.115701 0.00274845 0.00173355
0.644444 0.483832 0.012109 0.00277826 0.00176637 2.49173 0.11567 0.00277826 0.00176637
0.648148 0.489561 0.0121842 0.00280806 0.00179979 2.49746 0.11564 0.00280806 0.00179979
0.651852 0.495327 0.0122414 0.00283847 0.00183351 2.50322 0.115761 0.00283847 0.00183351
0.655556 0.501131 0.0123016 0.00286858 0.00186783 2.50903 0.115791 0.00286858 0.00186783
0.659259 0.506973 0.0123709 0.00289929 0.00190245 2.51487 0.115851 0.00289929 0.00190245
0.662963 0.512852 0.0124221 0.00293 0.00193737 2.52075 0.115821 0.00293 0.00193737
0.666667 0.518768 0.012413 0.00294083 0.0019726 2.52666 0.115731 0.00294083 0.0019726
0.67037 0.524723 0.0125154 0.00294053 0.00200843 2.53262 0.11567 0.00294053 0.00200843
0.674074 0.530715 0.0125395 0.00302273 0.00204425 2.53861 0.11564 0.00302273 0.00204425
0.677778 0.536745 0.0125756 0.00305584 0.00208098 2.54464 0.11561 0.00305584 0.00208098
0.681481 0.542813 0.0126509 0.00308595 0.00211771 2.55071 0.11558 0.00308595 0.00211771
0.685185 0.54892 0.0127563 0.00311907 0.00215505 2.55682 0.11552 0.00311907 0.00215505
0.688889 0.555065 0.0127803 0.00315218 0.00219238 2.56296 0.11552 0.00315218 0.00219238
0.692593 0.561248 0.0127141 0.0031853 0.00223031 2.56914 0.11555 0.0031853 0.00223031
0.696296 0.567469 0.0127623 0.00321842 0.00226885 2.57537 0.11558 0.00321842 0.00226885
0.7 0.57373 0.0128586 0.00322143 0.00229986 2.58163 0.115701 0.00322143 0.00229986
0.703704 0.580029 0.012964 0.00317326 0.00233027 2.58793 0.115731 0.00317326 0.00233027
0.707407 0.586366 0.0130453 0.00312208 0.00236068 2.59426 0.11567 0.00312208 0.00236068
0.711111 0.592743 0.0130724 0.00306789 0.00239138 2.60064 0.11558 0.00306789 0.00239138
0.714815 0.599159 0.0130393 0.0030167 0.00242239 2.60706 0.11546 0.0030167 0.00242239
0.718519 0.605613 0.0130603 0.00296131 0.0024534 2.61351 0.115339 0.00296131 0.0024534
0.722222 0.612108 0.0131115 0.00290591 0.00248472 2.62 0.115249 0.00290591 0.00248472
0.725926 0.618641 0.0131386 0.00288062 0.00251633 2.62654 0.115279 0.00288062 0.00251633
0.72963 0.625214 0.0131055 0.00292066 0.00254824 2.63311 0.11546 0.00292066 0.00254824
0.733333 0.631826 0.0131206 0.00296131 0.00258015 2.63972 0.11543 0.00296131 0.00258015
0.737037 0.638479 0.0131988 0.00300195 0.00261237 2.64638 0.11546 0.00300195 0.00261237
0.740741 0.645171 0.013253 0.0030438 0.002622 2.65307 0.11555 0.0030438 0.002622
0.744444 0.651903 0.0134156 0.00308294 0.00257594 2.6598 0.11561 0.00308294 0.00257594
0.748148 0.658675 0.0134728 0.00306487 0.00252897 2.66657 0.11564 0.00306487 0.00252897
0.751852 0.665487 0.0135691 0.00302273 0.00252867 2.67338 0.11567 0.00302273 0.00252867
0.755556 0.672339 0.0136896 0.00298268 0.00255848 2.68024 0.115791 0.00298268 0.00255848
0.759259 0.679232 0.0138672 0.00294083 0.00258889 2.68713 0.116002 0.00294083 0.00258889
0.762963 0.686165 0.013807 0.00289808 0.00261929 2.69406 0.116122 0.00289808 0.00261929
0.766667 0.693139 0.0140238 0.00285473 0.0026497 2.70104 0.116032 0.00285473 0.0026497
0.77037 0.700154 0.014099 0.00281047 0.00268041 2.70805 0.115851 0.00281047 0.00268041
0.774074 0.70721 0.0142465 0.00282372 0.00271112 2.71511 0.11564 0.00282372 0.00271112
0.777778 0.714307 0.0142706 0.00283727 0.00274213 2.7222 0.11546 0.00283727 0.00274213
0.781481 0.721444 0.0143098 0.00285142 0.00277314 2.72934 0.115249 0.00285142 0.00277314
0.785185 0.728624 0.0144001 0.00286557 0.00280445 2.73652 0.115098 0.00286557 0.00280445
0.788889 0.735844 0.0144964 0.00288002 0.00283576 2.74374 0.114978 0.00288002 0.00283576
0.792593 0.743106 0.014662 0.00289447 0.00286737 2.751 0.114978 0.00289447 0.00286737
0.796296 0.75041 0.0147824 0.00290952 0.00289899 2.75831 0.114978 0.00290952 0.00289899
0.8 0.757755 0.0148547 0.00292458 0.0029309 2.76565 0.114978 0.00292458 0.0029309
0.803704 0.765142 0.014933 0.00294023 0.00296281 2.77304 0.114978 0.00294023 0.00296281
0.807407 0.772572 0.0149872 0.00295589 0.00299473 2.78047 0.114978 0.00295589 0.00299473
0.811111 0.780043 0.0149932 0.00297215 0.00302574 2.78794 0.114978 0.00297215 0.00302574
0.814815 0.787557 0.0150564 0.00304681 0.00302875 2.79545 0.114978 0.00304681 0.00302875
0.818519 0.795113 0.0151257 0.00312208 0.00294294 2.80301 0.115159 0.00312208 0.00294294
0.822222 0.802712 0.0150534 0.00319734 0.00285503 2.81061 0.115159 0.00319734 0.00285503
0.825926 0.810353 0.0150865 0.00317928 0.00276682 2.81825 0.115008 0.00317928 0.00276682
0.82963 0.818038 0.0151768 0.00312208 0.0026783 2.82593 0.115008 0.00312208 0.0026783
0.833333 0.825765 0.0152371 0.00307692 0.00265542 2.83366 0.115068 0.00307692 0.00265542
0.837037 0.833535 0.0153244 0.00309498 0.00268252 2.84143 0.115098 0.00309498 0.00268252
0.840741 0.841349 0.0155562 0.00311305 0.00271022 2.84925 0.115128 0.00311305 0.00271022
0.844444 0.849206 0.0156947 0.00313412 0.00273852 2.8571 0.115219 0.00313412 0.00273852
0.848148 0.857106 0.0158633 0.00316423 0.00276712 2.865 0.115339 0.00316423 0.00276712
0.851852 0.86505 0.0159867 0.00323347 0.00279602 2.87295 0.11546 0.00323347 0.00279602
0.855556 0.873038 0.0161975 0.00330573 0.00282553 2.88093 0.11558 0.00330573 0.00282553
0.859259 0.88107 0.0163871 0.00337799 0.00285563 2.88897 0.115731 0.00337799 0.00285563
0.862963 0.889146 0.0164082 0.00345024 0.00288604 2.89704 0.115971 0.00345024 0.00288604
0.866667 0.897266 0.0164474 0.00352551 0.00291705 2.90516 0.116242 0.00352551 0.00291705
0.87037 0.90543 0.016348 0.00359777 0.00294836 2.91333 0.116513 0.00359777 0.00294836
0.874074 0.913639 0.0163028 0.00367303 0.00298027 2.92154 0.116634 0.00367303 0.00298027
0.877778 0.921893 0.0165076 0.0037483 0.00301369 2.92979 0.116724 0.0037483 0.00301369
0.881481 0.930191 0.0167454 0.00382658 0.00304681 2.93809 0.116664 0.00382658 0.00304681


==> anc/data/fig7_right1_trace_anomaly_24x8_MS_120.0.dat <==
0 0 7.03596e-307 0 0 0.418801 0.0692758 6.52716e-16 -6.52716e-16
0.00740741 4.19515e-05 2.80024e-05 2.08068e-06 1.85067e-06 0.418843 0.0693059 2.08068e-06 1.85067e-06
0.0148148 0.000167781 0.000111997 8.30948e-06 7.39424e-06 0.418969 0.0693059 8.30948e-06 7.39424e-06
0.0222222 0.000377416 0.000251874 1.86512e-05 1.66099e-05 0.419178 0.0692758 1.86512e-05 1.66099e-05
0.0296296 0.000670732 0.000447688 3.30573e-05 2.94565e-05 0.419472 0.0693962 3.30573e-05 2.94565e-05
0.037037 0.00104756 0.000698478 5.13923e-05 4.58828e-05 0.419849 0.0697274 5.13923e-05 4.58828e-05
0.0444444 0.00150767 0.00100406 7.36112e-05 6.58135e-05 0.420309 0.0698779 7.36112e-05 6.58135e-05
0.0518519 0.00205081 0.00136474 9.95332e-05 8.92667e-05 0.420852 0.0700285 9.95332e-05 8.92667e-05
0.0592593 0.00267664 0.00178022 0.000129008 0.000116122 0.421478 0.0699381 0.000129008 0.000116122
0.0666667 0.0033848 0.00224657 0.000161854 0.000146259 0.422186 0.0700285 0.000161854 0.000146259
0.0740741 0.00417487 0.00276892 0.000197832 0.000179617 0.422976 0.0705403 0.000197832 0.000179617
0.0814815 0.00504639 0.00334487 0.00023676 0.000216077 0.423847 0.0705403 0.00023676 0.000216077
0.0888889 0.00599884 0.0039741 0.000278338 0.000255486 0.4248 0.0707811 0.000278338 0.000255486
0.0962963 0.00703165 0.00464247 0.000322444 0.000297756 0.425833 0.0706908 0.000322444 0.000297756
0.103704 0.00814422 0.005356 0.000368206 0.000342616 0.426945 0.0708112 0.000368206 0.000342616
0.111111 0.00933587 0.00612674 0.000416076 0.000390184 0.428137 0.0710822 0.000416076 0.000390184
0.118519 0.0106059 0.00694865 0.00046515 0.000439861 0.429407 0.0707209 0.00046515 0.000439861
0.125926 0.0119535 0.00781272 0.00051573 0.000491945 0.430755 0.0705102 0.00051573 0.000491945
0.133333 0.013378 0.00870388 0.000573535 0.000545837 0.432179 0.070179 0.000573535 0.000545837
0.140741 0.0148783 0.00965225 0.000633749 0.000601233 0.433679 0.0703898 0.000633749 0.000601233
0.148148 0.0164537 0.0106157 0.000695769 0.000658436 0.435255 0.0701489 0.000695769 0.000658436
0.155556 0.0181032 0.0116483 0.000759595 0.000716843 0.436904 0.0701188 0.000759595 0.000716843
0.162963 0.0198258 0.0127201 0.000825228 0.000776455 0.438627 0.070179 0.000825228 0.000776455
0.17037 0.0216203 0.013819 0.000892366 0.000836669 0.440421 0.07045 0.000892366 0.000836669
0.177778 0.0234858 0.0149661 0.000960408 0.000897484 0.442287 0.0708715 0.000960408 0.000897484
0.185185 0.025421 0.0161192 0.00102965 0.000958601 0.444222 0.0710822 0.00102965 0.000958601
0.192593 0.0274247 0.0173114 0.0010995 0.00101942 0.446226 0.0717446 0.0010995 0.00101942
0.2 0.0294958 0.0185398 0.00116995 0.00108926 0.448297 0.0715639 0.00116995 0.00108926
0.207407 0.0316328 0.0197591 0.0012407 0.00119253 0.450434 0.0720757 0.0012407 0.00119253
0.214815 0.0338344 0.0209814 0.00131145 0.00130302 0.452636 0.0722263 0.00131145 0.00130302
0.222222 0.0360993 0.0221978 0.0013816 0.00142074 0.4549 0.0733402 0.0013816 0.00142074
0.22963 0.038426 0.0234954 0.00145145 0.00148397 0.457227 0.0737015 0.00145145 0.00148397
0.237037 0.040813 0.0248893 0.00152039 0.00150745 0.459614 0.0745746 0.00152039 0.00150745
0.244444 0.0432587 0.0261357 0.00158783 0.00162366 0.46206 0.0754176 0.00158783 0.00162366
0.251852 0.0457615 0.0274634 0.00165407 0.00167394 0.464563 0.0756283 0.00165407 0.00167394
0.259259 0.0483199 0.0288905 0.0017182 0.0017194 0.467121 0.0762004 0.0017182 0.0017194
0.266667 0.050932 0.030167 0.00178022 0.00175974 0.469733 0.0767122 0.00178022 0.00175974
0.274074 0.0535959 0.0314315 0.00183983 0.00184495 0.472397 0.0774347 0.00183983 0.00184495
0.281481 0.0563097 0.0328465 0.00189703 0.00193888 0.475111 0.0780971 0.00189703 0.00193888
0.288889 0.0590717 0.0340809 0.00195122 0.00192985 0.477873 0.0788197 0.00195122 0.00192985
0.296296 0.06188 0.0354056 0.0020021 0.00198374 0.480681 0.0789401 0.0020021 0.00198374
0.303704 0.0647335 0.0367303 0.00204817 0.00208369 0.483535 0.0796325 0.00204817 0.00208369
0.311111 0.0676311 0.0378142 0.00208821 0.00208369 0.486432 0.0798734 0.00208821 0.00208369
0.318519 0.070572 0.0391088 0.00210778 0.00208761 0.489373 0.0801745 0.00210778 0.00208761
0.325926 0.073556 0.0404937 0.0021433 0.00210627 0.492357 0.0812282 0.0021433 0.00210627
0.333333 0.0765836 0.0418786 0.00217823 0.00226704 0.495385 0.0813486 0.00217823 0.00226704
0.340741 0.0796558 0.0430528 0.002199 0.00240463 0.498457 0.0817701 0.002199 0.00240463
0.348148 0.0827745 0.0444678 0.00224055 0.00243233 0.501576 0.0821615 0.00224055 0.00243233
0.355556 0.0859419 0.0454613 0.00218937 0.0026205 0.504743 0.0831249 0.00218937 0.0026205
0.362963 0.0891611 0.0473279 0.00213307 0.00263856 0.507962 0.0840884 0.00213307 0.00263856
0.37037 0.0924363 0.0482311 0.00220201 0.00257745 0.511237 0.0846905 0.00220201 0.00257745
0.377778 0.0957739 0.0491042 0.0022276 0.0028186 0.514575 0.0861356 0.0022276 0.0028186
0.385185 0.0991828 0.0501881 0.00235074 0.00306487 0.517984 0.0872496 0.00235074 0.00306487
0.392593 0.102672 0.0512719 0.00248562 0.00331777 0.521473 0.0875807 0.00248562 0.00331777
0.4 0.106249 0.0520547 0.00276381 0.00338401 0.52505 0.0885141 0.00276381 0.00338401
0.407407 0.109921 0.0527773 0.003101 0.00379346 0.528722 0.0891162 0.003101 0.00379346
0.414815 0.113697 0.0541622 0.00335992 0.00408851 0.532498 0.0895678 0.00335992 0.00408851
0.422222 0.117582 0.0554568 0.00379045 0.00434441 0.536383 0.0905312 0.00379045 0.00434441
0.42963 0.121584 0.0555772 0.00407947 0.00453409 0.540385 0.0905613 0.00407947 0.00453409
0.437037 0.125716 0.056932 0.00431732 0.00458828 0.544517 0.0911334 0.00431732 0.00458828
0.444444 0.129996 0.0585578 0.00460032 0.00485623 0.548797 0.0919763 0.00460032 0.00485623
0.451852 0.134438 0.0594309 0.00532289 0.00493451 0.553239 0.0928795 0.00532289 0.00493451
0.459259 0.139048 0.0602136 0.00595814 0.00468763 0.557849 0.0933613 0.00595814 0.00468763
0.466667 0.143853 0.0614781 0.00603943 0.00500074 0.562654 0.0937526 0.00603943 0.00500074
0.474074 0.14888 0.0625018 0.00618394 0.00556073 0.567681 0.0953784 0.00618394 0.00556073
0.481481 0.154135 0.0635856 0.00696973 0.00603341 0.572936 0.0951978 0.00696973 0.00603341
0.488889 0.159634 0.0646996 0.0076652 0.00615383 0.578435 0.0956193 0.0076652 0.00615383
0.496296 0.165377 0.0661447 0.00816798 0.00750262 0.584178 0.0960709 0.00816798 0.00750262
0.503704 0.171341 0.0677705 0.00898388 0.00839077 0.590142 0.0973956 0.00898388 0.00839077
0.511111 0.177497 0.0690048 0.00937225 0.00849313 0.596298 0.0988407 0.00937225 0.00849313
0.518519 0.183794 0.070179 0.00967031 0.00922172 0.602595 0.0992622 0.00967031 0.00922172
0.525926 0.190178 0.0703295 0.0102243 0.0101761 0.608979 0.0993224 0.0102243 0.0101761
0.533333 0.196597 0.0715037 0.0110793 0.0105013 0.615399 0.100075 0.0110793 0.0105013
0.540741 0.203002 0.0726779 0.0122204 0.0107451 0.621803 0.10137 0.0122204 0.0107451
0.548148 0.209343 0.0749961 0.0124702 0.011001 0.628144 0.103086 0.0124702 0.011001
0.555556 0.215575 0.0769831 0.0126358 0.0114827 0.634376 0.103297 0.0126358 0.0114827
0.562963 0.221651 0.0788197 0.0127533 0.011835 0.640452 0.105133 0.0127533 0.011835
0.57037 0.227528 0.0803551 0.0127834 0.0120367 0.646329 0.106548 0.0127834 0.0120367
0.577778 0.233164 0.0816497 0.0127713 0.0121903 0.651965 0.108354 0.0127713 0.0121903
0.585185 0.23852 0.0829744 0.0128466 0.0122113 0.657321 0.108354 0.0128466 0.0122113
0.592593 0.243555 0.0849313 0.0128044 0.0121391 0.662356 0.108475 0.0128044 0.0121391
0.6 0.248234 0.0866474 0.0127352 0.0120247 0.667035 0.10986 0.0127352 0.0120247
0.607407 0.25252 0.087641 0.0126388 0.0122956 0.671321 0.110883 0.0126388 0.0122956
0.614815 0.25638 0.0894173 0.0125214 0.0120186 0.675181 0.111696 0.0125214 0.0120186
0.622222 0.259781 0.0909226 0.0123859 0.0116995 0.678582 0.112569 0.0123859 0.0116995
0.62963 0.262693 0.0926387 0.0122384 0.0116032 0.681494 0.114165 0.0122384 0.0116032
0.637037 0.265086 0.0939935 0.0123257 0.0114647 0.683887 0.115369 0.0123257 0.0114647
0.644444 0.266934 0.0956494 0.0119253 0.011278 0.685735 0.117928 0.0119253 0.011278
0.651852 0.26821 0.097245 0.0117627 0.0110914 0.687011 0.118832 0.0117627 0.0110914
0.659259 0.268891 0.0985697 0.0114978 0.0108625 0.687692 0.119554 0.0114978 0.0108625
0.666667 0.268953 0.100436 0.0111696 0.0106096 0.687754 0.119253 0.0111696 0.0106096
0.674074 0.268376 0.100828 0.0109619 0.0104681 0.687177 0.120247 0.0109619 0.0104681
0.681481 0.267141 0.102574 0.0109167 0.010697 0.685942 0.121541 0.0109167 0.010697
0.688889 0.265229 0.103628 0.0106668 0.0106006 0.68403 0.121692 0.0106668 0.0106006
0.696296 0.262625 0.104772 0.0104621 0.0105223 0.681426 0.122113 0.0104621 0.0105223
0.703704 0.259314 0.105133 0.0104019 0.0104531 0.678115 0.121662 0.0104019 0.0104531
0.711111 0.255283 0.106488 0.0103507 0.0104019 0.674084 0.121963 0.0103507 0.0104019
0.718519 0.250522 0.10703 0.0102604 0.0103688 0.669323 0.122776 0.0102604 0.0103688
0.725926 0.24502 0.108445 0.0102032 0.0112419 0.663821 0.123739 0.0102032 0.0112419
0.733333 0.238769 0.109348 0.00992923 0.0118049 0.65757 0.124492 0.00992923 0.0118049
0.740741 0.231764 0.108957 0.00974257 0.0114617 0.650565 0.124371 0.00974257 0.0114617
0.748148 0.223999 0.109709 0.009583 0.0111666 0.6428 0.125335 0.009583 0.0111666
0.755556 0.215471 0.109529 0.00945655 0.0109288 0.634272 0.125786 0.00945655 0.0109288
0.762963 0.206178 0.109739 0.00967934 0.0107481 0.624979 0.1269 0.00967934 0.0107481
0.77037 0.196122 0.110793 0.0098931 0.0108294 0.614923 0.127593 0.0098931 0.0108294
0.777778 0.185302 0.112238 0.0100948 0.0110131 0.604103 0.127683 0.0100948 0.0110131
0.785185 0.173723 0.111907 0.0102875 0.0112298 0.592525 0.127924 0.0102875 0.0112298
0.792593 0.16139 0.111847 0.0104681 0.0114797 0.580191 0.128707 0.0104681 0.0114797
0.8 0.148309 0.110462 0.0106337 0.0117688 0.567111 0.129369 0.0106337 0.0117688
0.807407 0.134489 0.110793 0.0107813 0.0120036 0.55329 0.130814 0.0107813 0.0120036
0.814815 0.119938 0.110342 0.0109167 0.0122083 0.53874 0.129881 0.0109167 0.0122083
0.822222 0.10467 0.110673 0.0110311 0.0125124 0.523471 0.1297 0.0110311 0.0125124
0.82963 0.0886952 0.110311 0.0111275 0.0129218 0.507496 0.130001 0.0111275 0.0129218
0.837037 0.07203 0.110853 0.0112027 0.0134367 0.490831 0.130935 0.0112027 0.0134367
0.844444 0.0546902 0.110643 0.0113051 0.0138853 0.473491 0.131717 0.0113051 0.0138853
0.851852 0.0366938 0.110643 0.0117688 0.0147313 0.455495 0.132831 0.0117688 0.0147313
0.859259 0.0180601 0.110643 0.0123227 0.015502 0.436861 0.133464 0.0123227 0.015502
0.866667 -0.00118968 0.111064 0.0130302 0.016077 0.417611 0.134337 0.0130302 0.016077
0.874074 -0.0210328 0.111787 0.0135722 0.0166069 0.397768 0.134758 0.0135722 0.0166069
0.881481 -0.041445 0.111546 0.0142857 0.017188 0.377356 0.135782 0.0142857 0.017188


==> anc/data/fig7_right1_trace_anomaly_28x10_MS_120.0.dat <==
0 0 6.97876e-307 0 0 0.418801 0.0692758 6.52716e-16 -6.52716e-16
0.0037037 1.00269e-05 1.01279e-05 6.64157e-07 6.72285e-07 0.418811 0.0692758 6.64157e-07 6.72285e-07
0.00740741 4.01075e-05 4.04937e-05 2.65693e-06 2.68974e-06 0.418841 0.0692758 2.65693e-06 2.68974e-06
0.0111111 9.02421e-05 9.11032e-05 5.97922e-06 6.05147e-06 0.418891 0.0692758 5.97922e-06 6.05147e-06
0.0148148 0.000160431 0.000161945 1.06337e-05 1.07632e-05 0.418961 0.0692457 1.06337e-05 1.07632e-05
0.0185185 0.000250675 0.000252988 1.6619e-05 1.68207e-05 0.419052 0.0692457 1.6619e-05 1.68207e-05
0.0222222 0.000360974 0.000364293 2.3944e-05 2.4227e-05 0.419162 0.0692156 2.3944e-05 2.4227e-05
0.0259259 0.00049133 0.000495558 3.26057e-05 3.29971e-05 0.419292 0.0692457 3.26057e-05 3.29971e-05
0.0296296 0.000641742 0.000646996 4.26012e-05 4.3113e-05 0.419443 0.0692758 4.26012e-05 4.3113e-05
0.0333333 0.000812213 0.000818303 5.39815e-05 5.45837e-05 0.419613 0.0692156 5.39815e-05 5.45837e-05
0.037037 0.00100274 0.00100978 6.66866e-05 6.74092e-05 0.419804 0.0691855 6.66866e-05 6.74092e-05
0.0407407 0.00121333 0.00122113 8.07465e-05 8.16196e-05 0.420014 0.0690651 8.07465e-05 8.16196e-05
0.0444444 0.00144399 0.00145235 9.61913e-05 9.71848e-05 0.420245 0.0690349 9.61913e-05 9.71848e-05
0.0481481 0.00169471 0.00170344 0.000113021 0.000114135 0.420496 0.0689446 0.000113021 0.000114135
0.0518519 0.00196549 0.0019741 0.000131206 0.00013247 0.420767 0.0689145 0.000131206 0.00013247
0.0555556 0.00225634 0.00226433 0.000150805 0.00015219 0.421057 0.0688242 0.000150805 0.00015219
0.0592593 0.00256726 0.00257383 0.00017179 0.000173295 0.421368 0.0687941 0.00017179 0.000173295
0.062963 0.00289825 0.0029023 0.000194189 0.000195785 0.421699 0.0685231 0.000194189 0.000195785
0.0666667 0.00324932 0.00324853 0.000218034 0.00021972 0.42205 0.068493 0.000218034 0.00021972
0.0703704 0.00362046 0.00361583 0.000243293 0.000245039 0.422422 0.0682823 0.000243293 0.000245039
0.0740741 0.00401168 0.0040012 0.000269998 0.000271774 0.422813 0.0683726 0.000269998 0.000271774
0.0777778 0.00442298 0.00440463 0.000298178 0.000299713 0.423224 0.0684027 0.000298178 0.000299713
0.0814815 0.00485437 0.00483516 0.000327863 0.000329068 0.423655 0.0682221 0.000327863 0.000329068
0.0851852 0.00530585 0.00527773 0.000358873 0.000359777 0.424107 0.067921 0.000358873 0.000359777
0.0888889 0.00577742 0.00573836 0.00039169 0.00039169 0.424578 0.0679812 0.00039169 0.00039169
0.0925926 0.00626908 0.00622007 0.00042571 0.000425108 0.42507 0.0683124 0.00042571 0.000425108
0.0962963 0.00678084 0.00671382 0.000461237 0.000459731 0.425582 0.0684328 0.000461237 0.000459731
0.1 0.0073127 0.00722564 0.000498569 0.000495859 0.426114 0.0686737 0.000498569 0.000495859
0.103704 0.00786467 0.00776154 0.000537708 0.000533493 0.426666 0.0685231 0.000537708 0.000533493
0.107407 0.00843674 0.00832153 0.000579857 0.000572331 0.427238 0.0683124 0.000579857 0.000572331
0.111111 0.00902893 0.00888452 0.000623813 0.000612674 0.42783 0.0680715 0.000623813 0.000612674
0.114815 0.00964124 0.00946559 0.000669576 0.000654221 0.428442 0.068192 0.000669576 0.000654221
0.118519 0.0102737 0.0100587 0.000717446 0.000697274 0.429075 0.0682221 0.000717446 0.000697274
0.122222 0.0109262 0.0106759 0.000767122 0.000741832 0.429727 0.0683726 0.000767122 0.000741832
0.125926 0.0115989 0.0113232 0.000819207 0.000787594 0.4304 0.0683726 0.000819207 0.000787594
0.12963 0.0122917 0.0119915 0.000873098 0.000834862 0.431093 0.0686436 0.000873098 0.000834862
0.133333 0.0130047 0.012678 0.000929398 0.000883635 0.431806 0.0685833 0.000929398 0.000883635
0.137037 0.0137378 0.0133855 0.000987805 0.000933613 0.432539 0.0687941 0.000987805 0.000933613
0.140741 0.014491 0.014102 0.00104832 0.000984794 0.433292 0.0688844 0.00104832 0.000984794
0.144444 0.0152645 0.0148336 0.00111154 0.00103778 0.434066 0.0692758 0.00111154 0.00103778
0.148148 0.016058 0.0155803 0.00117688 0.00109197 0.434859 0.0695468 0.00117688 0.00109197
0.151852 0.0168718 0.016342 0.00124462 0.00114767 0.435673 0.0695167 0.00124462 0.00114767
0.155556 0.0177057 0.0171218 0.00131507 0.00120457 0.436507 0.0694865 0.00131507 0.00120457
0.159259 0.0185598 0.0179196 0.00138792 0.00126298 0.437361 0.0695468 0.00138792 0.00126298
0.162963 0.019434 0.0187325 0.00146349 0.00132289 0.438235 0.0699984 0.00146349 0.00132289
0.166667 0.0203285 0.0195514 0.00154177 0.00138401 0.43913 0.0705704 0.00154177 0.00138401
0.17037 0.0212432 0.0203582 0.00162276 0.00144693 0.440044 0.0709317 0.00162276 0.00144693
0.174074 0.022178 0.0212193 0.00170645 0.00151076 0.440979 0.0709016 0.00170645 0.00151076
0.177778 0.0231331 0.0220954 0.00179316 0.00157639 0.441934 0.0712628 0.00179316 0.00157639
0.181481 0.0241084 0.0229835 0.00188258 0.00164323 0.442909 0.0713833 0.00188258 0.00164323
0.185185 0.0251039 0.0238747 0.00197531 0.00171157 0.443905 0.0717446 0.00197531 0.00171157
0.188889 0.0261197 0.0247599 0.00207105 0.00178142 0.444921 0.0721661 0.00207105 0.00178142
0.192593 0.0271557 0.025654 0.0021701 0.00185217 0.445957 0.0726779 0.0021701 0.00185217
0.196296 0.0282119 0.0265723 0.00227216 0.00191299 0.447013 0.0727381 0.00227216 0.00191299
0.2 0.0292884 0.0275327 0.00237754 0.0019738 0.448089 0.0724972 0.00237754 0.0019738
0.203704 0.0303851 0.0285021 0.00248652 0.00203522 0.449186 0.0726478 0.00248652 0.00203522
0.207407 0.0315021 0.0294565 0.00258588 0.00209634 0.450303 0.0729187 0.00258588 0.00209634
0.211111 0.0326394 0.030438 0.00266957 0.00215806 0.45144 0.0731596 0.00266957 0.00215806
0.214815 0.033797 0.0314315 0.00275417 0.00221345 0.452598 0.0734004 0.00275417 0.00221345
0.218519 0.0349748 0.0323949 0.00283937 0.00228119 0.453776 0.0741832 0.00283937 0.00228119
0.222222 0.036173 0.0333283 0.00292548 0.00234291 0.454974 0.0747853 0.00292548 0.00234291
0.225926 0.0373914 0.0342917 0.00301068 0.00240463 0.456193 0.0749961 0.00301068 0.00240463
0.22963 0.0386302 0.0352551 0.00309799 0.00246605 0.457431 0.075809 0.00309799 0.00246605
0.233333 0.0398893 0.0361884 0.00318831 0.00252717 0.45869 0.0769831 0.00318831 0.00252717
0.237037 0.0411688 0.0370916 0.00327562 0.00258828 0.45997 0.0776756 0.00327562 0.00258828
0.240741 0.0424686 0.0380851 0.00336594 0.0026491 0.46127 0.077796 0.00336594 0.0026491
0.244444 0.0437887 0.0391088 0.00345325 0.00271323 0.46259 0.078639 0.00345325 0.00271323
0.248148 0.0451292 0.0400722 0.00354357 0.00281559 0.46393 0.0791207 0.00354357 0.00281559
0.251852 0.0464901 0.0410356 0.00365196 0.00292066 0.465291 0.079753 0.00365196 0.00292066
0.255556 0.0478713 0.0420893 0.00377841 0.00302875 0.466672 0.0801143 0.00377841 0.00302875
0.259259 0.049273 0.0431732 0.00390787 0.00314014 0.468074 0.0805659 0.00390787 0.00314014
0.262963 0.050695 0.0443473 0.00404034 0.00325154 0.469496 0.0814691 0.00404034 0.00325154
0.266667 0.0521375 0.0454011 0.00417281 0.00336895 0.470939 0.0821314 0.00417281 0.00336895
0.27037 0.0536003 0.0464247 0.0043113 0.00348938 0.472401 0.0830647 0.0043113 0.00348938
0.274074 0.0550836 0.0474484 0.0044528 0.00361282 0.473885 0.0837572 0.0044528 0.00361282
0.277778 0.0565874 0.0485322 0.00459731 0.0037212 0.475388 0.0844195 0.00459731 0.0037212
0.281481 0.0581116 0.0495859 0.00474484 0.00379346 0.476913 0.0849313 0.00474484 0.00379346
0.285185 0.0596562 0.05073 0.00489537 0.00386271 0.478457 0.0858948 0.00489537 0.00386271
0.288889 0.0612213 0.0519343 0.00504891 0.00397711 0.480022 0.0865872 0.00504891 0.00397711
0.292593 0.062807 0.0530783 0.00520547 0.00410055 0.481608 0.0879721 0.00520547 0.00410055
0.296296 0.0644131 0.0540719 0.00536504 0.00423001 0.483214 0.0888452 0.00536504 0.00423001
0.3 0.0660397 0.0550353 0.00552761 0.00435947 0.484841 0.089357 0.00552761 0.00435947
0.303704 0.0676868 0.0561191 0.00569621 0.00449194 0.486488 0.0895377 0.00569621 0.00449194
0.307407 0.0693545 0.0571126 0.00586782 0.00462742 0.488156 0.0897183 0.00586782 0.00462742
0.311111 0.0710427 0.0581965 0.00604244 0.00476591 0.489844 0.0902301 0.00604244 0.00476591
0.314815 0.0727514 0.0592201 0.00622007 0.00490741 0.491552 0.0907721 0.00622007 0.00490741
0.318519 0.0744807 0.0604244 0.00640071 0.00505192 0.493282 0.0917957 0.00640071 0.00505192
0.322222 0.0762306 0.0612373 0.00658737 0.00519945 0.495032 0.0920366 0.00658737 0.00519945
0.325926 0.0780011 0.0623211 0.00677404 0.00534998 0.496802 0.0917054 0.00677404 0.00534998
0.32963 0.0797922 0.063134 0.00696672 0.00550353 0.498593 0.0926989 0.00696672 0.00550353
0.333333 0.0816039 0.0639469 0.00716542 0.00565707 0.500405 0.0940838 0.00716542 0.00565707
0.337037 0.0834362 0.0649705 0.00736714 0.00578653 0.502237 0.0953784 0.00736714 0.00578653
0.340741 0.0852892 0.0659942 0.00757187 0.00589492 0.50409 0.0964322 0.00757187 0.00589492
0.344444 0.0871628 0.0672285 0.0077796 0.00605147 0.505964 0.0971848 0.0077796 0.00605147
0.348148 0.0890571 0.068493 0.00799336 0.00618695 0.507858 0.0973655 0.00799336 0.00618695
0.351852 0.090972 0.0698177 0.00821013 0.00632243 0.509773 0.098359 0.00821013 0.00632243
0.355556 0.0929077 0.0709618 0.00843292 0.00646092 0.511709 0.0992321 0.00843292 0.00646092
0.359259 0.094864 0.0720757 0.0086256 0.00660243 0.513665 0.0989912 0.0086256 0.00660243
0.362963 0.0968411 0.0732198 0.00880022 0.00674393 0.515642 0.0994428 0.00880022 0.00674393
0.366667 0.0988389 0.0743036 0.00897785 0.00688543 0.51764 0.100135 0.00897785 0.00688543
0.37037 0.100857 0.0754778 0.0091585 0.00702994 0.519659 0.100858 0.0091585 0.00702994
0.374074 0.102897 0.0765315 0.00934215 0.00720456 0.521698 0.101641 0.00934215 0.00720456
0.377778 0.104957 0.077495 0.00963719 0.00742735 0.523758 0.102755 0.00963719 0.00742735
0.381481 0.107038 0.078338 0.00994428 0.00765315 0.525839 0.103266 0.00994428 0.00765315
0.385185 0.10914 0.0792412 0.0102544 0.00788799 0.527941 0.103718 0.0102544 0.00788799
0.388889 0.111263 0.0801745 0.0105735 0.00812583 0.530064 0.10432 0.0105735 0.00812583
0.392593 0.113409 0.0811981 0.0108957 0.0083155 0.53221 0.105856 0.0108957 0.0083155
0.396296 0.115577 0.0818303 0.0111636 0.00849012 0.534379 0.10718 0.0111636 0.00849012
0.4 0.117769 0.0826733 0.0114346 0.00866775 0.53657 0.107271 0.0114346 0.00866775
0.403704 0.119984 0.0836669 0.0117085 0.0089056 0.538785 0.107933 0.0117085 0.0089056
0.407407 0.122224 0.0848109 0.0119855 0.00917957 0.541025 0.109047 0.0119855 0.00917957
0.411111 0.124488 0.0859249 0.0122625 0.00946257 0.543289 0.110161 0.0122625 0.00946257
0.414815 0.126779 0.0870689 0.0125395 0.00975762 0.54558 0.111004 0.0125395 0.00975762
0.418519 0.129096 0.088213 0.0128135 0.00997138 0.547897 0.111696 0.0128135 0.00997138
0.422222 0.131442 0.089056 0.0130904 0.010137 0.550243 0.112118 0.0130904 0.010137
0.425926 0.133816 0.0902 0.0133614 0.0102965 0.552617 0.112419 0.0133614 0.0102965
0.42963 0.136219 0.0911334 0.0139094 0.0104471 0.55502 0.11284 0.0139094 0.0104471
0.433333 0.138654 0.092157 0.0145356 0.0105886 0.557455 0.113593 0.0145356 0.0105886
0.437037 0.141121 0.0932408 0.0151829 0.0108445 0.559922 0.114406 0.0151829 0.0108445
0.440741 0.143621 0.0939634 0.0158482 0.0109529 0.562422 0.115369 0.0158482 0.0109529
0.444444 0.146157 0.0951075 0.016339 0.01098 0.564958 0.115731 0.016339 0.01098
0.448148 0.148729 0.0955892 0.0168387 0.0113322 0.56753 0.116273 0.0168387 0.0113322
0.451852 0.15134 0.0965225 0.0173566 0.0117116 0.570141 0.116965 0.0173566 0.0117116
0.455556 0.153991 0.0968536 0.0178865 0.0116814 0.572792 0.118049 0.0178865 0.0116814
0.459259 0.156685 0.0971547 0.0184344 0.0117567 0.575486 0.118531 0.0184344 0.0117567
0.462963 0.159421 0.0978171 0.0189914 0.0121993 0.578222 0.119223 0.0189914 0.0121993
0.466667 0.162203 0.098931 0.0195634 0.012672 0.581004 0.119765 0.0195634 0.012672
0.47037 0.165032 0.0993525 0.0201475 0.0129399 0.583833 0.119915 0.0201475 0.0129399
0.474074 0.16791 0.100226 0.0207406 0.0130844 0.586711 0.120307 0.0207406 0.0130844
0.477778 0.170839 0.100466 0.0213427 0.0132259 0.58964 0.120578 0.0213427 0.0132259
0.481481 0.173821 0.100737 0.0214361 0.0133674 0.592622 0.12121 0.0214361 0.0133674
0.485185 0.176857 0.101641 0.021418 0.0135059 0.595658 0.121391 0.021418 0.0135059
0.488889 0.179949 0.101881 0.0214029 0.0136715 0.59875 0.122294 0.0214029 0.0136715
0.492593 0.183099 0.102604 0.0213939 0.0140057 0.6019 0.122685 0.0213939 0.0140057
0.496296 0.186308 0.103266 0.0213999 0.0143308 0.605109 0.122776 0.0213999 0.0143308
0.5 0.189577 0.103688 0.021427 0.0145958 0.608378 0.122715 0.021427 0.0145958
0.503704 0.192909 0.10438 0.0214752 0.0147614 0.61171 0.12407 0.0214752 0.0147614
0.507407 0.196308 0.104712 0.0215505 0.014924 0.615109 0.124883 0.0215505 0.014924
0.511111 0.199787 0.105675 0.0216829 0.0150926 0.618588 0.125576 0.0216829 0.0150926
0.514815 0.203358 0.105916 0.0219298 0.0152762 0.622159 0.126087 0.0219298 0.0152762
0.518519 0.207029 0.106157 0.02227 0.0154869 0.62583 0.12681 0.02227 0.0154869
0.522222 0.210809 0.106458 0.0226795 0.0157308 0.62961 0.127412 0.0226795 0.0157308
0.525926 0.214706 0.106819 0.0231401 0.0160138 0.633507 0.127954 0.0231401 0.0160138
0.52963 0.218725 0.107692 0.0236339 0.016339 0.637526 0.128978 0.0236339 0.016339
0.533333 0.222868 0.10709 0.0241457 0.0167123 0.641669 0.129309 0.0241457 0.0167123
0.537037 0.227132 0.106909 0.0246665 0.0171278 0.645933 0.129971 0.0246665 0.0171278
0.540741 0.231513 0.107632 0.0251874 0.0173957 0.650314 0.130724 0.0251874 0.0173957
0.544444 0.236008 0.108625 0.0257022 0.0174529 0.65481 0.130453 0.0257022 0.0174529
0.548148 0.240609 0.109529 0.026208 0.017471 0.65941 0.130272 0.026208 0.017471
0.551852 0.245306 0.109739 0.0266987 0.0174559 0.664107 0.129971 0.0266987 0.0174559
0.555556 0.25009 0.109769 0.0271744 0.0174108 0.668891 0.130302 0.0271744 0.0174108
0.559259 0.254952 0.110883 0.027632 0.0175101 0.673753 0.130904 0.027632 0.0175101
0.562963 0.259883 0.111365 0.0280746 0.0176125 0.678684 0.130664 0.0280746 0.0176125
0.566667 0.264874 0.112298 0.0284931 0.0177088 0.683675 0.130152 0.0284931 0.0177088
0.57037 0.269914 0.113051 0.0285322 0.0178925 0.688715 0.130935 0.0285322 0.0178925
0.574074 0.274997 0.113593 0.0284208 0.0178744 0.693798 0.132681 0.0284208 0.0178744
0.577778 0.280113 0.114647 0.0284178 0.0179527 0.698914 0.133614 0.0284178 0.0179527
0.581481 0.285254 0.11555 0.0285202 0.018028 0.704055 0.132982 0.0285202 0.018028
0.585185 0.290409 0.116182 0.0287159 0.0180972 0.70921 0.13518 0.0287159 0.0180972
0.588889 0.295571 0.117085 0.0290019 0.0181634 0.714372 0.136023 0.0290019 0.0181634
0.592593 0.300731 0.117146 0.0293692 0.0182267 0.719532 0.136113 0.0293692 0.0182267
0.596296 0.30588 0.11829 0.0298178 0.0182327 0.724681 0.137919 0.0298178 0.0182327
0.6 0.311008 0.118922 0.0303176 0.0178654 0.729809 0.138311 0.0303176 0.0178654
0.603704 0.316109 0.120427 0.0305584 0.018037 0.73491 0.13816 0.0305584 0.018037
0.607407 0.321172 0.12115 0.0308896 0.0184495 0.739973 0.138853 0.0308896 0.0184495
0.611111 0.326189 0.122746 0.0313111 0.0184976 0.74499 0.139304 0.0313111 0.0184976
0.614815 0.331152 0.123137 0.0317025 0.0187355 0.749953 0.139425 0.0317025 0.0187355
0.618519 0.336052 0.123649 0.0317928 0.019166 0.754853 0.141442 0.0317928 0.019166
0.622222 0.34088 0.124371 0.031853 0.0196176 0.759681 0.141924 0.031853 0.0196176
0.625926 0.34563 0.124853 0.0326057 0.0200511 0.764431 0.141984 0.0326057 0.0200511
0.62963 0.350292 0.125515 0.0332078 0.0201144 0.769093 0.143128 0.0332078 0.0201144
0.633333 0.35486 0.126629 0.0330874 0.0207556 0.773661 0.142646 0.0330874 0.0207556
0.637037 0.359325 0.127894 0.0329369 0.02143 0.778126 0.142465 0.0329369 0.02143
0.640741 0.363681 0.128044 0.0327863 0.0217582 0.782482 0.144693 0.0327863 0.0217582
0.644444 0.367921 0.128767 0.0326057 0.0217582 0.786722 0.144784 0.0326057 0.0217582
0.648148 0.372037 0.129429 0.0323949 0.0217522 0.790838 0.145988 0.0323949 0.0217522
0.651852 0.376022 0.130664 0.0320337 0.0217431 0.794823 0.145506 0.0320337 0.0217431
0.655556 0.379871 0.131898 0.0314616 0.0217251 0.798672 0.147493 0.0314616 0.0217251
0.659259 0.383576 0.132771 0.0309799 0.022264 0.802378 0.146891 0.0309799 0.022264
0.662963 0.387133 0.132892 0.0304079 0.02283 0.805934 0.146891 0.0304079 0.02283
0.666667 0.390533 0.134096 0.0298238 0.0229324 0.809334 0.148547 0.0298238 0.0229324
0.67037 0.393772 0.134668 0.0292247 0.0233057 0.812573 0.148487 0.0292247 0.0233057
0.674074 0.396845 0.135962 0.0286135 0.0236941 0.815646 0.148818 0.0286135 0.0236941
0.677778 0.399744 0.136324 0.0292759 0.0240734 0.818545 0.14924 0.0292759 0.0240734
0.681481 0.402466 0.136956 0.0295498 0.0244407 0.821267 0.150113 0.0295498 0.0244407
0.685185 0.405005 0.136595 0.0292428 0.024796 0.823806 0.150504 0.0292428 0.024796
0.688889 0.407357 0.137889 0.0288423 0.0251362 0.826158 0.151016 0.0288423 0.0251362
0.692593 0.409515 0.139485 0.0282553 0.0254644 0.828316 0.152491 0.0282553 0.0254644
0.696296 0.411477 0.140358 0.0280054 0.0257745 0.830278 0.154117 0.0280054 0.0257745
0.7 0.413237 0.140358 0.0275688 0.0260695 0.832038 0.154629 0.0275688 0.0260695
0.703704 0.414791 0.141622 0.0274845 0.0263495 0.833592 0.156224 0.0274845 0.0263495
0.707407 0.416135 0.142255 0.0272617 0.0266114 0.834936 0.15776 0.0272617 0.0266114
0.711111 0.417266 0.142797 0.0268944 0.0268553 0.836067 0.159235 0.0268944 0.0268553
0.714815 0.41818 0.143248 0.0265181 0.0270811 0.836981 0.160168 0.0265181 0.0270811
0.718519 0.418873 0.145356 0.0261357 0.0272858 0.837674 0.161403 0.0261357 0.0272858
0.722222 0.419342 0.146349 0.0257474 0.0275748 0.838143 0.162396 0.0257474 0.0275748
0.725926 0.419583 0.147373 0.025356 0.0281258 0.838384 0.16345 0.025356 0.0281258
0.72963 0.419595 0.148246 0.0249887 0.0286587 0.838396 0.164413 0.0249887 0.0286587
0.733333 0.419374 0.14948 0.0250188 0.0291073 0.838175 0.165919 0.0250188 0.0291073
0.737037 0.418917 0.150474 0.0250489 0.0296673 0.837718 0.166792 0.0250489 0.0296673
0.740741 0.418223 0.15219 0.0252416 0.0301369 0.837024 0.168086 0.0252416 0.0301369
0.744444 0.417288 0.15213 0.0259942 0.0305885 0.83609 0.169802 0.0259942 0.0305885
0.748148 0.416112 0.152431 0.0269607 0.0307993 0.834913 0.171218 0.0269607 0.0307993
0.751852 0.414692 0.153033 0.0275447 0.0309498 0.833493 0.171759 0.0275447 0.0309498
0.755556 0.413026 0.154237 0.0270992 0.03101 0.831827 0.173445 0.0270992 0.03101
0.759259 0.411114 0.15511 0.0270811 0.0310702 0.829915 0.174078 0.0270811 0.0310702
0.762963 0.408953 0.156345 0.0273852 0.0310702 0.827754 0.174981 0.0273852 0.0310702
0.766667 0.406543 0.158422 0.0276621 0.0310401 0.825344 0.175222 0.0276621 0.0310401
0.77037 0.403882 0.159446 0.0279181 0.0309799 0.822683 0.17474 0.0279181 0.0309799
0.774074 0.400971 0.160198 0.0280927 0.0309498 0.819772 0.176155 0.0280927 0.0309498
0.777778 0.397808 0.161132 0.027891 0.0311305 0.816609 0.176727 0.027891 0.0311305
0.781481 0.394393 0.162788 0.028475 0.031281 0.813194 0.177058 0.028475 0.031281
0.785185 0.390726 0.163721 0.0286948 0.0312509 0.809527 0.177961 0.0286948 0.0312509
0.788889 0.386806 0.163179 0.0288303 0.0311305 0.805607 0.179497 0.0288303 0.0311305
0.792593 0.382635 0.16351 0.0289387 0.0311907 0.801436 0.179045 0.0289387 0.0311907
0.796296 0.378212 0.163781 0.02902 0.0312208 0.797013 0.179166 0.02902 0.0312208
0.8 0.373538 0.163751 0.0293 0.0312509 0.792339 0.179346 0.0293 0.0312509
0.803704 0.368613 0.164654 0.0297365 0.0313412 0.787414 0.180159 0.0297365 0.0313412
0.807407 0.363439 0.165437 0.030167 0.0314014 0.78224 0.181785 0.030167 0.0314014
0.811111 0.358016 0.166069 0.0305584 0.0314616 0.776817 0.182237 0.0305584 0.0314616
0.814815 0.352347 0.167364 0.0309498 0.0313713 0.771148 0.182508 0.0309498 0.0313713
0.818519 0.346431 0.16914 0.0313412 0.0312208 0.765232 0.183591 0.0313412 0.0312208
0.822222 0.340272 0.170284 0.0317025 0.0313111 0.759073 0.184856 0.0317025 0.0313111
0.825926 0.33387 0.172753 0.0320337 0.0313412 0.752671 0.18603 0.0320337 0.0313412
0.82963 0.327228 0.173385 0.0323648 0.0312509 0.746029 0.186 0.0323648 0.0312509
0.833333 0.320347 0.174409 0.0326659 0.0311305 0.739148 0.186211 0.0326659 0.0311305
0.837037 0.313231 0.174891 0.0329369 0.0309799 0.732032 0.186873 0.0329369 0.0309799
0.840741 0.305882 0.176155 0.0332078 0.0307993 0.724683 0.188981 0.0332078 0.0307993
0.844444 0.298302 0.176215 0.0334487 0.0305885 0.717103 0.189432 0.0334487 0.0305885
0.848148 0.290494 0.177751 0.0336594 0.0303778 0.709296 0.190335 0.0336594 0.0303778
0.851852 0.282462 0.178353 0.0335089 0.0301369 0.701263 0.190516 0.0335089 0.0301369
0.855556 0.274209 0.178714 0.0333885 0.0298569 0.69301 0.192112 0.0333885 0.0298569
0.859259 0.265738 0.181755 0.0332981 0.0295468 0.684539 0.193888 0.0332981 0.0295468
0.862963 0.257052 0.181785 0.0332078 0.0292127 0.675853 0.19434 0.0332078 0.0292127
0.866667 0.248156 0.182116 0.0331777 0.0288514 0.666958 0.19446 0.0331777 0.0288514
0.87037 0.239054 0.184434 0.0331777 0.028463 0.657855 0.195845 0.0331777 0.028463
0.874074 0.22975 0.183591 0.0332078 0.0280505 0.648551 0.196598 0.0332078 0.0280505
0.877778 0.220247 0.185338 0.0332981 0.027611 0.639048 0.196838 0.0332981 0.027611
0.881481 0.210552 0.186482 0.0333885 0.0271473 0.629353 0.196146 0.0333885 0.0271473


==> anc/data/fig7_right1_trace_anomaly_36x12_MS_120.0.dat <==
0 0 7.03898e-307 0 0 0.418801 0.0692758 6.52716e-16 -6.52716e-16
0.0037037 7.62158e-06 6.23813e-06 1.44061e-06 8.72797e-07 0.418809 0.0692758 1.44061e-06 8.72797e-07
0.00740741 3.04865e-05 2.49495e-05 5.76245e-06 3.48938e-06 0.418832 0.0693059 5.76245e-06 3.48938e-06
0.0111111 6.85955e-05 5.61191e-05 1.2964e-05 7.85186e-06 0.41887 0.069336 1.2964e-05 7.85186e-06
0.0148148 0.00012195 9.9774e-05 2.30408e-05 1.39485e-05 0.418923 0.069336 2.30408e-05 1.39485e-05
0.0185185 0.00019055 0.000155893 3.59777e-05 2.17793e-05 0.418992 0.0693661 3.59777e-05 2.17793e-05
0.0222222 0.0002744 0.000224476 5.18138e-05 3.13412e-05 0.419075 0.0693661 5.18138e-05 3.13412e-05
0.0259259 0.0003735 0.000305584 7.04801e-05 4.26012e-05 0.419175 0.0693962 7.04801e-05 4.26012e-05
0.0296296 0.000487855 0.000398915 9.20366e-05 5.55772e-05 0.419289 0.0694263 9.20366e-05 5.55772e-05
0.0333333 0.000617467 0.000504891 0.000116423 7.02693e-05 0.419419 0.0694865 0.000116423 7.02693e-05
0.037037 0.00076234 0.000623211 0.00014364 8.66173e-05 0.419563 0.0694865 0.00014364 8.66173e-05
0.0407407 0.000922478 0.000753875 0.000173686 0.000104621 0.419724 0.0694263 0.000173686 0.000104621
0.0444444 0.00109789 0.000896882 0.000206533 0.000124311 0.419899 0.0693661 0.000206533 0.000124311
0.0481481 0.00128857 0.00105253 0.000242209 0.000145597 0.42009 0.069336 0.000242209 0.000145597
0.0518519 0.00149453 0.00122053 0.000280686 0.000168478 0.420296 0.0693962 0.000280686 0.000168478
0.0555556 0.00171578 0.00140117 0.000321842 0.000192985 0.420517 0.0693661 0.000321842 0.000192985
0.0592593 0.00195232 0.00159386 0.000365798 0.000219027 0.420753 0.0693059 0.000365798 0.000219027
0.062963 0.00220417 0.00179918 0.000412765 0.000246605 0.421005 0.0692457 0.000412765 0.000246605
0.0666667 0.00247131 0.00201686 0.00046214 0.000275718 0.421272 0.0693059 0.00046214 0.000275718
0.0703704 0.00275378 0.00224717 0.000514225 0.000306186 0.421555 0.0694263 0.000514225 0.000306186
0.0740741 0.00305156 0.00248803 0.000569019 0.000338401 0.421853 0.0694564 0.000569019 0.000338401
0.0777778 0.00336468 0.00274093 0.000626824 0.000371819 0.422166 0.0693059 0.000626824 0.000371819
0.0814815 0.00369314 0.00300556 0.000686737 0.000406743 0.422494 0.0689747 0.000686737 0.000406743
0.0851852 0.00403695 0.00328164 0.00074966 0.000442871 0.422838 0.0692156 0.00074966 0.000442871
0.0888889 0.00439612 0.00357067 0.000814992 0.000480204 0.423197 0.0691554 0.000814992 0.000480204
0.0925926 0.00477065 0.00386873 0.000883033 0.000519042 0.423572 0.0692156 0.000883033 0.000519042
0.0962963 0.00516057 0.00418184 0.000953483 0.000559084 0.423962 0.0689446 0.000953483 0.000559084
0.1 0.00556589 0.00450398 0.00102664 0.00060033 0.424367 0.0689747 0.00102664 0.00060033
0.103704 0.0059866 0.00483817 0.00110221 0.000642781 0.424788 0.0686737 0.00110221 0.000642781
0.107407 0.00642273 0.00518138 0.00118019 0.000686134 0.425224 0.0689747 0.00118019 0.000686134
0.111111 0.00687429 0.00553664 0.00126057 0.000730693 0.425675 0.0688242 0.00126057 0.000730693
0.114815 0.00734129 0.00590395 0.00134337 0.000776455 0.426142 0.0688242 0.00134337 0.000776455
0.118519 0.00782375 0.0062863 0.00142857 0.000822819 0.426625 0.0691253 0.00142857 0.000822819
0.122222 0.00832168 0.0066807 0.00151588 0.000870388 0.427123 0.0692758 0.00151588 0.000870388
0.125926 0.00883509 0.00708715 0.0016059 0.000918559 0.427636 0.0692156 0.0016059 0.000918559
0.12963 0.009364 0.00750563 0.00169772 0.000967633 0.428165 0.0690952 0.00169772 0.000967633
0.133333 0.00990842 0.00793917 0.00179226 0.00101761 0.428709 0.0690952 0.00179226 0.00101761
0.137037 0.0104684 0.00838475 0.0018886 0.00106819 0.429269 0.0688543 0.0018886 0.00106819
0.140741 0.0110439 0.00883334 0.00198735 0.00111937 0.429845 0.0689747 0.00198735 0.00111937
0.144444 0.0116349 0.00929398 0.00208791 0.00117085 0.430436 0.0687339 0.00208791 0.00117085
0.148148 0.0122416 0.00976966 0.00219087 0.00122324 0.431043 0.068493 0.00219087 0.00122324
0.151852 0.0128638 0.0102423 0.00229565 0.00127593 0.431665 0.0683124 0.00229565 0.00127593
0.155556 0.0135016 0.0107271 0.00240252 0.00132892 0.432303 0.0685231 0.00240252 0.00132892
0.159259 0.0141551 0.0112268 0.00251121 0.00138251 0.432956 0.0686134 0.00251121 0.00138251
0.162963 0.0148242 0.0117387 0.0026217 0.0014361 0.433625 0.0687339 0.0026217 0.0014361
0.166667 0.015509 0.0122625 0.0027343 0.00148999 0.43431 0.0683425 0.0027343 0.00148999
0.17037 0.0162095 0.0128044 0.00284841 0.00154388 0.435011 0.0683726 0.00284841 0.00154388
0.174074 0.0169257 0.0133524 0.00296462 0.00159777 0.435727 0.0687038 0.00296462 0.00159777
0.177778 0.0176577 0.0139094 0.00308294 0.00165166 0.436459 0.0691554 0.00308294 0.00165166
0.181481 0.0184053 0.0144603 0.00320036 0.00170525 0.437206 0.0691253 0.00320036 0.00170525
0.185185 0.0191688 0.0150143 0.00332379 0.00175944 0.43797 0.0692457 0.00332379 0.00175944
0.188889 0.019948 0.0155743 0.00344422 0.00182056 0.438749 0.0693661 0.00344422 0.00182056
0.192593 0.0207431 0.0161553 0.00356766 0.00188198 0.439544 0.0693059 0.00356766 0.00188198
0.196296 0.021554 0.0167364 0.00369411 0.0019437 0.440355 0.0691253 0.00369411 0.0019437
0.2 0.0223808 0.0173445 0.00382056 0.00200542 0.441182 0.069336 0.00382056 0.00200542
0.203704 0.0232234 0.0179678 0.00395002 0.00206774 0.442025 0.0691554 0.00395002 0.00206774
0.207407 0.024082 0.018594 0.00407947 0.00213036 0.442883 0.0689145 0.00407947 0.00213036
0.211111 0.0249565 0.0192142 0.00420893 0.00219298 0.443758 0.0684027 0.00420893 0.00219298
0.214815 0.025847 0.0198705 0.0043414 0.0022556 0.444648 0.0682823 0.0043414 0.0022556
0.218519 0.0267534 0.0205449 0.00447387 0.00231853 0.445554 0.0685833 0.00447387 0.00231853
0.222222 0.0276759 0.0212163 0.00460634 0.00238115 0.446477 0.0687941 0.00460634 0.00238115
0.225926 0.0286144 0.0219208 0.00474182 0.00244377 0.447415 0.0686134 0.00474182 0.00244377
0.22963 0.0295689 0.0226253 0.00487731 0.00250639 0.44837 0.0686436 0.00487731 0.00250639
0.233333 0.0305396 0.0232997 0.00501279 0.00256871 0.449341 0.0689446 0.00501279 0.00256871
0.237037 0.0315263 0.0239741 0.00515128 0.00263104 0.450327 0.0687339 0.00515128 0.00263104
0.240741 0.0325293 0.0246545 0.00528977 0.00269275 0.45133 0.0692758 0.00528977 0.00269275
0.244444 0.0335483 0.0253409 0.00542525 0.00275447 0.452349 0.0694263 0.00542525 0.00275447
0.248148 0.0345836 0.0260334 0.00556073 0.00281559 0.453385 0.0697575 0.00556073 0.00281559
0.251852 0.0356352 0.0267379 0.00569621 0.0028761 0.454436 0.0696672 0.00569621 0.0028761
0.255556 0.036703 0.0274996 0.0058347 0.00293602 0.455504 0.0701188 0.0058347 0.00293602
0.259259 0.0377871 0.0282071 0.00597018 0.00299563 0.456588 0.070751 0.00597018 0.00299563
0.262963 0.0388878 0.0289086 0.00610566 0.00305584 0.457689 0.0712026 0.00610566 0.00305584
0.266667 0.040005 0.029601 0.00624416 0.00311305 0.458806 0.0711123 0.00624416 0.00311305
0.27037 0.041139 0.0302875 0.00637964 0.00317025 0.45994 0.0714134 0.00637964 0.00317025
0.274074 0.04229 0.0310401 0.00651512 0.00323046 0.461091 0.0715639 0.00651512 0.00323046
0.277778 0.0434581 0.0318831 0.00664759 0.00328767 0.462259 0.0717145 0.00664759 0.00328767
0.281481 0.0446437 0.0326659 0.00678006 0.00334487 0.463445 0.0719854 0.00678006 0.00334487
0.285185 0.045847 0.0334788 0.00691253 0.00340207 0.464648 0.0724972 0.00691253 0.00340207
0.288889 0.0470682 0.0342917 0.00703898 0.00345927 0.465869 0.0733101 0.00703898 0.00345927
0.292593 0.0483077 0.0351046 0.00716542 0.00353755 0.467109 0.0734908 0.00716542 0.00353755
0.296296 0.0495657 0.0359174 0.00729187 0.00366099 0.468367 0.0740327 0.00729187 0.00366099
0.3 0.0508426 0.0367905 0.0074123 0.00378744 0.469644 0.0748757 0.0074123 0.00378744
0.303704 0.0521388 0.0376335 0.00752972 0.00391991 0.47094 0.0749058 0.00752972 0.00391991
0.307407 0.0534546 0.0385367 0.00764111 0.00405539 0.472256 0.0752068 0.00764111 0.00405539
0.311111 0.0547904 0.0394399 0.0077495 0.0041999 0.473591 0.0757488 0.0077495 0.0041999
0.314815 0.0561467 0.0403431 0.00785487 0.00435044 0.474948 0.0760799 0.00785487 0.00435044
0.318519 0.0575239 0.0412463 0.00795422 0.00450699 0.476325 0.0773444 0.00795422 0.00450699
0.322222 0.0589223 0.0421496 0.00804454 0.00467258 0.477723 0.0782175 0.00804454 0.00467258
0.325926 0.0603423 0.0430226 0.00813185 0.00484419 0.479143 0.0787594 0.00813185 0.00484419
0.32963 0.0617843 0.0438957 0.00821314 0.00502182 0.480585 0.0791508 0.00821314 0.00502182
0.333333 0.0632488 0.0448291 0.0082854 0.0051302 0.48205 0.0800239 0.0082854 0.0051302
0.337037 0.064736 0.0457323 0.00834862 0.0051001 0.483537 0.0808669 0.00834862 0.0051001
0.340741 0.0662462 0.0466656 0.00840582 0.00506397 0.485047 0.0811078 0.00840582 0.00506397
0.344444 0.0677795 0.047629 0.00852023 0.00501881 0.486581 0.0824927 0.00852023 0.00501881
0.348148 0.0693364 0.0486225 0.00856238 0.00497064 0.488137 0.0829142 0.00856238 0.00497064
0.351852 0.0709172 0.0495257 0.00864367 0.00491343 0.489718 0.0827335 0.00864367 0.00491343
0.355556 0.0725225 0.0504289 0.00880323 0.00485021 0.491324 0.0841185 0.00880323 0.00485021
0.359259 0.0741528 0.051302 0.00886646 0.00478397 0.492954 0.0840582 0.00886646 0.00478397
0.362963 0.0758083 0.0522052 0.00892667 0.00470871 0.494609 0.0841185 0.00892667 0.00470871
0.366667 0.0774891 0.0529579 0.00898087 0.00462742 0.49629 0.0847808 0.00898087 0.00462742
0.37037 0.0791952 0.0538009 0.00905011 0.00454312 0.497996 0.0858346 0.00905011 0.00454312
0.374074 0.0809269 0.0547041 0.00911032 0.00455516 0.499728 0.0860453 0.00911032 0.00455516
0.377778 0.0826843 0.0555471 0.00916753 0.00458527 0.501485 0.0863163 0.00916753 0.00458527
0.381481 0.0844675 0.0565406 0.00946257 0.00460935 0.503269 0.0872195 0.00946257 0.00460935
0.385185 0.0862763 0.0572632 0.00949569 0.00463344 0.505077 0.0876711 0.00949569 0.00463344
0.388889 0.0881108 0.0579857 0.0095258 0.0046515 0.506912 0.0880022 0.0095258 0.0046515
0.392593 0.0899707 0.0589191 0.00955892 0.00466957 0.508772 0.088785 0.00955892 0.00466957
0.396296 0.091856 0.0599126 0.00958902 0.00468462 0.510657 0.0891764 0.00958902 0.00468462
0.4 0.0937666 0.0607556 0.00961913 0.00469365 0.512568 0.0895678 0.00961913 0.00469365
0.403704 0.0957022 0.0618093 0.00964924 0.00471172 0.514503 0.0899592 0.00964924 0.00471172
0.407407 0.0976627 0.0625319 0.00969741 0.00492247 0.516464 0.0907721 0.00969741 0.00492247
0.411111 0.099648 0.0633448 0.00976364 0.00513923 0.518449 0.091886 0.00976364 0.00513923
0.414815 0.101658 0.0643684 0.00979676 0.005356 0.520459 0.0926688 0.00979676 0.005356
0.418519 0.103692 0.0651512 0.00982687 0.00557578 0.522493 0.0932408 0.00982687 0.00557578
0.422222 0.10575 0.0659038 0.00985697 0.00579857 0.524551 0.093572 0.00985697 0.00579857
0.425926 0.107832 0.0669275 0.00989009 0.00602438 0.526633 0.0939634 0.00989009 0.00602438
0.42963 0.109937 0.0677705 0.0101249 0.00625018 0.528738 0.0945053 0.0101249 0.00625018
0.433333 0.112066 0.0681618 0.0101881 0.00647899 0.530867 0.0953483 0.0101881 0.00647899
0.437037 0.114218 0.0690048 0.0102032 0.00671382 0.533019 0.0959806 0.0102032 0.00671382
0.440741 0.116392 0.0695468 0.0102604 0.00682823 0.535193 0.0970042 0.0102604 0.00682823
0.444444 0.118589 0.0703295 0.0104109 0.00711725 0.53739 0.0976665 0.0104109 0.00711725
0.448148 0.120807 0.0713833 0.0105795 0.00740929 0.539608 0.0984493 0.0105795 0.00740929
0.451852 0.123047 0.0722564 0.0107481 0.0076652 0.541848 0.0992923 0.0107481 0.0076652
0.455556 0.125309 0.0733101 0.0109167 0.00790906 0.54411 0.0995633 0.0109167 0.00790906
0.459259 0.127591 0.0743337 0.0110883 0.00815594 0.546392 0.100436 0.0110883 0.00815594
0.462963 0.129893 0.0756886 0.0111546 0.00840582 0.548694 0.100948 0.0111546 0.00840582
0.466667 0.132216 0.0765617 0.0111997 0.00865872 0.551017 0.102002 0.0111997 0.00865872
0.47037 0.134558 0.0774649 0.0113352 0.00891162 0.553359 0.102785 0.0113352 0.00891162
0.474074 0.136918 0.0783078 0.0114677 0.00917054 0.555719 0.103236 0.0114677 0.00917054
0.477778 0.139298 0.0793014 0.0116032 0.00942946 0.558099 0.103447 0.0116032 0.00942946
0.481481 0.141695 0.0802046 0.0117356 0.00951075 0.560496 0.103357 0.0117356 0.00951075
0.485185 0.14411 0.0811078 0.0118681 0.00956193 0.562911 0.104471 0.0118681 0.00956193
0.488889 0.146542 0.0818906 0.0120006 0.00961612 0.565343 0.105103 0.0120006 0.00961612
0.492593 0.14899 0.0830647 0.012133 0.0096673 0.567791 0.105856 0.012133 0.0096673
0.496296 0.151454 0.0840884 0.0122655 0.00971848 0.570255 0.106157 0.0122655 0.00971848
0.5 0.153934 0.0849313 0.012398 0.00976966 0.572735 0.106548 0.012398 0.00976966
0.503704 0.156428 0.0857442 0.0125305 0.00982085 0.575229 0.10709 0.0125305 0.00982085
0.507407 0.158936 0.0867679 0.0126629 0.00987203 0.577737 0.107451 0.0126629 0.00987203
0.511111 0.161457 0.0874001 0.0127954 0.0099202 0.580258 0.108445 0.0127954 0.0099202
0.514815 0.163992 0.0880625 0.0129279 0.00996837 0.582793 0.109197 0.0129279 0.00996837
0.518519 0.166538 0.0886345 0.0130573 0.0100196 0.585339 0.109739 0.0130573 0.0100196
0.522222 0.169096 0.0888151 0.0131476 0.0100677 0.587897 0.110552 0.0131476 0.0100677
0.525926 0.171664 0.0895678 0.0132199 0.0101129 0.590465 0.111666 0.0132199 0.0101129
0.52963 0.174242 0.0905312 0.0132861 0.0101611 0.593043 0.111907 0.0132861 0.0101611
0.533333 0.17683 0.0906818 0.0133524 0.0102092 0.595631 0.112178 0.0133524 0.0102092
0.537037 0.179426 0.0912538 0.0134126 0.0102544 0.598227 0.11281 0.0134126 0.0102544
0.540741 0.18203 0.0921269 0.0134698 0.0102995 0.600831 0.113262 0.0134698 0.0102995
0.544444 0.18464 0.0933312 0.013521 0.0103447 0.603441 0.113834 0.013521 0.0103447
0.548148 0.187257 0.0943247 0.0135722 0.0103899 0.606058 0.114556 0.0135722 0.0103899
0.551852 0.189879 0.0950773 0.0136173 0.010435 0.60868 0.11543 0.0136173 0.010435
0.555556 0.192506 0.0954386 0.0136595 0.0104772 0.611307 0.116453 0.0136595 0.0104772
0.559259 0.195136 0.0958601 0.0136926 0.0105193 0.613937 0.116784 0.0136926 0.0105193
0.562963 0.197769 0.096673 0.0135752 0.0107301 0.61657 0.117356 0.0135752 0.0107301
0.566667 0.200404 0.0976665 0.0137648 0.0110191 0.619205 0.118049 0.0137648 0.0110191
0.57037 0.203039 0.0985095 0.0137919 0.0113111 0.62184 0.118892 0.0137919 0.0113111
0.574074 0.205675 0.098931 0.013813 0.0116062 0.624476 0.119675 0.013813 0.0116062
0.577778 0.20831 0.0992923 0.0138311 0.0119012 0.627111 0.120096 0.0138311 0.0119012
0.581481 0.210943 0.100105 0.0138461 0.0121993 0.629744 0.120698 0.0138461 0.0121993
0.585185 0.213573 0.101069 0.0138552 0.0124973 0.632374 0.12133 0.0138552 0.0124973
0.588889 0.216199 0.101611 0.0138612 0.0127984 0.635001 0.122234 0.0138612 0.0127984
0.592593 0.218821 0.103387 0.0138642 0.0131025 0.637622 0.122685 0.0138642 0.0131025
0.596296 0.221437 0.10435 0.0138582 0.0134066 0.640238 0.123528 0.0138582 0.0134066
0.6 0.224046 0.105976 0.014102 0.0137137 0.642847 0.123829 0.014102 0.0137137
0.603704 0.226647 0.10718 0.0144693 0.0140207 0.645448 0.124522 0.0144693 0.0140207
0.607407 0.229239 0.107692 0.0148397 0.0143308 0.64804 0.125034 0.0148397 0.0143308
0.611111 0.231821 0.109348 0.014945 0.0146409 0.650622 0.124973 0.014945 0.0146409
0.614815 0.234391 0.1098 0.0147764 0.0149541 0.653192 0.125244 0.0147764 0.0149541
0.618519 0.23695 0.110492 0.0150474 0.0152672 0.655751 0.126358 0.0150474 0.0152672
0.622222 0.239495 0.111064 0.0153665 0.0155833 0.658296 0.1269 0.0153665 0.0155833
0.625926 0.242025 0.112088 0.0156887 0.0158994 0.660826 0.127803 0.0156887 0.0158994
0.62963 0.24454 0.11281 0.0160168 0.0161282 0.663341 0.128165 0.0160168 0.0161282
0.633333 0.247038 0.113834 0.0159656 0.0162246 0.665839 0.12958 0.0159656 0.0162246
0.637037 0.249517 0.114135 0.0162216 0.0163209 0.668318 0.130573 0.0162216 0.0163209
0.640741 0.251978 0.11552 0.0165136 0.0164203 0.670779 0.131175 0.0165136 0.0164203
0.644444 0.254417 0.116423 0.0168056 0.0165166 0.673218 0.131687 0.0168056 0.0165166
0.648148 0.256835 0.116905 0.0170977 0.0166129 0.675636 0.131808 0.0170977 0.0166129
0.651852 0.25923 0.117718 0.0173897 0.0167123 0.678031 0.131868 0.0173897 0.0167123
0.655556 0.2616 0.119343 0.0176817 0.0168086 0.680401 0.131778 0.0176817 0.0168086
0.659259 0.263945 0.120457 0.0179617 0.016908 0.682746 0.132169 0.0179617 0.016908
0.662963 0.266262 0.121812 0.0180912 0.0170043 0.685064 0.133012 0.0180912 0.0170043
0.666667 0.268552 0.122354 0.0182176 0.0171037 0.687353 0.133975 0.0182176 0.0171037
0.67037 0.270811 0.123318 0.0183923 0.0172 0.689612 0.134909 0.0183923 0.0172
0.674074 0.27304 0.124221 0.0186692 0.0172994 0.691841 0.136775 0.0186692 0.0172994
0.677778 0.275236 0.124311 0.0189432 0.0173957 0.694037 0.13798 0.0189432 0.0173957
0.681481 0.277398 0.125576 0.0192172 0.0174951 0.696199 0.139094 0.0192172 0.0174951
0.685185 0.279525 0.126659 0.0194942 0.0175914 0.698326 0.139003 0.0194942 0.0175914
0.688889 0.281615 0.127352 0.0197651 0.0176908 0.700416 0.139786 0.0197651 0.0176908
0.692593 0.283667 0.128616 0.019741 0.0177901 0.702468 0.140147 0.019741 0.0177901
0.696296 0.285679 0.129791 0.0200511 0.0178895 0.70448 0.14105 0.0200511 0.0178895
0.7 0.287651 0.130935 0.0203673 0.0179858 0.706452 0.141803 0.0203673 0.0179858
0.703704 0.289579 0.13247 0.0206834 0.0180852 0.70838 0.142586 0.0206834 0.0180852
0.707407 0.291464 0.134005 0.0210025 0.0181845 0.710265 0.14361 0.0210025 0.0181845
0.711111 0.293303 0.134909 0.0213247 0.0182839 0.712104 0.145386 0.0213247 0.0182839
0.714815 0.295094 0.13539 0.0216498 0.0183832 0.713895 0.146711 0.0216498 0.0183832
0.718519 0.296837 0.135541 0.0219178 0.0184856 0.715638 0.147433 0.0219178 0.0184856
0.722222 0.298529 0.136896 0.0221797 0.0185849 0.71733 0.148427 0.0221797 0.0185849
0.725926 0.30017 0.138251 0.0224416 0.0186843 0.718971 0.148969 0.0224416 0.0186843
0.72963 0.301756 0.139455 0.0227005 0.0187867 0.720557 0.149119 0.0227005 0.0187867
0.733333 0.303288 0.141713 0.0230137 0.018886 0.722089 0.149721 0.0230137 0.018886
0.737037 0.304763 0.143068 0.0233629 0.0189884 0.723564 0.150655 0.0233629 0.0189884
0.740741 0.306179 0.144151 0.0239831 0.0190907 0.72498 0.15228 0.0239831 0.0190907
0.744444 0.307535 0.145657 0.0243233 0.0191931 0.726336 0.153063 0.0243233 0.0191931
0.748148 0.308828 0.14644 0.0246695 0.0192955 0.72763 0.15505 0.0246695 0.0192955
0.751852 0.310059 0.147824 0.0250158 0.0193978 0.72886 0.155953 0.0250158 0.0193978
0.755556 0.311224 0.148095 0.0253138 0.0195002 0.730025 0.157368 0.0253138 0.0195002
0.759259 0.312321 0.149209 0.0255757 0.0196056 0.731122 0.157669 0.0255757 0.0196056
0.762963 0.31335 0.150263 0.0259009 0.0207135 0.732151 0.159596 0.0259009 0.0207135
0.766667 0.314308 0.151498 0.0262772 0.0223122 0.733109 0.160259 0.0262772 0.0223122
0.77037 0.315194 0.152792 0.0266566 0.023947 0.733995 0.160831 0.0266566 0.023947
0.774074 0.316005 0.153304 0.0270389 0.0256149 0.734806 0.162848 0.0270389 0.0256149
0.777778 0.31674 0.154629 0.0274273 0.0273159 0.735541 0.163992 0.0274273 0.0273159
0.781481 0.317397 0.155622 0.0278187 0.0287942 0.736198 0.165467 0.0278187 0.0287942
0.785185 0.317974 0.157639 0.0282101 0.0306487 0.736775 0.166671 0.0282101 0.0306487
0.788889 0.31847 0.160409 0.0286015 0.0325756 0.737271 0.166942 0.0286015 0.0325756
0.792593 0.318881 0.161613 0.0289116 0.0345024 0.737682 0.167063 0.0289116 0.0345024
0.796296 0.319207 0.162336 0.0291314 0.036369 0.738009 0.167785 0.0291314 0.036369
0.8 0.319446 0.164323 0.0293542 0.0368809 0.738247 0.168658 0.0293542 0.0368809
0.803704 0.319595 0.16619 0.0295739 0.0371518 0.738396 0.170736 0.0295739 0.0371518
0.807407 0.319653 0.167213 0.0297576 0.0374529 0.738454 0.171428 0.0297576 0.0374529
0.811111 0.319617 0.167846 0.0300195 0.0377238 0.738418 0.173084 0.0300195 0.0377238
0.814815 0.319486 0.169833 0.0302273 0.0379948 0.738287 0.17468 0.0302273 0.0379948
0.818519 0.319258 0.171308 0.0304681 0.0382658 0.738059 0.176336 0.0304681 0.0382658
0.822222 0.318929 0.172753 0.0306789 0.0395604 0.73773 0.177781 0.0306789 0.0395604
0.825926 0.3185 0.174168 0.0309197 0.041156 0.737301 0.179196 0.0309197 0.041156
0.82963 0.317967 0.175884 0.0311305 0.0423302 0.736768 0.18037 0.0311305 0.0423302
0.833333 0.317328 0.177058 0.0314616 0.0426012 0.736129 0.182628 0.0314616 0.0426012
0.837037 0.316581 0.178353 0.0321842 0.0428721 0.735382 0.18332 0.0321842 0.0428721
0.840741 0.315724 0.178684 0.0329068 0.043113 0.734526 0.185187 0.0329068 0.043113
0.844444 0.314756 0.178413 0.0336594 0.0433839 0.733557 0.186873 0.0336594 0.0433839
0.848148 0.313673 0.179286 0.0344121 0.0436248 0.732474 0.187987 0.0344121 0.0436248
0.851852 0.312474 0.180882 0.0351347 0.0438957 0.731275 0.189161 0.0351347 0.0438957
0.855556 0.311156 0.18317 0.0355261 0.0441366 0.729957 0.190305 0.0355261 0.0441366
0.859259 0.309718 0.18311 0.0359174 0.0443775 0.728519 0.191449 0.0359174 0.0443775
0.862963 0.308156 0.184163 0.0363088 0.0446183 0.726957 0.192623 0.0363088 0.0446183
0.866667 0.30647 0.185548 0.0367303 0.0448592 0.725271 0.192985 0.0367303 0.0448592
0.87037 0.304655 0.187987 0.0371217 0.0450699 0.723457 0.19446 0.0371217 0.0450699
0.874074 0.302712 0.189522 0.0375432 0.0453108 0.721513 0.195664 0.0375432 0.0453108
0.877778 0.300636 0.19175 0.0379346 0.0455215 0.719437 0.196718 0.0379346 0.0455215
0.881481 0.298426 0.1944 0.0383862 0.0457624 0.717227 0.198314 0.0383862 0.0457624


==> anc/data/fig7_right2_trace_anomaly_24x8_MS_145.0.dat <==
0 0 7.03596e-307 0 0 2.59142 0.122776 -2.61147e-15 2.61147e-15
0.00740741 0.000138496 2.12524e-05 8.70689e-06 7.68326e-06 2.59156 0.122776 8.70689e-06 7.68326e-06
0.0148148 0.000554006 8.49615e-05 3.48035e-05 3.0709e-05 2.59198 0.122806 3.48035e-05 3.0709e-05
0.0222222 0.00124659 0.000191028 7.82777e-05 6.90651e-05 2.59267 0.122836 7.82777e-05 6.90651e-05
0.0296296 0.00221636 0.000339304 0.000139033 0.000122655 2.59364 0.122715 0.000139033 0.000122655
0.037037 0.00346347 0.000529278 0.00021695 0.000191359 2.59489 0.122535 0.00021695 0.000191359
0.0444444 0.0049881 0.000760799 0.000311907 0.000275086 2.59641 0.122354 0.000311907 0.000275086
0.0518519 0.00679049 0.00103327 0.000423904 0.000373626 2.59821 0.122204 0.000423904 0.000373626
0.0592593 0.00887091 0.00134608 0.00055246 0.000486827 2.60029 0.122505 0.00055246 0.000486827
0.0666667 0.0112297 0.00169953 0.000697274 0.00061448 2.60265 0.122836 0.000697274 0.00061448
0.0740741 0.0138672 0.00209333 0.000858647 0.000756283 2.60529 0.123227 0.000858647 0.000756283
0.0814815 0.0167838 0.00252626 0.00103598 0.000911936 2.60821 0.123348 0.00103598 0.000911936
0.0888889 0.01998 0.00299473 0.00122866 0.00108114 2.6114 0.123257 0.00122866 0.00108114
0.0962963 0.0234563 0.00349841 0.001437 0.00126419 2.61488 0.123257 0.001437 0.00126419
0.103704 0.0272131 0.00404034 0.00166009 0.00146319 2.61864 0.123227 0.00166009 0.00146319
0.111111 0.0312512 0.00461237 0.00189793 0.00167635 2.62267 0.123528 0.00189793 0.00167635
0.118519 0.035571 0.00522654 0.00214963 0.00190335 2.62699 0.123709 0.00214963 0.00190335
0.125926 0.0401733 0.00587384 0.00241517 0.00214361 2.6316 0.12389 0.00241517 0.00214361
0.133333 0.0450587 0.00655727 0.00269396 0.00239711 2.63648 0.124281 0.00269396 0.00239711
0.140741 0.050228 0.00728585 0.00298509 0.00266385 2.64165 0.124401 0.00298509 0.00266385
0.148148 0.055682 0.00803551 0.00328767 0.00294354 2.64711 0.124431 0.00328767 0.00294354
0.155556 0.0614215 0.00881227 0.00360379 0.00323648 2.65284 0.124401 0.00360379 0.00323648
0.162963 0.0674475 0.00961913 0.00392894 0.00354056 2.65887 0.124552 0.00392894 0.00354056
0.17037 0.0737607 0.010426 0.00426614 0.00385668 2.66518 0.12389 0.00426614 0.00385668
0.177778 0.0803622 0.011284 0.00461237 0.00418485 2.67179 0.1241 0.00461237 0.00418485
0.185185 0.087253 0.0121451 0.00496763 0.00452506 2.67868 0.124702 0.00496763 0.00452506
0.192593 0.0944341 0.0130784 0.00533192 0.00487731 2.68586 0.124853 0.00533192 0.00487731
0.2 0.101907 0.0140448 0.00570223 0.00523859 2.69333 0.125455 0.00570223 0.00523859
0.207407 0.109672 0.0150353 0.00607857 0.00561191 2.7011 0.125124 0.00607857 0.00561191
0.214815 0.11773 0.0160499 0.00646393 0.0060033 2.70915 0.124582 0.00646393 0.0060033
0.222222 0.126084 0.0170194 0.00685231 0.00638566 2.71751 0.125214 0.00685231 0.00638566
0.22963 0.134734 0.0180701 0.00724671 0.00678909 2.72616 0.125335 0.00724671 0.00678909
0.237037 0.143681 0.0191329 0.00764111 0.00719854 2.7351 0.125756 0.00764111 0.00719854
0.244444 0.152927 0.0201686 0.00804153 0.00762004 2.74435 0.12681 0.00804153 0.00762004
0.251852 0.162474 0.0212103 0.00844195 0.00804755 2.7539 0.126449 0.00844195 0.00804755
0.259259 0.172322 0.0221105 0.00884237 0.00847507 2.76375 0.126599 0.00884237 0.00847507
0.266667 0.182473 0.0231792 0.00924279 0.00883936 2.7739 0.126328 0.00924279 0.00883936
0.274074 0.192929 0.0241547 0.00974257 0.00919763 2.78435 0.12669 0.00974257 0.00919763
0.281481 0.203692 0.0251844 0.0103056 0.00965225 2.79511 0.125696 0.0103056 0.00965225
0.288889 0.214763 0.0262592 0.0108926 0.0101219 2.80619 0.126148 0.0108926 0.0101219
0.296296 0.226145 0.0274062 0.0115068 0.0106036 2.81757 0.126117 0.0115068 0.0106036
0.303704 0.23784 0.0283034 0.0120758 0.0110161 2.82926 0.126358 0.0120758 0.0110161
0.311111 0.24985 0.0294746 0.0124913 0.0114285 2.84127 0.12672 0.0124913 0.0114285
0.318519 0.262178 0.0306487 0.0128948 0.0119374 2.8536 0.128285 0.0128948 0.0119374
0.325926 0.274826 0.0318229 0.0132892 0.0124582 2.86625 0.128616 0.0132892 0.0124582
0.333333 0.287798 0.0328465 0.0136775 0.0129941 2.87922 0.128436 0.0136775 0.0129941
0.340741 0.301095 0.0337497 0.0140629 0.013539 2.89252 0.129791 0.0140629 0.013539
0.348148 0.314719 0.0345927 0.0144392 0.014096 2.90614 0.130031 0.0144392 0.014096
0.355556 0.328673 0.0355261 0.0147975 0.014662 2.9201 0.129851 0.0147975 0.014662
0.362963 0.342957 0.0363088 0.0151678 0.0152371 2.93438 0.130272 0.0151678 0.0152371
0.37037 0.357572 0.0367303 0.0155171 0.0158241 2.949 0.130483 0.0155171 0.0158241
0.377778 0.37252 0.0371518 0.0158452 0.0164022 2.96394 0.131206 0.0158452 0.0164022
0.385185 0.3878 0.0378443 0.0161553 0.0169622 2.97922 0.130935 0.0161553 0.0169622
0.392593 0.403409 0.0390184 0.0164383 0.0174981 2.99483 0.131206 0.0164383 0.0174981
0.4 0.419341 0.0399216 0.0169261 0.0180039 3.01076 0.131476 0.0169261 0.0180039
0.407407 0.43559 0.0409754 0.0179407 0.0184766 3.02701 0.131416 0.0179407 0.0184766
0.414815 0.452149 0.0419388 0.0182056 0.0189131 3.04357 0.132229 0.0182056 0.0189131
0.422222 0.469007 0.0423001 0.0184194 0.0193105 3.06043 0.131838 0.0184194 0.0193105
0.42963 0.486154 0.0427818 0.0185789 0.0196718 3.07758 0.131958 0.0185789 0.0196718
0.437037 0.503579 0.0427818 0.0191901 0.019997 3.095 0.133433 0.0191901 0.019997
0.444444 0.521269 0.0432033 0.0194881 0.020289 3.11269 0.133975 0.0194881 0.020289
0.451852 0.539212 0.0433538 0.0197952 0.0205479 3.13064 0.133584 0.0197952 0.0205479
0.459259 0.557389 0.0443172 0.0197109 0.0207767 3.14881 0.133674 0.0197109 0.0207767
0.466667 0.575785 0.0452807 0.019741 0.0209303 3.16721 0.134126 0.019741 0.0209303
0.474074 0.594386 0.0454613 0.0199759 0.0210386 3.18581 0.133765 0.0199759 0.0210386
0.481481 0.613169 0.0460935 0.0202137 0.0211169 3.20459 0.133464 0.0202137 0.0211169
0.488889 0.632112 0.0468161 0.0204365 0.0212012 3.22354 0.133162 0.0204365 0.0212012
0.496296 0.65119 0.0472376 0.0206292 0.0213036 3.24261 0.134036 0.0206292 0.0213036
0.503704 0.67037 0.0476591 0.0207978 0.0214361 3.26179 0.134337 0.0207978 0.0214361
0.511111 0.689621 0.0481709 0.0209333 0.0217161 3.28104 0.134608 0.0209333 0.0217161
0.518519 0.708903 0.0487429 0.0210477 0.0223423 3.30033 0.134848 0.0210477 0.0223423
0.525926 0.728178 0.0495558 0.021147 0.0228872 3.3196 0.13539 0.021147 0.0228872
0.533333 0.74741 0.0502483 0.0212404 0.0236188 3.33883 0.134909 0.0212404 0.0236188
0.540741 0.766563 0.0503085 0.0213307 0.0243835 3.35799 0.134427 0.0213307 0.0243835
0.548148 0.785604 0.0506999 0.021427 0.0250158 3.37703 0.134879 0.021427 0.0250158
0.555556 0.804501 0.0510612 0.0215324 0.0258828 3.39592 0.1353 0.0215324 0.0258828
0.562963 0.823224 0.0513923 0.0215595 0.0265934 3.41465 0.134758 0.0215595 0.0265934
0.57037 0.841742 0.0524461 0.0216649 0.0272105 3.43317 0.13536 0.0216649 0.0272105
0.577778 0.86003 0.05356 0.0218004 0.0274032 3.45145 0.135932 0.0218004 0.0274032
0.585185 0.878059 0.0544933 0.0222038 0.027608 3.46948 0.136324 0.0222038 0.027608
0.592593 0.895807 0.0546138 0.0224567 0.0284148 3.48723 0.137257 0.0224567 0.0284148
0.6 0.91325 0.0553062 0.0227577 0.0294505 3.50467 0.137588 0.0227577 0.0294505
0.607407 0.930365 0.0566911 0.023107 0.0303778 3.52179 0.137919 0.023107 0.0303778
0.614815 0.947134 0.0580158 0.0233779 0.0314315 3.53856 0.138642 0.0233779 0.0314315
0.622222 0.963536 0.0589191 0.023688 0.0318831 3.55496 0.138973 0.023688 0.0318831
0.62963 0.979556 0.0599126 0.0240373 0.0329369 3.57098 0.138702 0.0240373 0.0329369
0.637037 0.995177 0.0612373 0.0244287 0.0337196 3.5866 0.138672 0.0244287 0.0337196
0.644444 1.01039 0.0626222 0.0248622 0.0345325 3.60181 0.13807 0.0248622 0.0345325
0.651852 1.02517 0.0630136 0.0253379 0.0354056 3.61659 0.139455 0.0253379 0.0354056
0.659259 1.03951 0.0643985 0.0258618 0.0362787 3.63094 0.140388 0.0258618 0.0362787
0.666667 1.05341 0.0657834 0.0266927 0.0373325 3.64484 0.140629 0.0266927 0.0373325
0.674074 1.06686 0.0667468 0.0277163 0.0386873 3.65828 0.141412 0.0277163 0.0386873
0.681481 1.07984 0.0682221 0.0287912 0.040012 3.67127 0.141863 0.0287912 0.040012
0.688889 1.09236 0.068493 0.0299141 0.0413969 3.68378 0.142767 0.0299141 0.0413969
0.696296 1.10441 0.0692457 0.0311003 0.042571 3.69583 0.144001 0.0311003 0.042571
0.703704 1.11598 0.0705102 0.0323046 0.0437452 3.7074 0.144904 0.0323046 0.0437452
0.711111 1.12708 0.0706607 0.0335691 0.0449796 3.7185 0.145386 0.0335691 0.0449796
0.718519 1.13771 0.0709919 0.0348938 0.0462742 3.72913 0.144874 0.0348938 0.0462742
0.725926 1.14786 0.0718951 0.0362787 0.0475989 3.73929 0.145175 0.0362787 0.0475989
0.733333 1.15755 0.0729187 0.0376937 0.0489838 3.74898 0.146048 0.0376937 0.0489838
0.740741 1.16678 0.0739725 0.0391389 0.0504289 3.7582 0.147463 0.0391389 0.0504289
0.748148 1.17555 0.0739424 0.0406442 0.0519042 3.76698 0.148999 0.0406442 0.0519042
0.755556 1.18388 0.0747251 0.0422098 0.0534697 3.7753 0.150323 0.0422098 0.0534697
0.762963 1.19177 0.0759595 0.0438054 0.0547342 3.78319 0.150444 0.0438054 0.0547342
0.77037 1.19923 0.0771638 0.0454613 0.0559084 3.79065 0.15216 0.0454613 0.0559084
0.777778 1.20628 0.0775853 0.0471774 0.0570524 3.7977 0.152943 0.0471774 0.0570524
0.785185 1.21293 0.0790003 0.0489236 0.0584072 3.80435 0.152792 0.0489236 0.0584072
0.792593 1.21919 0.0792111 0.0506999 0.0600029 3.81061 0.153093 0.0506999 0.0600029
0.8 1.22509 0.0801745 0.0525364 0.0615082 3.81651 0.152702 0.0525364 0.0615082
0.807407 1.23064 0.0810777 0.0544331 0.0632845 3.82206 0.152672 0.0544331 0.0632845
0.814815 1.23586 0.08174 0.05636 0.065091 3.82728 0.152973 0.05636 0.065091
0.822222 1.24077 0.0824325 0.0583169 0.0669275 3.8322 0.153756 0.0583169 0.0669275
0.82963 1.24541 0.0826131 0.0603341 0.0686134 3.83683 0.153906 0.0603341 0.0686134
0.837037 1.24978 0.083155 0.0624114 0.070179 3.8412 0.153876 0.0624114 0.070179
0.844444 1.25392 0.0841787 0.0641275 0.072437 3.84534 0.154117 0.0641275 0.072437
0.851852 1.25785 0.0852023 0.0666866 0.0739122 3.84927 0.154478 0.0666866 0.0739122
0.859259 1.26161 0.0861356 0.0690349 0.075809 3.85303 0.15496 0.0690349 0.075809
0.866667 1.26522 0.0871593 0.0721359 0.0781874 3.85664 0.155863 0.0721359 0.0781874
0.874074 1.26872 0.0875807 0.0753574 0.0805056 3.86014 0.155743 0.0753574 0.0805056
0.881481 1.27213 0.0886345 0.078639 0.0827637 3.86356 0.156947 0.078639 0.0827637


==> anc/data/fig7_right2_trace_anomaly_28x10_MS_145.0.dat <==
0 0 6.97876e-307 0 0 2.59142 0.122776 -2.61147e-15 2.61147e-15
0.0037037 3.23264e-05 6.40673e-06 2.09784e-06 1.63209e-06 2.59146 0.122776 2.09784e-06 1.63209e-06
0.00740741 0.000129304 2.56239e-05 8.39077e-06 6.52716e-06 2.59155 0.122746 8.39077e-06 6.52716e-06
0.0111111 0.000290931 5.76546e-05 1.8883e-05 1.46891e-05 2.59171 0.122715 1.8883e-05 1.46891e-05
0.0148148 0.000517203 0.000102484 3.35691e-05 2.61116e-05 2.59194 0.122685 3.35691e-05 2.61116e-05
0.0185185 0.000808111 0.000160108 5.24762e-05 4.07947e-05 2.59223 0.122595 5.24762e-05 4.07947e-05
0.0222222 0.00116365 0.000230528 7.55681e-05 5.87384e-05 2.59259 0.122505 7.55681e-05 5.87384e-05
0.0259259 0.0015838 0.000313713 0.000102875 7.99637e-05 2.59301 0.122354 0.000102875 7.99637e-05
0.0296296 0.00206857 0.000409754 0.000134427 0.000104441 2.59349 0.122264 0.000134427 0.000104441
0.0333333 0.00261792 0.000518439 0.000170194 0.000132169 2.59404 0.122204 0.000170194 0.000132169
0.037037 0.00323185 0.00063977 0.000210176 0.000163149 2.59466 0.122083 0.000210176 0.000163149
0.0407407 0.00391034 0.000774046 0.000254403 0.00019741 2.59533 0.122083 0.000254403 0.00019741
0.0444444 0.00465336 0.000920667 0.000302875 0.000234893 2.59608 0.122173 0.000302875 0.000234893
0.0481481 0.0054609 0.00108023 0.000355562 0.000275658 2.59688 0.122113 0.000355562 0.000275658
0.0518519 0.00633293 0.00125244 0.000412765 0.000319734 2.59776 0.122173 0.000412765 0.000319734
0.0555556 0.00726943 0.0014373 0.000473881 0.000367002 2.59869 0.122234 0.000473881 0.000367002
0.0592593 0.00827037 0.0016345 0.000539514 0.000417281 2.59969 0.122294 0.000539514 0.000417281
0.062963 0.00933571 0.00184404 0.000609663 0.000471172 2.60076 0.122324 0.000609663 0.000471172
0.0666667 0.0104654 0.00206473 0.000683726 0.000528074 2.60189 0.122294 0.000683726 0.000528074
0.0703704 0.0116595 0.00229745 0.000762305 0.000588287 2.60308 0.122444 0.000762305 0.000588287
0.0740741 0.0129179 0.00254252 0.0008454 0.000651813 2.60434 0.122475 0.0008454 0.000651813
0.0777778 0.0142405 0.00279903 0.000932709 0.00071865 2.60566 0.122414 0.000932709 0.00071865
0.0814815 0.0156274 0.0030709 0.00102454 0.000788498 2.60705 0.122023 0.00102454 0.000788498
0.0851852 0.0170785 0.0033539 0.00112058 0.000861657 2.6085 0.121632 0.00112058 0.000861657
0.0888889 0.0185937 0.00364594 0.00122143 0.000938129 2.61002 0.121903 0.00122143 0.000938129
0.0925926 0.020173 0.003947 0.00132651 0.00101761 2.6116 0.122234 0.00132651 0.00101761
0.0962963 0.0218164 0.00426012 0.0014361 0.0011004 2.61324 0.122535 0.0014361 0.0011004
0.1 0.0235238 0.00458226 0.0015502 0.00118651 2.61495 0.122475 0.0015502 0.00118651
0.103704 0.0252952 0.00491644 0.00166882 0.00127593 2.61672 0.122595 0.00166882 0.00127593
0.107407 0.0271304 0.00526267 0.00179196 0.00136836 2.61855 0.122625 0.00179196 0.00136836
0.111111 0.0290295 0.00561793 0.00191991 0.00146379 2.62045 0.122354 0.00191991 0.00146379
0.114815 0.0309924 0.00598223 0.00205208 0.00156285 2.62242 0.122264 0.00205208 0.00156285
0.118519 0.0330191 0.00636759 0.00218937 0.00166491 2.62444 0.122414 0.00218937 0.00166491
0.122222 0.0351094 0.00676199 0.00233087 0.00176998 2.62653 0.122324 0.00233087 0.00176998
0.125926 0.0372634 0.00717145 0.00247749 0.00187867 2.62869 0.122264 0.00247749 0.00187867
0.12963 0.0394808 0.0075809 0.00262863 0.00199006 2.6309 0.122264 0.00262863 0.00199006
0.133333 0.0417618 0.00801143 0.00278458 0.00210477 2.63319 0.122414 0.00278458 0.00210477
0.137037 0.0441062 0.00843593 0.00294535 0.00222279 2.63553 0.122414 0.00294535 0.00222279
0.140741 0.046514 0.00888753 0.00311003 0.00234382 2.63794 0.122565 0.00311003 0.00234382
0.144444 0.048985 0.00934817 0.00328164 0.00246816 2.64041 0.122475 0.00328164 0.00246816
0.148148 0.0515192 0.00981783 0.00345626 0.00259551 2.64294 0.122595 0.00345626 0.00259551
0.151852 0.0541166 0.0102965 0.0036369 0.00272617 2.64554 0.122836 0.0036369 0.00272617
0.155556 0.056777 0.0107813 0.00382357 0.00285985 2.6482 0.122896 0.00382357 0.00285985
0.159259 0.0595004 0.011272 0.00401324 0.00299683 2.65092 0.122746 0.00401324 0.00299683
0.162963 0.0622867 0.0117778 0.00420893 0.00313713 2.65371 0.122926 0.00420893 0.00313713
0.166667 0.0651358 0.0122866 0.00440764 0.00327863 2.65656 0.123257 0.00440764 0.00327863
0.17037 0.0680476 0.0128105 0.00461538 0.00342616 2.65947 0.123257 0.00461538 0.00342616
0.174074 0.071022 0.0133253 0.00482311 0.00357669 2.66245 0.123137 0.00482311 0.00357669
0.177778 0.074059 0.0138521 0.00502182 0.00372722 2.66548 0.123589 0.00502182 0.00372722
0.181481 0.0771585 0.0143881 0.00522353 0.00388378 2.66858 0.123227 0.00522353 0.00388378
0.185185 0.0803203 0.01493 0.00542826 0.00404034 2.67174 0.123649 0.00542826 0.00404034
0.188889 0.0835444 0.0154809 0.00563299 0.00420291 2.67497 0.123649 0.00563299 0.00420291
0.192593 0.0868307 0.0160349 0.00584674 0.0043685 2.67825 0.123769 0.00584674 0.0043685
0.196296 0.0901791 0.0165768 0.0060605 0.0045371 2.6816 0.12395 0.0060605 0.0045371
0.2 0.0935894 0.0171037 0.00627727 0.0047057 2.68501 0.123558 0.00627727 0.0047057
0.203704 0.0970616 0.0176817 0.00649705 0.00488032 2.68849 0.12407 0.00649705 0.00488032
0.207407 0.100596 0.0182779 0.00671984 0.00505795 2.69202 0.12401 0.00671984 0.00505795
0.211111 0.104191 0.0188649 0.00694564 0.00523859 2.69561 0.12407 0.00694564 0.00523859
0.214815 0.107848 0.0194129 0.00719553 0.00541923 2.69927 0.124281 0.00719553 0.00541923
0.218519 0.111567 0.019997 0.00746649 0.00560589 2.70299 0.124612 0.00746649 0.00560589
0.222222 0.115347 0.020584 0.00774046 0.00579556 2.70677 0.124642 0.00774046 0.00579556
0.225926 0.119188 0.0212343 0.00802347 0.00598825 2.71061 0.12413 0.00802347 0.00598825
0.22963 0.123091 0.0218937 0.00831249 0.00618394 2.71451 0.123739 0.00831249 0.00618394
0.233333 0.127054 0.0225079 0.00860754 0.00637964 2.71848 0.124251 0.00860754 0.00637964
0.237037 0.131078 0.0230709 0.00890861 0.00658135 2.7225 0.124763 0.00890861 0.00658135
0.240741 0.135163 0.023685 0.0092157 0.00678608 2.72659 0.125214 0.0092157 0.00678608
0.244444 0.139309 0.0242781 0.00952881 0.00699381 2.73073 0.126148 0.00952881 0.00699381
0.248148 0.143515 0.0248472 0.00985095 0.00720155 2.73494 0.126599 0.00985095 0.00720155
0.251852 0.147781 0.0254403 0.0101761 0.00741531 2.7392 0.12687 0.0101761 0.00741531
0.255556 0.152108 0.0260755 0.0105103 0.00763208 2.74353 0.126449 0.0105103 0.00763208
0.259259 0.156495 0.0266746 0.0108505 0.00784885 2.74792 0.126298 0.0108505 0.00784885
0.262963 0.160942 0.0273641 0.0111997 0.00807164 2.75237 0.126298 0.0111997 0.00807164
0.266667 0.165449 0.0280686 0.011552 0.00827938 2.75687 0.126659 0.011552 0.00827938
0.27037 0.170015 0.0287761 0.0119133 0.00848711 2.76144 0.127382 0.0119133 0.00848711
0.274074 0.174641 0.0294445 0.0122836 0.00869786 2.76606 0.127773 0.0122836 0.00869786
0.277778 0.179326 0.0300827 0.0126569 0.00890861 2.77075 0.127743 0.0126569 0.00890861
0.281481 0.184071 0.0307391 0.0130393 0.00912237 2.77549 0.127803 0.0130393 0.00912237
0.285185 0.188875 0.0315218 0.0134307 0.00933613 2.7803 0.128375 0.0134307 0.00933613
0.288889 0.193738 0.0322745 0.0138281 0.00955289 2.78516 0.129068 0.0138281 0.00955289
0.292593 0.19866 0.0330573 0.0142345 0.00976966 2.79008 0.128767 0.0142345 0.00976966
0.296296 0.20364 0.0336895 0.014647 0.0100015 2.79506 0.129068 0.014647 0.0100015
0.3 0.208679 0.0344121 0.0150655 0.0102544 2.8001 0.129038 0.0150655 0.0102544
0.303704 0.213777 0.0351347 0.015496 0.0105103 2.8052 0.12955 0.015496 0.0105103
0.307407 0.218932 0.0358271 0.0159325 0.0107602 2.81036 0.129791 0.0159325 0.0107602
0.311111 0.224146 0.0365196 0.0163751 0.0109739 2.81557 0.130242 0.0163751 0.0109739
0.314815 0.229418 0.037212 0.0168267 0.0111907 2.82084 0.130212 0.0168267 0.0111907
0.318519 0.234747 0.0380249 0.0172873 0.0114075 2.82617 0.130453 0.0172873 0.0114075
0.322222 0.240134 0.0387475 0.017757 0.0116212 2.83156 0.130363 0.017757 0.0116212
0.325926 0.245579 0.0393496 0.0181905 0.011838 2.837 0.130664 0.0181905 0.011838
0.32963 0.251081 0.0400421 0.0186602 0.0120548 2.8425 0.130784 0.0186602 0.0120548
0.333333 0.25664 0.0405539 0.019169 0.0122685 2.84806 0.130483 0.019169 0.0122685
0.337037 0.262256 0.041427 0.0196899 0.0124853 2.85368 0.130302 0.0196899 0.0124853
0.340741 0.267928 0.04227 0.0202167 0.0127021 2.85935 0.130513 0.0202167 0.0127021
0.344444 0.273658 0.0431732 0.0207526 0.0129158 2.86508 0.130874 0.0207526 0.0129158
0.348148 0.279443 0.0439259 0.0212825 0.0131416 2.87087 0.131206 0.0212825 0.0131416
0.351852 0.285285 0.0444377 0.0218214 0.0133704 2.87671 0.131055 0.0218214 0.0133704
0.355556 0.291183 0.045371 0.0223694 0.0136023 2.88261 0.131446 0.0223694 0.0136023
0.359259 0.297137 0.0463645 0.0229263 0.0138311 2.88856 0.132229 0.0229263 0.0138311
0.362963 0.303147 0.0470269 0.0234954 0.0140629 2.89457 0.1325 0.0234954 0.0140629
0.366667 0.309212 0.0474484 0.0240704 0.0143429 2.90064 0.132952 0.0240704 0.0143429
0.37037 0.315332 0.0478698 0.0246575 0.014662 2.90676 0.13253 0.0246575 0.014662
0.374074 0.321508 0.0488634 0.0252536 0.0149842 2.91293 0.132259 0.0252536 0.0149842
0.377778 0.327738 0.0497365 0.0258618 0.0153093 2.91916 0.1325 0.0258618 0.0153093
0.381481 0.334023 0.0505494 0.026479 0.0156405 2.92545 0.133433 0.026479 0.0156405
0.385185 0.340363 0.0510311 0.0271052 0.0159777 2.93179 0.133403 0.0271052 0.0159777
0.388889 0.346758 0.0516633 0.0277404 0.0162727 2.93818 0.133494 0.0277404 0.0162727
0.392593 0.353208 0.0523558 0.0283877 0.0163932 2.94463 0.133795 0.0283877 0.0163932
0.396296 0.359713 0.0529579 0.0290441 0.0165046 2.95114 0.134577 0.0290441 0.0165046
0.4 0.366273 0.0537106 0.0297094 0.0166039 2.9577 0.134999 0.0297094 0.0166039
0.403704 0.372888 0.0545837 0.0304079 0.0166972 2.96431 0.134939 0.0304079 0.0166972
0.407407 0.379557 0.0550654 0.0311003 0.0169441 2.97098 0.135481 0.0311003 0.0169441
0.411111 0.386281 0.0556073 0.0317627 0.0172482 2.9777 0.135481 0.0317627 0.0172482
0.414815 0.393059 0.0559987 0.0324552 0.0175523 2.98448 0.135691 0.0324552 0.0175523
0.418519 0.399892 0.0568718 0.0331777 0.01776 2.99132 0.136805 0.0331777 0.01776
0.422222 0.40678 0.0575341 0.0339003 0.0181273 2.9982 0.136715 0.0339003 0.0181273
0.425926 0.413721 0.0583169 0.0346228 0.0184013 3.00514 0.137919 0.0346228 0.0184013
0.42963 0.420716 0.0587384 0.0352852 0.0185187 3.01214 0.13804 0.0352852 0.0185187
0.433333 0.427764 0.0592502 0.0358271 0.0186301 3.01919 0.13816 0.0358271 0.0186301
0.437037 0.434866 0.0600631 0.0363991 0.0187385 3.02629 0.138521 0.0363991 0.0187385
0.440741 0.44202 0.0606954 0.0369411 0.018883 3.03344 0.138913 0.0369411 0.018883
0.444444 0.449227 0.0604244 0.037483 0.0191811 3.04065 0.139184 0.037483 0.0191811
0.448148 0.456486 0.0609362 0.038055 0.0196869 3.04791 0.139334 0.038055 0.0196869
0.451852 0.463797 0.0615685 0.0385969 0.0201987 3.05522 0.139906 0.0385969 0.0201987
0.455556 0.471159 0.0622007 0.039169 0.0207135 3.06258 0.139967 0.039169 0.0207135
0.459259 0.478571 0.0631039 0.039741 0.0209995 3.06999 0.139726 0.039741 0.0209995
0.462963 0.486032 0.0636759 0.0402829 0.0212795 3.07746 0.139937 0.0402829 0.0212795
0.466667 0.493542 0.0645189 0.040855 0.0215595 3.08497 0.140388 0.040855 0.0215595
0.47037 0.501099 0.0653619 0.0413668 0.0218395 3.09252 0.14078 0.0413668 0.0218395
0.474074 0.508702 0.0661748 0.0417883 0.0221195 3.10013 0.141653 0.0417883 0.0221195
0.477778 0.51635 0.0664157 0.0422098 0.0224868 3.10777 0.142526 0.0422098 0.0224868
0.481481 0.524042 0.0671683 0.0426313 0.0229023 3.11546 0.142917 0.0426313 0.0229023
0.485185 0.531775 0.0678006 0.0430829 0.0233087 3.1232 0.142255 0.0430829 0.0233087
0.488889 0.539547 0.0679812 0.0435044 0.0237031 3.13097 0.142767 0.0435044 0.0237031
0.492593 0.547358 0.0689747 0.043956 0.0238687 3.13878 0.142767 0.043956 0.0238687
0.496296 0.555205 0.0691554 0.0444076 0.0239711 3.14663 0.144242 0.0444076 0.0239711
0.5 0.563085 0.0694263 0.0448893 0.0241336 3.15451 0.145536 0.0448893 0.0241336
0.503704 0.570996 0.0697575 0.045371 0.024531 3.16242 0.145657 0.045371 0.024531
0.507407 0.578937 0.0707209 0.0458828 0.0250398 3.17036 0.145446 0.0458828 0.0250398
0.511111 0.586906 0.0714435 0.0463946 0.0255426 3.17833 0.145777 0.0463946 0.0255426
0.514815 0.594904 0.0722865 0.0469064 0.0260394 3.18633 0.14665 0.0469064 0.0260394
0.518519 0.602927 0.0731596 0.0474484 0.0264007 3.19435 0.147313 0.0474484 0.0264007
0.522222 0.610975 0.073551 0.0479602 0.0266445 3.2024 0.147794 0.0479602 0.0266445
0.525926 0.619045 0.0740327 0.048472 0.0268613 3.21047 0.148878 0.048472 0.0268613
0.52963 0.627134 0.0743337 0.0489838 0.027054 3.21856 0.149571 0.0489838 0.027054
0.533333 0.635239 0.0747251 0.0494655 0.0272316 3.22666 0.150113 0.0494655 0.0272316
0.537037 0.643355 0.0752068 0.0499773 0.0273912 3.23478 0.150052 0.0499773 0.0273912
0.540741 0.651477 0.0760799 0.0504289 0.027614 3.2429 0.150715 0.0504289 0.027614
0.544444 0.6596 0.0768627 0.0508805 0.0278187 3.25102 0.150474 0.0508805 0.0278187
0.548148 0.66772 0.0771939 0.0513321 0.0280054 3.25914 0.149992 0.0513321 0.0280054
0.551852 0.675829 0.0782777 0.0517536 0.028171 3.26725 0.149661 0.0517536 0.028171
0.555556 0.683923 0.0786089 0.052145 0.0283215 3.27535 0.150113 0.052145 0.0283215
0.559259 0.691995 0.0791809 0.0525364 0.028472 3.28342 0.149571 0.0525364 0.028472
0.562963 0.700041 0.0793315 0.0529278 0.0286256 3.29146 0.149059 0.0529278 0.0286256
0.566667 0.708054 0.0793616 0.053259 0.0287641 3.29948 0.148818 0.053259 0.0287641
0.57037 0.716029 0.0806261 0.0535901 0.0288875 3.30745 0.14933 0.0535901 0.0288875
0.574074 0.723962 0.0810175 0.0539213 0.0289959 3.31538 0.149541 0.0539213 0.0289959
0.577778 0.731846 0.0821916 0.0541923 0.0290922 3.32327 0.149781 0.0541923 0.0290922
0.581481 0.739677 0.0828239 0.0544933 0.0291735 3.3311 0.150504 0.0544933 0.0291735
0.585185 0.747451 0.0828239 0.0547342 0.0292458 3.33887 0.151106 0.0547342 0.0292458
0.588889 0.755162 0.0832153 0.0549751 0.029303 3.34658 0.151377 0.0549751 0.029303
0.592593 0.762805 0.0834862 0.0550353 0.0293511 3.35423 0.151708 0.0550353 0.0293511
0.596296 0.770377 0.0839679 0.0550955 0.0293903 3.3618 0.15225 0.0550955 0.0293903
0.6 0.777872 0.0849916 0.0551256 0.0294174 3.3693 0.151949 0.0551256 0.0294174
0.603704 0.785287 0.0850217 0.0551858 0.0294354 3.37671 0.151799 0.0551858 0.0294354
0.607407 0.792618 0.085112 0.055246 0.0294475 3.38404 0.151889 0.055246 0.0294475
0.611111 0.79986 0.0849916 0.0553062 0.0294475 3.39128 0.151588 0.0553062 0.0294475
0.614815 0.80701 0.0853227 0.0553966 0.0294415 3.39843 0.150926 0.0553966 0.0294415
0.618519 0.814063 0.0857442 0.0554869 0.0294294 3.40549 0.151768 0.0554869 0.0294294
0.622222 0.821018 0.085955 0.0555772 0.0294083 3.41244 0.151407 0.0555772 0.0294083
0.625926 0.827869 0.0862862 0.0556675 0.0293843 3.41929 0.150865 0.0556675 0.0293843
0.62963 0.834613 0.086256 0.0557578 0.0293511 3.42604 0.151377 0.0557578 0.0293511
0.633333 0.841249 0.0869485 0.0558783 0.029315 3.43267 0.150655 0.0558783 0.029315
0.637037 0.847772 0.0865872 0.0559987 0.0292729 3.4392 0.150233 0.0559987 0.0292729
0.640741 0.85418 0.0871894 0.056089 0.0292277 3.4456 0.150414 0.056089 0.0292277
0.644444 0.860469 0.0878216 0.0562094 0.0291795 3.45189 0.149541 0.0562094 0.0291795
0.648148 0.866639 0.0881829 0.0563299 0.0291284 3.45806 0.14942 0.0563299 0.0291284
0.651852 0.872685 0.0879119 0.0564503 0.0290742 3.46411 0.149179 0.0564503 0.0290742
0.655556 0.878607 0.0886947 0.0565707 0.029017 3.47003 0.149902 0.0565707 0.029017
0.659259 0.884402 0.0890259 0.0566911 0.0289628 3.47583 0.151257 0.0566911 0.0289628
0.662963 0.890067 0.0887549 0.0568116 0.0289778 3.48149 0.151227 0.0568116 0.0289778
0.666667 0.895602 0.0888452 0.0569019 0.0290982 3.48703 0.15213 0.0569019 0.0290982
0.67037 0.901004 0.0890259 0.0569019 0.0290501 3.49243 0.152702 0.0569019 0.0290501
0.674074 0.906273 0.089357 0.0569019 0.0289748 3.4977 0.153424 0.0569019 0.0289748
0.677778 0.911406 0.0894173 0.0569019 0.0289327 3.50283 0.152611 0.0569019 0.0289327
0.681481 0.916403 0.0898689 0.0569019 0.0290742 3.50783 0.152551 0.0569019 0.0290742
0.685185 0.921263 0.0901398 0.0569019 0.0292217 3.51269 0.152461 0.0569019 0.0292217
0.688889 0.925984 0.0907721 0.0568718 0.0293752 3.51741 0.152943 0.0568718 0.0293752
0.692593 0.930566 0.0916452 0.0568116 0.0294746 3.52199 0.152401 0.0568116 0.0294746
0.696296 0.935009 0.0924279 0.0567514 0.0293963 3.52643 0.153184 0.0567514 0.0293963
0.7 0.939311 0.0930301 0.0566911 0.0293542 3.53073 0.153454 0.0566911 0.0293542
0.703704 0.943473 0.0931204 0.0566309 0.0294535 3.5349 0.154719 0.0566309 0.0294535
0.707407 0.947495 0.0926688 0.0565707 0.0295649 3.53892 0.154297 0.0565707 0.0295649
0.711111 0.951376 0.0933312 0.0565406 0.0296823 3.5428 0.154659 0.0565406 0.0296823
0.714815 0.955117 0.0936623 0.0565105 0.0298118 3.54654 0.155472 0.0565105 0.0298118
0.718519 0.958718 0.0940838 0.0565105 0.0299533 3.55014 0.155502 0.0565105 0.0299533
0.722222 0.96218 0.0946559 0.0567815 0.0301008 3.5536 0.156285 0.0567815 0.0301008
0.725926 0.965502 0.0949569 0.0571427 0.0302574 3.55693 0.156646 0.0571427 0.0302574
0.72963 0.968687 0.0944451 0.0575341 0.030438 3.56011 0.156917 0.0575341 0.030438
0.733333 0.971734 0.0950171 0.0577449 0.0306186 3.56316 0.156826 0.0577449 0.0306186
0.737037 0.974645 0.0951376 0.0579255 0.0308294 3.56607 0.157519 0.0579255 0.0308294
0.740741 0.977421 0.0947763 0.0581062 0.0310401 3.56884 0.157459 0.0581062 0.0310401
0.744444 0.980064 0.0951978 0.058347 0.0312509 3.57149 0.157519 0.058347 0.0312509
0.748148 0.982574 0.0962515 0.0585879 0.031281 3.574 0.15776 0.0585879 0.031281
0.751852 0.984954 0.096402 0.0588588 0.0313412 3.57638 0.158061 0.0588588 0.0313412
0.755556 0.987205 0.0958601 0.0591599 0.0314014 3.57863 0.158121 0.0591599 0.0314014
0.759259 0.98933 0.0956494 0.0594911 0.0314917 3.58075 0.158452 0.0594911 0.0314917
0.762963 0.99133 0.096402 0.0598524 0.0315821 3.58275 0.159747 0.0598524 0.0315821
0.766667 0.993208 0.0971547 0.0602438 0.0317025 3.58463 0.159416 0.0602438 0.0317025
0.77037 0.994965 0.0978773 0.0606954 0.0318229 3.58639 0.159988 0.0606954 0.0318229
0.774074 0.996606 0.0982687 0.061147 0.0326358 3.58803 0.160439 0.061147 0.0326358
0.777778 0.998131 0.0992321 0.0616889 0.0333584 3.58955 0.160018 0.0616889 0.0333584
0.781481 0.999545 0.100196 0.0622308 0.0336293 3.59097 0.159687 0.0622308 0.0336293
0.785185 1.00085 0.100436 0.0628329 0.0339003 3.59227 0.160469 0.0628329 0.0339003
0.788889 1.00205 0.101249 0.0634652 0.0341712 3.59347 0.160259 0.0634652 0.0341712
0.792593 1.00315 0.100617 0.0641576 0.0345024 3.59457 0.160831 0.0641576 0.0345024
0.796296 1.00414 0.102183 0.0649103 0.0348336 3.59557 0.161222 0.0649103 0.0348336
0.8 1.00505 0.102363 0.0656931 0.0351648 3.59647 0.160469 0.0656931 0.0351648
0.803704 1.00586 0.102092 0.0665662 0.0355261 3.59728 0.158813 0.0665662 0.0355261
0.807407 1.00658 0.102062 0.0674694 0.0359174 3.598 0.158362 0.0674694 0.0359174
0.811111 1.00722 0.102454 0.0684328 0.0363389 3.59864 0.158211 0.0684328 0.0363389
0.814815 1.00778 0.102815 0.0694263 0.0367905 3.5992 0.158272 0.0694263 0.0367905
0.818519 1.00827 0.103567 0.0705102 0.0372421 3.59969 0.158211 0.0705102 0.0372421
0.822222 1.00868 0.103477 0.0716843 0.037754 3.6001 0.158151 0.0716843 0.037754
0.825926 1.00903 0.103567 0.0728886 0.0382658 3.60045 0.158211 0.0728886 0.0382658
0.82963 1.00931 0.106006 0.0741531 0.0388378 3.60074 0.158633 0.0741531 0.0388378
0.833333 1.00954 0.105374 0.0755079 0.0394098 3.60097 0.159626 0.0755079 0.0394098
0.837037 1.00972 0.106337 0.076953 0.0400421 3.60115 0.160891 0.076953 0.0400421
0.840741 1.00986 0.107361 0.0784584 0.0407646 3.60128 0.162517 0.0784584 0.0407646
0.844444 1.00995 0.108535 0.0800239 0.0415474 3.60137 0.161945 0.0800239 0.0415474
0.848148 1.01001 0.108686 0.0816798 0.0423904 3.60143 0.162667 0.0816798 0.0423904
0.851852 1.01004 0.111124 0.0835765 0.0432635 3.60146 0.16336 0.0835765 0.0432635
0.855556 1.01004 0.11287 0.0857141 0.0441366 3.60146 0.164534 0.0857141 0.0441366
0.859259 1.01003 0.11546 0.0880022 0.0450699 3.60145 0.165196 0.0880022 0.0450699
0.862963 1.01 0.118049 0.0903807 0.0460333 3.60143 0.166521 0.0903807 0.0460333
0.866667 1.00997 0.119434 0.0929097 0.0470269 3.6014 0.16914 0.0929097 0.0470269
0.87037 1.00995 0.120728 0.0955591 0.0480505 3.60137 0.170766 0.0955591 0.0480505
0.874074 1.00993 0.121571 0.098359 0.0490741 3.60135 0.171488 0.098359 0.0490741
0.877778 1.00992 0.122896 0.101279 0.0502483 3.60134 0.173987 0.101279 0.0502483
0.881481 1.00994 0.124853 0.10435 0.0514225 3.60136 0.175583 0.10435 0.0514225


==> anc/data/fig7_right2_trace_anomaly_36x12_MS_145.0.dat <==
0 0 7.03898e-307 0 0 2.59142 0.122776 -2.61147e-15 2.61147e-15
0.0037037 3.35526e-05 5.19945e-06 1.57278e-06 1.52401e-06 2.59146 0.122776 1.57278e-06 1.52401e-06
0.00740741 0.000134209 2.07948e-05 6.29233e-06 6.09663e-06 2.59156 0.122776 6.29233e-06 6.09663e-06
0.0111111 0.000301963 4.6786e-05 1.41532e-05 1.37137e-05 2.59173 0.122776 1.41532e-05 1.37137e-05
0.0148148 0.000536807 8.3155e-05 2.51543e-05 2.43745e-05 2.59196 0.122776 2.51543e-05 2.43745e-05
0.0185185 0.000838728 0.000129941 3.92894e-05 3.80851e-05 2.59226 0.122776 3.92894e-05 3.80851e-05
0.0222222 0.00120771 0.000187084 5.65707e-05 5.48245e-05 2.59263 0.122776 5.65707e-05 5.48245e-05
0.0259259 0.00164374 0.000254613 7.6953e-05 7.46047e-05 2.59307 0.122776 7.6953e-05 7.46047e-05
0.0296296 0.00214678 0.000332379 0.000100466 9.73956e-05 2.59357 0.122776 0.000100466 9.73956e-05
0.0333333 0.00271682 0.000420592 0.000127111 0.000123227 2.59414 0.122776 0.000127111 0.000123227
0.037037 0.00335382 0.000519343 0.000156826 0.00015207 2.59478 0.122806 0.000156826 0.00015207
0.0407407 0.00405775 0.000628329 0.000189643 0.000183923 2.59548 0.122806 0.000189643 0.000183923
0.0444444 0.00482857 0.000747552 0.00022556 0.000218786 2.59625 0.122806 0.00022556 0.000218786
0.0481481 0.00566625 0.000877012 0.000264519 0.000256661 2.59709 0.122866 0.000264519 0.000256661
0.0518519 0.00657074 0.00101701 0.000306487 0.000297486 2.59799 0.122836 0.000306487 0.000297486
0.0555556 0.00754198 0.00116724 0.000351648 0.000341411 2.59897 0.122776 0.000351648 0.000341411
0.0592593 0.00857994 0.00132741 0.000399518 0.000388077 2.6 0.122896 0.000399518 0.000388077
0.062963 0.00968456 0.00149751 0.000450699 0.000437753 2.60111 0.122956 0.000450699 0.000437753
0.0666667 0.0108558 0.00167815 0.000505192 0.00049044 2.60228 0.122986 0.000505192 0.00049044
0.0703704 0.0120935 0.00186873 0.000563299 0.000546138 2.60352 0.123047 0.000563299 0.000546138
0.0740741 0.0133977 0.00206954 0.000624717 0.000604545 2.60482 0.123077 0.000624717 0.000604545
0.0777778 0.0147684 0.00228029 0.000689446 0.000665963 2.60619 0.123016 0.000689446 0.000665963
0.0814815 0.0162053 0.00250097 0.000757488 0.00073009 2.60763 0.122926 0.000757488 0.00073009
0.0851852 0.0177086 0.00273159 0.00082854 0.000797229 2.60913 0.123016 0.00082854 0.000797229
0.0888889 0.019278 0.00297245 0.000903205 0.000867378 2.6107 0.123047 0.000903205 0.000867378
0.0925926 0.0209134 0.00322143 0.00098088 0.000939935 2.61234 0.123016 0.00098088 0.000939935
0.0962963 0.0226149 0.00348336 0.00106217 0.0010158 2.61404 0.123137 0.00106217 0.0010158
0.1 0.0243824 0.00375432 0.00114677 0.00109408 2.61581 0.123257 0.00114677 0.00109408
0.103704 0.0262156 0.0040313 0.00123468 0.00117537 2.61764 0.123619 0.00123468 0.00117537
0.107407 0.0281146 0.00432334 0.00132621 0.00125907 2.61954 0.123589 0.00132621 0.00125907
0.111111 0.0300792 0.0046214 0.00142074 0.00134577 2.6215 0.123468 0.00142074 0.00134577
0.114815 0.0321094 0.00492548 0.00151919 0.00143519 2.62353 0.123287 0.00151919 0.00143519
0.118519 0.0342049 0.0052416 0.00162095 0.00152732 2.62563 0.123016 0.00162095 0.00152732
0.122222 0.0363658 0.00556675 0.00172602 0.00162185 2.62779 0.122806 0.00172602 0.00162185
0.125926 0.0385919 0.00590094 0.00183501 0.0017194 2.63002 0.122565 0.00183501 0.0017194
0.12963 0.040883 0.00624114 0.00194731 0.00181936 2.63231 0.122444 0.00194731 0.00181936
0.133333 0.0432391 0.0065964 0.00206322 0.00192172 2.63466 0.122475 0.00206322 0.00192172
0.137037 0.0456601 0.00696672 0.00218274 0.00202679 2.63708 0.122414 0.00218274 0.00202679
0.140741 0.0481457 0.00734908 0.00230588 0.00213427 2.63957 0.122655 0.00230588 0.00213427
0.144444 0.0506959 0.00773745 0.00243293 0.00224446 2.64212 0.122776 0.00243293 0.00224446
0.148148 0.0533106 0.00812884 0.0025636 0.00235706 2.64473 0.122746 0.0025636 0.00235706
0.151852 0.0559896 0.00851722 0.00269787 0.00247207 2.64741 0.123016 0.00269787 0.00247207
0.155556 0.0587327 0.00892366 0.00283576 0.00258949 2.65016 0.123167 0.00283576 0.00258949
0.159259 0.0615398 0.00934516 0.00297787 0.00270931 2.65296 0.122986 0.00297787 0.00270931
0.162963 0.0644108 0.00976665 0.00312208 0.00283155 2.65583 0.122896 0.00312208 0.00283155
0.166667 0.0673455 0.0101942 0.00327261 0.00295589 2.65877 0.123077 0.00327261 0.00295589
0.17037 0.0703438 0.0106307 0.00342616 0.00308294 2.66177 0.123348 0.00342616 0.00308294
0.174074 0.0734055 0.0110823 0.00358271 0.0032124 2.66483 0.123257 0.00358271 0.0032124
0.177778 0.0765304 0.0115399 0.00374529 0.00334186 2.66795 0.123528 0.00374529 0.00334186
0.181481 0.0797184 0.0119976 0.00391088 0.00347734 2.67114 0.123318 0.00391088 0.00347734
0.185185 0.0829692 0.0124582 0.00407947 0.00361282 2.67439 0.123408 0.00407947 0.00361282
0.188889 0.0862828 0.0129218 0.00425409 0.0037483 2.67771 0.12395 0.00425409 0.0037483
0.192593 0.089659 0.0133885 0.00443172 0.0038898 2.68108 0.124281 0.00443172 0.0038898
0.196296 0.0930975 0.0138642 0.00461538 0.0040313 2.68452 0.124492 0.00461538 0.0040313
0.2 0.0965982 0.0143399 0.00479602 0.00417582 2.68802 0.124733 0.00479602 0.00417582
0.203704 0.100161 0.0148246 0.00495859 0.00432635 2.69158 0.124883 0.00495859 0.00432635
0.207407 0.103785 0.0153153 0.00512117 0.0044799 2.69521 0.124853 0.00512117 0.0044799
0.211111 0.107471 0.0158482 0.00528375 0.00463344 2.69889 0.125365 0.00528375 0.00463344
0.214815 0.111219 0.0163902 0.00544933 0.00479 2.70264 0.125004 0.00544933 0.00479
0.218519 0.115028 0.0169351 0.00561492 0.00494956 2.70645 0.124552 0.00561492 0.00494956
0.222222 0.118897 0.017468 0.00578352 0.00511214 2.71032 0.124492 0.00578352 0.00511214
0.225926 0.122828 0.0179979 0.00595212 0.00527472 2.71425 0.124763 0.00595212 0.00527472
0.22963 0.126819 0.0185398 0.00612373 0.00544331 2.71824 0.125124 0.00612373 0.00544331
0.233333 0.13087 0.0190937 0.00629534 0.00561191 2.72229 0.125485 0.00629534 0.00561191
0.237037 0.134982 0.0196537 0.00649705 0.00578051 2.72641 0.125365 0.00649705 0.00578051
0.240741 0.139154 0.0202228 0.0067078 0.00595212 2.73058 0.125184 0.0067078 0.00595212
0.244444 0.143385 0.0207948 0.00692457 0.00612674 2.73481 0.125274 0.00692457 0.00612674
0.248148 0.147676 0.0213819 0.00714134 0.00630437 2.7391 0.125124 0.00714134 0.00630437
0.251852 0.152026 0.021972 0.00736413 0.006482 2.74345 0.125244 0.00736413 0.006482
0.255556 0.156435 0.0225711 0.00758692 0.00666264 2.74786 0.125154 0.00758692 0.00666264
0.259259 0.160902 0.0231732 0.00781573 0.00684629 2.75233 0.125154 0.00781573 0.00684629
0.262963 0.165429 0.0237814 0.00805056 0.00702994 2.75685 0.125696 0.00805056 0.00702994
0.266667 0.170014 0.0243655 0.0082854 0.00721661 2.76144 0.125967 0.0082854 0.00721661
0.27037 0.174657 0.0249977 0.00852625 0.00740628 2.76608 0.126057 0.00852625 0.00740628
0.274074 0.179358 0.0255968 0.00877012 0.00759595 2.77078 0.125967 0.00877012 0.00759595
0.277778 0.184117 0.026205 0.00901699 0.00778864 2.77554 0.125967 0.00901699 0.00778864
0.281481 0.188933 0.0268342 0.00924279 0.00798433 2.78036 0.126238 0.00924279 0.00798433
0.285185 0.193807 0.0274424 0.00938129 0.00818303 2.78523 0.126569 0.00938129 0.00818303
0.288889 0.198739 0.0281107 0.00951677 0.00838174 2.79016 0.126599 0.00951677 0.00838174
0.292593 0.203727 0.0287851 0.00964623 0.00858346 2.79515 0.1269 0.00964623 0.00858346
0.296296 0.208772 0.0294686 0.00977267 0.00878517 2.8002 0.12669 0.00977267 0.00878517
0.3 0.213874 0.030167 0.00989611 0.00898388 2.8053 0.126057 0.00989611 0.00898388
0.303704 0.219032 0.0308595 0.0100105 0.00918258 2.81046 0.126057 0.0100105 0.00918258
0.307407 0.224247 0.031552 0.0101219 0.0093843 2.81567 0.126629 0.0101219 0.0093843
0.311111 0.229517 0.0322444 0.0102273 0.009583 2.82094 0.127201 0.0102273 0.009583
0.314815 0.234842 0.0329369 0.0103959 0.00978171 2.82627 0.127472 0.0103959 0.00978171
0.318519 0.240223 0.0335992 0.0106729 0.00998342 2.83165 0.127533 0.0106729 0.00998342
0.322222 0.24566 0.0342616 0.0109559 0.0101851 2.83708 0.127653 0.0109559 0.0101851
0.325926 0.25115 0.034954 0.0112419 0.0103869 2.84257 0.127623 0.0112419 0.0103869
0.32963 0.256695 0.0356164 0.0115339 0.0105916 2.84812 0.127743 0.0115339 0.0105916
0.333333 0.262294 0.0363088 0.011826 0.0107963 2.85372 0.127773 0.011826 0.0107963
0.337037 0.267947 0.0370314 0.012124 0.011001 2.85937 0.127713 0.012124 0.011001
0.340741 0.273653 0.037754 0.0124251 0.0112027 2.86508 0.127743 0.0124251 0.0112027
0.344444 0.279411 0.0385066 0.0127292 0.0113954 2.87083 0.127653 0.0127292 0.0113954
0.348148 0.285221 0.0392894 0.0130393 0.0115911 2.87664 0.127773 0.0130393 0.0115911
0.351852 0.291083 0.0399819 0.0133494 0.0117898 2.88251 0.127803 0.0133494 0.0117898
0.355556 0.296997 0.0405238 0.0136625 0.0119915 2.88842 0.128014 0.0136625 0.0119915
0.359259 0.302961 0.0410356 0.0139756 0.0121933 2.89438 0.128345 0.0139756 0.0121933
0.362963 0.308976 0.0417281 0.0142947 0.012401 2.9004 0.128466 0.0142947 0.012401
0.366667 0.31504 0.0423001 0.0146139 0.0126087 2.90646 0.128406 0.0146139 0.0126087
0.37037 0.321154 0.0429925 0.014936 0.0128225 2.91258 0.128496 0.014936 0.0128225
0.374074 0.327316 0.0437452 0.0152611 0.0130363 2.91874 0.128917 0.0152611 0.0130363
0.377778 0.333525 0.0444377 0.0155893 0.013256 2.92495 0.129339 0.0155893 0.013256
0.381481 0.339782 0.0451602 0.0159175 0.0134788 2.93121 0.129279 0.0159175 0.0134788
0.385185 0.346085 0.0459129 0.0162487 0.0137016 2.93751 0.130061 0.0162487 0.0137016
0.388889 0.352434 0.0466656 0.0165798 0.0139786 2.94386 0.130212 0.0165798 0.0139786
0.392593 0.358827 0.0473881 0.016917 0.0142526 2.95025 0.130814 0.016917 0.0142526
0.396296 0.365265 0.0481107 0.0172542 0.0145265 2.95669 0.131115 0.0172542 0.0145265
0.4 0.371745 0.0488634 0.0175944 0.0148005 2.96317 0.131356 0.0175944 0.0148005
0.403704 0.378268 0.0495558 0.0179376 0.0150745 2.96969 0.131507 0.0179376 0.0150745
0.407407 0.384832 0.0502784 0.0182809 0.0153424 2.97626 0.131627 0.0182809 0.0153424
0.411111 0.391437 0.0509106 0.0186301 0.0155953 2.98286 0.131958 0.0186301 0.0155953
0.414815 0.398082 0.0516031 0.0189793 0.0158512 2.98951 0.132049 0.0189793 0.0158512
0.418519 0.404765 0.052145 0.0193316 0.0161102 2.99619 0.132018 0.0193316 0.0161102
0.422222 0.411487 0.0528375 0.0196869 0.0163721 3.00291 0.132319 0.0196869 0.0163721
0.425926 0.418245 0.0535901 0.0200421 0.016634 3.00967 0.132861 0.0200421 0.016634
0.42963 0.42504 0.0543428 0.0204034 0.0168959 3.01646 0.133343 0.0204034 0.0168959
0.433333 0.431871 0.0551256 0.0207647 0.0171639 3.02329 0.133704 0.0207647 0.0171639
0.437037 0.438735 0.0559084 0.021129 0.0174319 3.03016 0.134005 0.021129 0.0174319
0.440741 0.445633 0.0568116 0.0214963 0.0177028 3.03706 0.134487 0.0214963 0.0177028
0.444444 0.452564 0.0575944 0.0218666 0.0179768 3.04399 0.134939 0.0218666 0.0179768
0.448148 0.459526 0.058347 0.0222399 0.0182508 3.05095 0.135631 0.0222399 0.0182508
0.451852 0.466519 0.05919 0.0226162 0.0185277 3.05794 0.136384 0.0226162 0.0185277
0.455556 0.473541 0.059762 0.0229956 0.0188047 3.06496 0.137227 0.0229956 0.0188047
0.459259 0.480592 0.0604846 0.0233749 0.0190847 3.07202 0.137167 0.0233749 0.0190847
0.462963 0.487671 0.0613276 0.0237603 0.0193466 3.07909 0.137468 0.0237603 0.0193466
0.466667 0.494776 0.0621104 0.0241487 0.0196026 3.0862 0.13816 0.0241487 0.0196026
0.47037 0.501907 0.0630136 0.0245371 0.0198554 3.09333 0.138612 0.0245371 0.0198554
0.474074 0.509063 0.0637964 0.0249284 0.0201083 3.10049 0.138943 0.0249284 0.0201083
0.477778 0.516242 0.0644286 0.0253259 0.0203582 3.10767 0.139906 0.0253259 0.0203582
0.481481 0.523443 0.0652114 0.0257233 0.0206081 3.11487 0.139455 0.0257233 0.0206081
0.485185 0.530666 0.0659942 0.0261237 0.020855 3.12209 0.139906 0.0261237 0.020855
0.488889 0.537909 0.0665361 0.0265271 0.0210989 3.12933 0.140057 0.0265271 0.0210989
0.492593 0.545171 0.0671683 0.0269366 0.0213427 3.13659 0.140298 0.0269366 0.0213427
0.496296 0.552452 0.0677705 0.027346 0.0215806 3.14388 0.140629 0.027346 0.0215806
0.5 0.559749 0.0684328 0.0277585 0.0218184 3.15117 0.141171 0.0277585 0.0218184
0.503704 0.567062 0.0690349 0.028174 0.0220532 3.15849 0.141713 0.028174 0.0220532
0.507407 0.57439 0.0696371 0.0285924 0.0223332 3.16581 0.142285 0.0285924 0.0223332
0.511111 0.581732 0.070179 0.0290139 0.0225139 3.17316 0.142496 0.0290139 0.0225139
0.514815 0.589086 0.0706908 0.0294385 0.0227397 3.18051 0.142345 0.0294385 0.0227397
0.518519 0.596452 0.0713532 0.029866 0.0229625 3.18788 0.142616 0.029866 0.0229625
0.522222 0.603827 0.0719553 0.0302875 0.0231823 3.19525 0.142767 0.0302875 0.0231823
0.525926 0.611212 0.0724972 0.0307391 0.023399 3.20264 0.142797 0.0307391 0.023399
0.52963 0.618604 0.0730994 0.0311606 0.0236098 3.21003 0.143188 0.0311606 0.0236098
0.533333 0.626002 0.0737015 0.0316122 0.0238205 3.21743 0.143308 0.0316122 0.0238205
0.537037 0.633406 0.0742434 0.0320638 0.0240975 3.22483 0.144242 0.0320638 0.0240975
0.540741 0.640814 0.0747853 0.0324853 0.0243956 3.23224 0.144814 0.0324853 0.0243956
0.544444 0.648225 0.0753273 0.0329369 0.0246966 3.23965 0.144904 0.0329369 0.0246966
0.548148 0.655637 0.0758993 0.0333885 0.0249977 3.24706 0.145446 0.0333885 0.0249977
0.551852 0.66305 0.0765617 0.0338401 0.0253078 3.25447 0.145416 0.0338401 0.0253078
0.555556 0.670462 0.0771638 0.0343218 0.025639 3.26189 0.145687 0.0343218 0.025639
0.559259 0.677871 0.077495 0.0347734 0.0259701 3.26929 0.146169 0.0347734 0.0259701
0.562963 0.685277 0.078067 0.035225 0.0263043 3.2767 0.14644 0.035225 0.0263043
0.566667 0.692677 0.0786089 0.0357067 0.0266415 3.2841 0.146229 0.0357067 0.0266415
0.57037 0.700072 0.0792713 0.0361583 0.0269787 3.2915 0.146259 0.0361583 0.0269787
0.574074 0.707459 0.0796325 0.03664 0.0273189 3.29888 0.146711 0.03664 0.0273189
0.577778 0.714837 0.0801143 0.0371217 0.0276591 3.30626 0.147403 0.0371217 0.0276591
0.581481 0.722205 0.0807164 0.0376034 0.0280024 3.31363 0.147734 0.0376034 0.0280024
0.585185 0.729561 0.0813486 0.0380851 0.0283456 3.32098 0.148397 0.0380851 0.0283456
0.588889 0.736905 0.0819508 0.0385668 0.0286918 3.32833 0.148878 0.0385668 0.0286918
0.592593 0.744233 0.0824024 0.0390485 0.029038 3.33566 0.14933 0.0390485 0.029038
0.596296 0.751547 0.082854 0.0395604 0.0293873 3.34297 0.149872 0.0395604 0.0293873
0.6 0.758842 0.0834561 0.0400421 0.0297365 3.35027 0.150233 0.0400421 0.0297365
0.603704 0.76612 0.0835765 0.0405238 0.0300888 3.35754 0.150745 0.0405238 0.0300888
0.607407 0.773377 0.0840582 0.0410356 0.030438 3.3648 0.150323 0.0410356 0.030438
0.611111 0.780612 0.0850217 0.0415474 0.0307993 3.37204 0.149992 0.0415474 0.0307993
0.614815 0.787825 0.0851421 0.0420291 0.0311606 3.37925 0.150594 0.0420291 0.0311606
0.618519 0.795014 0.0855034 0.0425409 0.0314917 3.38644 0.151106 0.0425409 0.0314917
0.622222 0.802176 0.0855937 0.0430528 0.0317928 3.3936 0.151407 0.0430528 0.0317928
0.625926 0.809311 0.086256 0.0435646 0.032124 3.40073 0.151528 0.0435646 0.032124
0.62963 0.816417 0.086798 0.0441065 0.0324552 3.40784 0.151648 0.0441065 0.0324552
0.633333 0.823493 0.0870087 0.0446183 0.0327863 3.41492 0.151859 0.0446183 0.0327863
0.637037 0.830536 0.0875807 0.0451301 0.0330874 3.42196 0.151799 0.0451301 0.0330874
0.640741 0.837547 0.0877915 0.0456721 0.0334186 3.42897 0.15222 0.0456721 0.0334186
0.644444 0.844522 0.0880625 0.0461839 0.0339304 3.43595 0.15219 0.0461839 0.0339304
0.648148 0.851461 0.0884538 0.0467258 0.0342315 3.44288 0.151347 0.0467258 0.0342315
0.651852 0.858362 0.0885743 0.0472376 0.0345325 3.44978 0.151618 0.0472376 0.0345325
0.655556 0.865222 0.0888151 0.0477795 0.0348637 3.45665 0.151889 0.0477795 0.0348637
0.659259 0.872042 0.0898388 0.0483215 0.0351949 3.46347 0.152461 0.0483215 0.0351949
0.662963 0.878819 0.0904409 0.0488634 0.0355261 3.47024 0.152581 0.0488634 0.0355261
0.666667 0.885551 0.0905312 0.0494053 0.0358271 3.47697 0.153545 0.0494053 0.0358271
0.67037 0.892237 0.0907119 0.0499472 0.0361583 3.48366 0.153635 0.0499472 0.0361583
0.674074 0.898876 0.0909828 0.0505192 0.0364895 3.4903 0.153906 0.0505192 0.0364895
0.677778 0.905464 0.0917054 0.0510612 0.0368206 3.49689 0.154448 0.0510612 0.0368206
0.681481 0.912002 0.0919161 0.0516031 0.0371518 3.50343 0.15514 0.0516031 0.0371518
0.685185 0.918488 0.0923376 0.0521751 0.037483 3.50991 0.155532 0.0521751 0.037483
0.688889 0.924918 0.0924882 0.052717 0.0378443 3.51634 0.155983 0.052717 0.0378443
0.692593 0.931293 0.0926387 0.0532891 0.0388679 3.52272 0.156555 0.0532891 0.0388679
0.696296 0.93761 0.0929097 0.0538611 0.0392593 3.52903 0.156586 0.0538611 0.0392593
0.7 0.943867 0.0929398 0.0544331 0.0396507 3.53529 0.156947 0.0544331 0.0396507
0.703704 0.950064 0.0934215 0.0549751 0.040012 3.54149 0.157037 0.0549751 0.040012
0.707407 0.956197 0.0939333 0.0555471 0.0403732 3.54762 0.156796 0.0555471 0.0403732
0.711111 0.962265 0.094144 0.0561191 0.0407044 3.55369 0.156947 0.0561191 0.0407044
0.714815 0.968267 0.0943849 0.0569019 0.0410356 3.55969 0.156555 0.0569019 0.0410356
0.718519 0.974201 0.0947763 0.0584674 0.0413668 3.56562 0.155953 0.0584674 0.0413668
0.722222 0.980065 0.0950171 0.0600631 0.0416979 3.57149 0.155622 0.0600631 0.0416979
0.725926 0.985857 0.0954386 0.0616889 0.0423001 3.57728 0.155923 0.0616889 0.0423001
0.72963 0.991576 0.0957698 0.0633448 0.0426915 3.583 0.155562 0.0633448 0.0426915
0.733333 0.997219 0.096101 0.0650307 0.0430829 3.58864 0.155893 0.0650307 0.0430829
0.737037 1.00278 0.0963117 0.0667167 0.0434743 3.59421 0.156044 0.0667167 0.0434743
0.740741 1.00827 0.0967031 0.0684629 0.0438355 3.59969 0.154328 0.0684629 0.0438355
0.744444 1.01368 0.0967934 0.0702392 0.0442269 3.6051 0.154689 0.0702392 0.0442269
0.748148 1.019 0.0972751 0.0720456 0.0446183 3.61042 0.154599 0.0720456 0.0446183
0.751852 1.02424 0.0973655 0.073852 0.0450097 3.61566 0.154388 0.073852 0.0450097
0.755556 1.02939 0.0978773 0.0757187 0.0454011 3.62081 0.153906 0.0757187 0.0454011
0.759259 1.03445 0.0983289 0.0776154 0.0457624 3.62588 0.154237 0.0776154 0.0457624
0.762963 1.03943 0.098359 0.0795121 0.0461538 3.63085 0.154719 0.0795121 0.0461538
0.766667 1.04431 0.0986601 0.0808067 0.0465451 3.63573 0.155201 0.0808067 0.0465451
0.77037 1.0491 0.0991418 0.0813787 0.0469365 3.64052 0.155743 0.0813787 0.0469365
0.774074 1.05379 0.0994729 0.0819508 0.0473881 3.64521 0.156465 0.0819508 0.0473881
0.777778 1.05838 0.0999848 0.0825228 0.0479 3.6498 0.156676 0.0825228 0.0479
0.781481 1.06287 0.099503 0.0830948 0.0483817 3.6543 0.156706 0.0830948 0.0483817
0.785185 1.06726 0.100196 0.0836669 0.0488935 3.65869 0.1577 0.0836669 0.0488935
0.788889 1.07155 0.101159 0.0842389 0.0493752 3.66298 0.15791 0.0842389 0.0493752
0.792593 1.07573 0.101159 0.0848109 0.049887 3.66716 0.1577 0.0848109 0.049887
0.796296 1.07981 0.101791 0.0853528 0.0503988 3.67123 0.157609 0.0853528 0.0503988
0.8 1.08377 0.102273 0.0859249 0.0508805 3.67519 0.15773 0.0859249 0.0508805
0.803704 1.08762 0.102815 0.0864969 0.0513923 3.67905 0.158904 0.0864969 0.0513923
0.807407 1.09136 0.103718 0.0870689 0.0519042 3.68278 0.159536 0.0870689 0.0519042
0.811111 1.09498 0.103899 0.0876109 0.052416 3.68641 0.160229 0.0876109 0.052416
0.814815 1.09849 0.103869 0.0881829 0.0529278 3.68991 0.161162 0.0881829 0.0529278
0.818519 1.10187 0.105585 0.0887248 0.0534396 3.69329 0.161102 0.0887248 0.0534396
0.822222 1.10513 0.106879 0.0892968 0.0539514 3.69655 0.161342 0.0892968 0.0539514
0.825926 1.10827 0.107481 0.0898388 0.0547342 3.69969 0.161493 0.0898388 0.0547342
0.82963 1.11128 0.108023 0.0904108 0.0553062 3.7027 0.163119 0.0904108 0.0553062
0.833333 1.11416 0.108776 0.0909527 0.0557578 3.70559 0.164112 0.0909527 0.0557578
0.837037 1.11691 0.109589 0.0914946 0.0562395 3.70834 0.165196 0.0914946 0.0562395
0.840741 1.11953 0.11004 0.0920366 0.0567213 3.71096 0.164594 0.0920366 0.0567213
0.844444 1.12202 0.11004 0.0925785 0.057203 3.71344 0.165407 0.0925785 0.057203
0.848148 1.12436 0.111004 0.0931204 0.0576847 3.71579 0.16622 0.0931204 0.0576847
0.851852 1.12657 0.112148 0.0936623 0.0581965 3.718 0.16634 0.0936623 0.0581965
0.855556 1.12864 0.112389 0.0942042 0.0586782 3.72006 0.166882 0.0942042 0.0586782
0.859259 1.13056 0.113954 0.0947462 0.05919 3.72199 0.167063 0.0947462 0.05919
0.862963 1.13234 0.115219 0.0952881 0.0597319 3.72376 0.167846 0.0952881 0.0597319
0.866667 1.13397 0.115881 0.09583 0.0602438 3.72539 0.168628 0.09583 0.0602438
0.87037 1.13545 0.116303 0.0963418 0.0607857 3.72687 0.168538 0.0963418 0.0607857
0.874074 1.13677 0.117146 0.0968838 0.0613276 3.7282 0.168929 0.0968838 0.0613276
0.877778 1.13795 0.117537 0.0973956 0.0618394 3.72937 0.169471 0.0973956 0.0618394
0.881481 1.13896 0.117387 0.0979375 0.0623813 3.73039 0.169893 0.0979375 0.0623813


==> anc/data/fig7_right3_trace_anomaly_24x8_MS_165.0.dat <==
0 0 7.03596e-307 0 0 7.5451 0.216859 -1.56676e-14 1.56676e-14
0.00740741 0.00011839 4.36549e-05 5.25364e-06 3.42917e-06 7.54521 0.21689 5.25364e-06 3.42917e-06
0.0148148 0.000473631 0.000174559 2.09875e-05 1.36956e-05 7.54557 0.216859 2.09875e-05 1.36956e-05
0.0222222 0.00106593 0.000392292 4.71172e-05 3.06789e-05 7.54616 0.216769 4.71172e-05 3.06789e-05
0.0296296 0.00189565 0.000696371 8.35464e-05 5.41923e-05 7.54699 0.21692 8.35464e-05 5.41923e-05
0.037037 0.00296328 0.00108625 0.000130061 8.3998e-05 7.54806 0.217311 0.000130061 8.3998e-05
0.0444444 0.00426944 0.00156074 0.000186482 0.000120307 7.54937 0.217492 0.000186482 0.000120307
0.0518519 0.00581492 0.00212042 0.000253349 0.00016357 7.55091 0.217913 0.000253349 0.00016357
0.0592593 0.00760063 0.0027632 0.000330272 0.000213367 7.5527 0.218395 0.000330272 0.000213367
0.0666667 0.00962762 0.00348938 0.000416979 0.000269697 7.55472 0.218395 0.000416979 0.000269697
0.0740741 0.0118971 0.00429323 0.000513321 0.000332379 7.55699 0.218034 0.000513321 0.000332379
0.0814815 0.0144104 0.00517837 0.000618996 0.000401625 7.55951 0.218034 0.000618996 0.000401625
0.0888889 0.017169 0.00613577 0.000734305 0.000477193 7.56227 0.218335 0.000734305 0.000477193
0.0962963 0.0201745 0.00717145 0.000858647 0.000558783 7.56527 0.218576 0.000858647 0.000558783
0.103704 0.0234287 0.00827034 0.000991719 0.000646695 7.56853 0.218786 0.000991719 0.000646695
0.111111 0.0269335 0.00944451 0.00113352 0.00073852 7.57203 0.218967 0.00113352 0.00073852
0.118519 0.0306909 0.0106759 0.00128375 0.000835163 7.57579 0.219027 0.00128375 0.000835163
0.125926 0.0347031 0.0119795 0.00144182 0.000936322 7.5798 0.219238 0.00144182 0.000936322
0.133333 0.0389724 0.0133403 0.00160801 0.0010423 7.58407 0.219268 0.00160801 0.0010423
0.140741 0.0435013 0.0148095 0.00178142 0.00115249 7.5886 0.219027 0.00178142 0.00115249
0.148148 0.0482924 0.016333 0.00196236 0.00126659 7.59339 0.220623 0.00196236 0.00126659
0.155556 0.0533484 0.0179105 0.00214963 0.00138461 7.59844 0.219569 0.00214963 0.00138461
0.162963 0.0586723 0.0195303 0.00234352 0.00150564 7.60377 0.220051 0.00234352 0.00150564
0.17037 0.064267 0.0212223 0.00254373 0.00162998 7.60936 0.221345 0.00254373 0.00162998
0.177778 0.0701358 0.0229775 0.00274905 0.00175673 7.61523 0.221646 0.00274905 0.00175673
0.185185 0.0762818 0.0247689 0.0029598 0.00188589 7.62138 0.222098 0.0029598 0.00188589
0.192593 0.0827087 0.0265602 0.00318229 0.00201716 7.62781 0.22264 0.00318229 0.00201716
0.2 0.0894199 0.0283937 0.00339605 0.00214963 7.63452 0.223363 0.00339605 0.00214963
0.207407 0.0964192 0.0302273 0.00358873 0.0022833 7.64152 0.224296 0.00358873 0.0022833
0.214815 0.103711 0.032124 0.00372421 0.00241758 7.64881 0.225018 0.00372421 0.00241758
0.222222 0.111298 0.0342917 0.00384464 0.00255216 7.65639 0.226223 0.00384464 0.00255216
0.22963 0.119185 0.0362486 0.00395002 0.00268613 7.66428 0.226614 0.00395002 0.00268613
0.237037 0.127377 0.0379346 0.00403732 0.00277284 7.67247 0.229113 0.00403732 0.00277284
0.244444 0.135878 0.0398313 0.0041156 0.00282402 7.68097 0.230769 0.0041156 0.00282402
0.251852 0.144692 0.041999 0.00429022 0.00286135 7.68979 0.232274 0.00429022 0.00286135
0.259259 0.153824 0.044257 0.00448592 0.0029318 7.69892 0.232485 0.00448592 0.0029318
0.266667 0.16328 0.0461538 0.00468161 0.00316724 7.70838 0.232425 0.00468161 0.00316724
0.274074 0.173063 0.0481709 0.00487429 0.00341712 7.71816 0.233147 0.00487429 0.00341712
0.281481 0.183181 0.0503085 0.00506397 0.00357669 7.72828 0.23384 0.00506397 0.00357669
0.288889 0.193638 0.0525966 0.00525063 0.00378142 7.73873 0.234502 0.00525063 0.00378142
0.296296 0.204441 0.054674 0.00542826 0.00395303 7.74954 0.235706 0.00542826 0.00395303
0.303704 0.215597 0.0570524 0.00560288 0.004227 7.76069 0.236399 0.00560288 0.004227
0.311111 0.227111 0.0588588 0.00576546 0.00429925 7.77221 0.237964 0.00576546 0.00429925
0.318519 0.238991 0.0610566 0.005919 0.00458226 7.78409 0.238055 0.005919 0.00458226
0.325926 0.251245 0.0633749 0.00574739 0.00491945 7.79634 0.238566 0.00574739 0.00491945
0.333333 0.263882 0.0655426 0.00567815 0.00523859 7.80898 0.238898 0.00567815 0.00523859
0.340741 0.276907 0.0671081 0.00589191 0.00509106 7.822 0.239229 0.00589191 0.00509106
0.348148 0.29033 0.0690048 0.00601534 0.00454914 7.83543 0.240192 0.00601534 0.00454914
0.355556 0.304157 0.0711123 0.00615082 0.00458226 7.84925 0.239831 0.00615082 0.00458226
0.362963 0.318395 0.0720456 0.00612072 0.00450699 7.86349 0.240945 0.00612072 0.00450699
0.37037 0.333053 0.0739424 0.0062291 0.00485924 7.87815 0.241035 0.0062291 0.00485924
0.377778 0.348137 0.0759595 0.00628329 0.00524762 7.89323 0.241186 0.00628329 0.00524762
0.385185 0.363655 0.0777057 0.00570223 0.00567213 7.90875 0.242842 0.00570223 0.00567213
0.392593 0.379609 0.0794519 0.00562094 0.00534998 7.92471 0.242992 0.00562094 0.00534998
0.4 0.396002 0.0813787 0.00560589 0.00540417 7.9411 0.242872 0.00560589 0.00540417
0.407407 0.412833 0.0830647 0.00592201 0.00575944 7.95793 0.24227 0.00592201 0.00575944
0.414815 0.430104 0.0842389 0.00578352 0.0055246 7.9752 0.240192 0.00578352 0.0055246
0.422222 0.447812 0.086256 0.00517837 0.00599126 7.99291 0.238928 0.00517837 0.00599126
0.42963 0.465956 0.0882431 0.00559084 0.00677404 8.01105 0.240855 0.00559084 0.00677404
0.437037 0.484531 0.0888753 0.0064549 0.00692457 8.02963 0.243474 0.0064549 0.00692457
0.444444 0.503533 0.0898388 0.00670479 0.00763509 8.04863 0.244377 0.00670479 0.00763509
0.451852 0.522955 0.0915548 0.00740929 0.00801143 8.06805 0.24531 0.00740929 0.00801143
0.459259 0.542793 0.0926086 0.00798132 0.00745445 8.08789 0.248231 0.00798132 0.00745445
0.466667 0.563036 0.094144 0.00796325 0.00859851 8.10813 0.248682 0.00796325 0.00859851
0.474074 0.583678 0.0963117 0.00823422 0.00909828 8.12877 0.251121 0.00823422 0.00909828
0.481481 0.60471 0.0970042 0.0082583 0.0110251 8.14981 0.250248 0.0082583 0.0110251
0.488889 0.626122 0.098359 0.00823121 0.0125365 8.17122 0.249616 0.00823121 0.0125365
0.496296 0.647904 0.0988106 0.0082011 0.0138281 8.193 0.249315 0.0082011 0.0138281
0.503704 0.670047 0.0998944 0.00814088 0.0151046 8.21514 0.251332 0.00814088 0.0151046
0.511111 0.692542 0.10155 0.0082011 0.0163631 8.23764 0.252747 0.0082011 0.0163631
0.518519 0.715379 0.103748 0.00837873 0.0174078 8.26048 0.252385 0.00837873 0.0174078
0.525926 0.738549 0.10423 0.00854432 0.0184495 8.28365 0.252596 0.00854432 0.0184495
0.533333 0.762042 0.104591 0.0078639 0.0190275 8.30714 0.253319 0.0078639 0.0190275
0.540741 0.785849 0.106066 0.00752068 0.0196838 8.33095 0.253259 0.00752068 0.0196838
0.548148 0.809961 0.107722 0.00741832 0.0204154 8.35506 0.25374 0.00741832 0.0204154
0.555556 0.834368 0.108535 0.00765014 0.021126 8.37946 0.253861 0.00765014 0.021126
0.562963 0.859062 0.10992 0.00724972 0.0218154 8.40416 0.254162 0.00724972 0.0218154
0.57037 0.884033 0.110612 0.00742735 0.0223724 8.42913 0.253048 0.00742735 0.0223724
0.577778 0.909272 0.112148 0.00805056 0.0229143 8.45437 0.254071 0.00805056 0.0229143
0.585185 0.934772 0.113473 0.00869184 0.0236519 8.47987 0.252747 0.00869184 0.0236519
0.592593 0.960522 0.114195 0.0091314 0.0243685 8.50562 0.254071 0.0091314 0.0243685
0.6 0.986514 0.116995 0.00906516 0.0248231 8.53161 0.253921 0.00906516 0.0248231
0.607407 1.01274 0.117898 0.00896882 0.0252506 8.55784 0.254342 0.00896882 0.0252506
0.614815 1.03919 0.119915 0.00884237 0.025657 8.58429 0.255547 0.00884237 0.025657
0.622222 1.06586 0.122866 0.00868883 0.0260424 8.61095 0.257353 0.00868883 0.0260424
0.62963 1.09273 0.12407 0.00850819 0.0264037 8.63783 0.258738 0.00850819 0.0264037
0.637037 1.11981 0.126148 0.00829744 0.026774 8.6649 0.258166 0.00829744 0.026774
0.644444 1.14707 0.127713 0.00806261 0.0272136 8.69217 0.257564 0.00806261 0.0272136
0.651852 1.17452 0.128917 0.0078639 0.0276471 8.71962 0.259491 0.0078639 0.0276471
0.659259 1.20214 0.130242 0.00792412 0.0280746 8.74724 0.263194 0.00792412 0.0280746
0.666667 1.22993 0.131266 0.00801444 0.0285021 8.77503 0.263164 0.00801444 0.0285021
0.674074 1.25788 0.133524 0.00812884 0.0289236 8.80298 0.261598 0.00812884 0.0289236
0.681481 1.28598 0.135089 0.00827335 0.0293782 8.83108 0.263043 0.00827335 0.0293782
0.688889 1.31422 0.137137 0.00844797 0.0302574 8.85932 0.264669 0.00844797 0.0302574
0.696296 1.3426 0.139124 0.00865571 0.0303477 8.8877 0.266475 0.00865571 0.0303477
0.703704 1.3711 0.140689 0.00889356 0.0306186 8.9162 0.26768 0.00889356 0.0306186
0.711111 1.39973 0.142797 0.00916452 0.0310401 8.94483 0.267078 0.00916452 0.0310401
0.718519 1.42847 0.145446 0.0094686 0.0314616 8.97356 0.269938 0.0094686 0.0314616
0.725926 1.45731 0.147824 0.00980579 0.0318229 9.0024 0.271323 0.00980579 0.0318229
0.733333 1.48625 0.148246 0.0101791 0.0320939 9.03134 0.276712 0.0101791 0.0320939
0.740741 1.51527 0.150323 0.0105856 0.0323648 9.06037 0.277525 0.0105856 0.0323648
0.748148 1.54439 0.152039 0.0113804 0.0326057 9.08948 0.280325 0.0113804 0.0326057
0.755556 1.57357 0.153515 0.0116694 0.0328767 9.11867 0.280144 0.0116694 0.0328767
0.762963 1.60283 0.155381 0.0120217 0.0334487 9.14792 0.280656 0.0120217 0.0334487
0.77037 1.63214 0.158332 0.0125696 0.0333885 9.17724 0.280836 0.0125696 0.0333885
0.777778 1.66151 0.158753 0.0131537 0.0338401 9.20661 0.282071 0.0131537 0.0338401
0.785185 1.69093 0.160168 0.0137739 0.0347433 9.23603 0.282522 0.0137739 0.0347433
0.792593 1.72039 0.161222 0.0144272 0.0345024 9.26549 0.282191 0.0144272 0.0345024
0.8 1.74988 0.164263 0.0151166 0.0345325 9.29498 0.282011 0.0151166 0.0345325
0.807407 1.7794 0.165889 0.0148637 0.0348336 9.3245 0.284419 0.0148637 0.0348336
0.814815 1.80894 0.166912 0.0154207 0.0351949 9.35404 0.285082 0.0154207 0.0351949
0.822222 1.83849 0.169381 0.0162818 0.0355562 9.38359 0.286918 0.0162818 0.0355562
0.82963 1.86805 0.171278 0.0172542 0.0359777 9.41315 0.287129 0.0172542 0.0359777
0.837037 1.89761 0.172331 0.0183411 0.03664 9.44271 0.288604 0.0183411 0.03664
0.844444 1.92717 0.173867 0.018314 0.0373325 9.47226 0.289567 0.018314 0.0373325
0.851852 1.95671 0.174138 0.0192774 0.038055 9.50181 0.289327 0.0192774 0.038055
0.859259 1.98624 0.174951 0.0202288 0.0391088 9.53133 0.291133 0.0202288 0.0391088
0.866667 2.01574 0.174379 0.0211591 0.0402528 9.56083 0.290531 0.0211591 0.0402528
0.874074 2.04521 0.1748 0.0220713 0.040313 9.5903 0.292578 0.0220713 0.040313
0.881481 2.07464 0.1748 0.0240463 0.0410958 9.61974 0.291765 0.0240463 0.0410958


==> anc/data/fig7_right3_trace_anomaly_28x10_MS_165.0.dat <==
0 0 6.97876e-307 0 0 7.5451 0.216859 -1.56676e-14 1.56676e-14
0.0037037 5.91383e-05 2.98901e-05 1.31356e-05 2.00361e-05 7.54516 0.216829 1.31356e-05 2.00361e-05
0.00740741 0.000236552 0.000119554 5.25364e-05 8.01444e-05 7.54533 0.216709 5.25364e-05 8.01444e-05
0.0111111 0.00053224 0.000268944 0.000118229 0.00018031 7.54563 0.216558 0.000118229 0.00018031
0.0148148 0.000946196 0.000478096 0.000210206 0.000320638 7.54604 0.216408 0.000210206 0.000320638
0.0185185 0.00147842 0.000746649 0.000328465 0.000500978 7.54657 0.216408 0.000328465 0.000500978
0.0222222 0.00212889 0.00107511 0.000472978 0.000721359 7.54723 0.216498 0.000472978 0.000721359
0.0259259 0.00289762 0.00146289 0.000643684 0.000981783 7.54799 0.216649 0.000643684 0.000981783
0.0296296 0.00378458 0.00190998 0.000840884 0.00128225 7.54888 0.217191 0.000840884 0.00128225
0.0333333 0.00478977 0.00241607 0.00106428 0.00162306 7.54989 0.217311 0.00106428 0.00162306
0.037037 0.00591316 0.00298148 0.00131416 0.00200391 7.55101 0.217462 0.00131416 0.00200391
0.0407407 0.00715476 0.00360379 0.00159024 0.0024248 7.55225 0.217672 0.00159024 0.0024248
0.0444444 0.00851453 0.00428721 0.00189251 0.00288574 7.55361 0.217883 0.00189251 0.00288574
0.0481481 0.00999247 0.00502784 0.00222128 0.00338702 7.55509 0.218124 0.00222128 0.00338702
0.0518519 0.0115885 0.00582868 0.00257624 0.00392894 7.55668 0.218997 0.00257624 0.00392894
0.0555556 0.0133027 0.00668371 0.00295769 0.00451 7.5584 0.220111 0.00295769 0.00451
0.0592593 0.015135 0.00759896 0.00336594 0.0051302 7.56023 0.221255 0.00336594 0.0051302
0.062963 0.0170854 0.00857743 0.00379948 0.00579255 7.56218 0.221225 0.00379948 0.00579255
0.0666667 0.0191538 0.00961311 0.00426012 0.00649404 7.56425 0.221165 0.00426012 0.00649404
0.0703704 0.0213402 0.010703 0.00474785 0.00723768 7.56644 0.221375 0.00474785 0.00723768
0.0740741 0.0236446 0.0118531 0.00525966 0.00802046 7.56874 0.221135 0.00525966 0.00802046
0.0777778 0.026067 0.0130573 0.00580158 0.00884237 7.57116 0.220713 0.00580158 0.00884237
0.0814815 0.0286073 0.0143188 0.00636759 0.00970343 7.5737 0.219479 0.00636759 0.00970343
0.0851852 0.0312655 0.0156375 0.0069607 0.0106066 7.57636 0.21981 0.0069607 0.0106066
0.0888889 0.0340415 0.0170134 0.00757789 0.011552 7.57914 0.219449 0.00757789 0.011552
0.0925926 0.0369353 0.0184434 0.00822518 0.0125335 7.58203 0.220231 0.00822518 0.0125335
0.0962963 0.039947 0.0199247 0.00889657 0.0135571 7.58504 0.219178 0.00889657 0.0135571
0.1 0.0430763 0.0214571 0.00959504 0.0146229 7.58817 0.219087 0.00959504 0.0146229
0.103704 0.0463233 0.0230468 0.0103206 0.0157278 7.59142 0.220382 0.0103206 0.0157278
0.107407 0.049688 0.0246786 0.0110733 0.0168719 7.59478 0.219569 0.0110733 0.0168719
0.111111 0.0531703 0.0263676 0.0118531 0.0180581 7.59827 0.220322 0.0118531 0.0180581
0.114815 0.0567702 0.0281077 0.0126569 0.0192834 7.60187 0.221737 0.0126569 0.0192834
0.118519 0.0604875 0.0299021 0.0134909 0.0205509 7.60558 0.221466 0.0134909 0.0205509
0.122222 0.0643223 0.0317326 0.0143489 0.0218576 7.60942 0.221646 0.0143489 0.0218576
0.125926 0.0682745 0.0336293 0.0152341 0.0232033 7.61337 0.222008 0.0152341 0.0232033
0.12963 0.0723441 0.0355863 0.0161463 0.0245913 7.61744 0.222399 0.0161463 0.0245913
0.133333 0.076531 0.0376034 0.0170856 0.0260183 7.62163 0.222821 0.0170856 0.0260183
0.137037 0.080835 0.0396507 0.0180521 0.0274875 7.62593 0.223874 0.0180521 0.0274875
0.140741 0.0852563 0.0417582 0.0190456 0.0289989 7.63035 0.223844 0.0190456 0.0289989
0.144444 0.0897947 0.0438957 0.0200632 0.0305584 7.63489 0.224386 0.0200632 0.0305584
0.148148 0.0944501 0.0460935 0.0211109 0.032124 7.63955 0.22559 0.0211109 0.032124
0.151852 0.0992226 0.0483516 0.0221857 0.0337799 7.64432 0.226464 0.0221857 0.0337799
0.155556 0.104112 0.0506698 0.0232846 0.0354357 7.64921 0.226464 0.0232846 0.0354357
0.159259 0.109118 0.0530181 0.0244136 0.0371518 7.65421 0.22821 0.0244136 0.0371518
0.162963 0.114241 0.0553966 0.0255667 0.038898 7.65934 0.228992 0.0255667 0.038898
0.166667 0.119481 0.0578352 0.0267499 0.0407044 7.66458 0.229143 0.0267499 0.0407044
0.17037 0.124837 0.060304 0.0279602 0.0425409 7.66993 0.230347 0.0279602 0.0425409
0.174074 0.13031 0.0627727 0.0291946 0.0444076 7.67541 0.231792 0.0291946 0.0444076
0.177778 0.1359 0.0653619 0.0304681 0.0463344 7.681 0.231612 0.0304681 0.0463344
0.181481 0.141606 0.0679812 0.0317627 0.0482913 7.6867 0.231281 0.0317627 0.0482913
0.185185 0.147428 0.0706306 0.0330573 0.0502784 7.69252 0.232364 0.0330573 0.0502784
0.188889 0.153366 0.0733402 0.0344121 0.0523257 7.69846 0.232575 0.0344121 0.0523257
0.192593 0.159421 0.0760498 0.035797 0.054403 7.70452 0.232846 0.035797 0.054403
0.196296 0.165592 0.0786992 0.0371819 0.0565406 7.71069 0.233749 0.0371819 0.0565406
0.2 0.171879 0.0815594 0.0386271 0.0587083 7.71698 0.234532 0.0386271 0.0587083
0.203704 0.178282 0.0844797 0.0400722 0.0609061 7.72338 0.237302 0.0400722 0.0609061
0.207407 0.1848 0.0873399 0.0415474 0.063134 7.7299 0.238837 0.0415474 0.063134
0.211111 0.191435 0.0902301 0.0430528 0.0654221 7.73653 0.239741 0.0430528 0.0654221
0.214815 0.198185 0.0932408 0.0445882 0.0677705 7.74328 0.241698 0.0445882 0.0677705
0.218519 0.20505 0.0961913 0.0461538 0.0701188 7.75015 0.243895 0.0461538 0.0701188
0.222222 0.212031 0.0991719 0.0477494 0.0725273 7.75713 0.244166 0.0477494 0.0725273
0.225926 0.219128 0.102122 0.0493752 0.0749961 7.76422 0.245882 0.0493752 0.0749961
0.22963 0.22634 0.105163 0.0510311 0.077495 7.77144 0.245461 0.0510311 0.077495
0.233333 0.233667 0.108294 0.052717 0.0800239 7.77876 0.246996 0.052717 0.0800239
0.237037 0.241109 0.111425 0.054403 0.0826131 7.78621 0.247779 0.054403 0.0826131
0.240741 0.248666 0.114556 0.0561492 0.0852324 7.79376 0.248321 0.0561492 0.0852324
0.244444 0.256338 0.117627 0.0578954 0.0878818 7.80143 0.248833 0.0578954 0.0878818
0.248148 0.264124 0.120758 0.0597018 0.0905914 7.80922 0.249826 0.0597018 0.0905914
0.251852 0.272026 0.12389 0.0615082 0.0933312 7.81712 0.252054 0.0615082 0.0933312
0.255556 0.280042 0.12687 0.0633749 0.096101 7.82514 0.252536 0.0633749 0.096101
0.259259 0.288172 0.12976 0.0652415 0.098931 7.83327 0.254282 0.0652415 0.098931
0.262963 0.296417 0.132651 0.0671382 0.101821 7.84151 0.256902 0.0671382 0.101821
0.266667 0.304776 0.135902 0.0690651 0.104712 7.84987 0.257835 0.0690651 0.104712
0.27037 0.313249 0.139334 0.071022 0.107692 7.85835 0.261207 0.071022 0.107692
0.274074 0.321836 0.142676 0.073009 0.110673 7.86693 0.263405 0.073009 0.110673
0.277778 0.330537 0.146078 0.0750262 0.113713 7.87563 0.264609 0.0750262 0.113713
0.281481 0.339352 0.14936 0.0770735 0.116784 7.88445 0.265723 0.0770735 0.116784
0.285185 0.34828 0.152581 0.0791508 0.119915 7.89338 0.26762 0.0791508 0.119915
0.288889 0.357322 0.155803 0.0812583 0.123077 7.90242 0.269426 0.0812583 0.123077
0.292593 0.366478 0.159386 0.0833959 0.126298 7.91157 0.270389 0.0833959 0.126298
0.296296 0.375746 0.163119 0.0855636 0.12955 7.92084 0.27337 0.0855636 0.12955
0.3 0.385128 0.166581 0.0877313 0.132831 7.93022 0.275989 0.0877313 0.132831
0.303704 0.394623 0.169441 0.0899592 0.136173 7.93972 0.278488 0.0899592 0.136173
0.307407 0.40423 0.172572 0.0922172 0.139545 7.94933 0.279421 0.0922172 0.139545
0.311111 0.413951 0.176215 0.0944752 0.142977 7.95905 0.282583 0.0944752 0.142977
0.314815 0.423784 0.179647 0.0967934 0.14644 7.96888 0.285774 0.0967934 0.14644
0.318519 0.433729 0.182899 0.0991418 0.149932 7.97883 0.287279 0.0991418 0.149932
0.322222 0.443787 0.18615 0.10149 0.153485 7.98888 0.289567 0.10149 0.153485
0.325926 0.453957 0.189011 0.103899 0.157067 7.99905 0.291434 0.103899 0.157067
0.32963 0.464239 0.191811 0.106307 0.16071 8.00934 0.293572 0.106307 0.16071
0.333333 0.474633 0.195183 0.108776 0.164383 8.01973 0.294866 0.108776 0.164383
0.337037 0.485139 0.198374 0.111245 0.168116 8.03024 0.298238 0.111245 0.168116
0.340741 0.495756 0.201866 0.113774 0.17188 8.04085 0.300888 0.113774 0.17188
0.344444 0.506485 0.204696 0.116303 0.175673 8.05158 0.30438 0.116303 0.175673
0.348148 0.517325 0.207677 0.118892 0.179527 8.06242 0.306789 0.118892 0.179527
0.351852 0.528277 0.210959 0.121481 0.183441 8.07337 0.307993 0.121481 0.183441
0.355556 0.539339 0.21427 0.12413 0.187355 8.08444 0.310702 0.12413 0.187355
0.359259 0.550512 0.217462 0.12678 0.191359 8.09561 0.313412 0.12678 0.191359
0.362963 0.561796 0.220171 0.129489 0.195363 8.10689 0.315821 0.129489 0.195363
0.366667 0.573191 0.223152 0.132199 0.199428 8.11829 0.31853 0.132199 0.199428
0.37037 0.584696 0.226313 0.134999 0.203552 8.12979 0.320337 0.134999 0.203552
0.374074 0.596311 0.229384 0.137829 0.207707 8.14141 0.321541 0.137829 0.207707
0.377778 0.608037 0.233509 0.140719 0.211922 8.15313 0.324552 0.140719 0.211922
0.381481 0.619872 0.236549 0.14364 0.216167 8.16497 0.327562 0.14364 0.216167
0.385185 0.631817 0.23968 0.14659 0.220442 8.17691 0.329369 0.14659 0.220442
0.388889 0.643872 0.242962 0.149541 0.224778 8.18897 0.332078 0.149541 0.224778
0.392593 0.656037 0.245882 0.152581 0.229173 8.20113 0.333885 0.152581 0.229173
0.396296 0.668312 0.249586 0.155622 0.233599 8.21341 0.335992 0.155622 0.233599
0.4 0.680696 0.252626 0.158693 0.238055 8.22579 0.338401 0.158693 0.238055
0.403704 0.69319 0.254734 0.161824 0.242571 8.23829 0.339003 0.161824 0.242571
0.407407 0.705794 0.258106 0.164955 0.247117 8.25089 0.34111 0.164955 0.247117
0.411111 0.718506 0.260906 0.168147 0.251723 8.2636 0.342917 0.168147 0.251723
0.414815 0.731327 0.264669 0.171368 0.25639 8.27642 0.344422 0.171368 0.25639
0.418519 0.744257 0.26786 0.174529 0.261086 8.28935 0.346228 0.174529 0.261086
0.422222 0.757296 0.271473 0.177721 0.265813 8.30239 0.347734 0.177721 0.265813
0.425926 0.770443 0.274936 0.180942 0.2706 8.31554 0.350744 0.180942 0.2706
0.42963 0.783697 0.278639 0.184194 0.275447 8.32879 0.351648 0.184194 0.275447
0.433333 0.79706 0.281258 0.187475 0.280295 8.34216 0.353454 0.187475 0.280295
0.437037 0.810529 0.283847 0.190787 0.285232 8.35563 0.357067 0.190787 0.285232
0.440741 0.824106 0.285834 0.194159 0.2902 8.3692 0.360078 0.194159 0.2902
0.444444 0.83779 0.289056 0.197531 0.295197 8.38289 0.359777 0.197531 0.295197
0.448148 0.85158 0.291374 0.200933 0.300285 8.39668 0.360078 0.200933 0.300285
0.451852 0.865477 0.293271 0.204395 0.305283 8.41057 0.363991 0.204395 0.305283
0.455556 0.879479 0.295348 0.207858 0.310401 8.42458 0.366099 0.207858 0.310401
0.459259 0.893587 0.296913 0.21138 0.315821 8.43868 0.36911 0.21138 0.315821
0.462963 0.907799 0.29863 0.214933 0.320939 8.4529 0.369712 0.214933 0.320939
0.466667 0.922116 0.300135 0.218545 0.326358 8.46721 0.370916 0.218545 0.326358
0.47037 0.936537 0.301971 0.222158 0.331476 8.48163 0.373626 0.222158 0.331476
0.474074 0.951061 0.306186 0.225831 0.336895 8.49616 0.37483 0.225831 0.336895
0.477778 0.965687 0.308294 0.229534 0.342315 8.51078 0.377238 0.229534 0.342315
0.481481 0.980416 0.310401 0.233268 0.347734 8.52551 0.379948 0.233268 0.347734
0.485185 0.995247 0.312208 0.237061 0.353153 8.54034 0.382056 0.237061 0.353153
0.488889 1.01018 0.312509 0.240855 0.358873 8.55527 0.384464 0.240855 0.358873
0.492593 1.02521 0.314616 0.244708 0.364293 8.57031 0.385969 0.244708 0.364293
0.496296 1.04034 0.316122 0.248592 0.370013 8.58544 0.386873 0.248592 0.370013
0.5 1.05557 0.318831 0.252506 0.375733 8.60067 0.386873 0.252506 0.375733
0.503704 1.0709 0.320939 0.25645 0.381453 8.616 0.390184 0.25645 0.381453
0.507407 1.08633 0.323046 0.260454 0.387174 8.63142 0.390184 0.260454 0.387174
0.511111 1.10185 0.323648 0.264458 0.393195 8.64695 0.392292 0.264458 0.393195
0.514815 1.11747 0.32696 0.268523 0.398915 8.66256 0.394098 0.268523 0.398915
0.518519 1.13318 0.32696 0.272617 0.404937 8.67828 0.396507 0.272617 0.404937
0.522222 1.14898 0.328767 0.276742 0.410657 8.69408 0.400421 0.276742 0.410657
0.525926 1.16488 0.330874 0.280897 0.416678 8.70998 0.40313 0.280897 0.416678
0.52963 1.18088 0.334487 0.285112 0.423001 8.72598 0.406141 0.285112 0.423001
0.533333 1.19697 0.336895 0.289327 0.429022 8.74206 0.40855 0.289327 0.429022
0.537037 1.21315 0.335992 0.293602 0.435044 8.75825 0.410958 0.293602 0.435044
0.540741 1.22944 0.3381 0.297877 0.441366 8.77453 0.413668 0.297877 0.441366
0.544444 1.24582 0.34111 0.302273 0.447688 8.79092 0.416377 0.302273 0.447688
0.548148 1.26231 0.34382 0.306487 0.454011 8.8074 0.419388 0.306487 0.454011
0.551852 1.2789 0.346228 0.311003 0.460333 8.82399 0.421194 0.311003 0.460333
0.555556 1.29559 0.347734 0.315218 0.466957 8.84069 0.423603 0.315218 0.466957
0.559259 1.31239 0.348938 0.319734 0.473279 8.85749 0.427517 0.319734 0.473279
0.562963 1.3293 0.349841 0.32425 0.479903 8.8744 0.429323 0.32425 0.479903
0.566667 1.34632 0.351046 0.328465 0.486526 8.89142 0.428721 0.328465 0.486526
0.57037 1.36346 0.35225 0.332981 0.49315 8.90856 0.426614 0.332981 0.49315
0.574074 1.38071 0.354357 0.337497 0.499773 8.92581 0.428119 0.337497 0.499773
0.577778 1.39808 0.359475 0.342014 0.506397 8.94317 0.429323 0.342014 0.506397
0.581481 1.41556 0.361583 0.34653 0.51302 8.96066 0.43113 0.34653 0.51302
0.585185 1.43317 0.364293 0.351046 0.519644 8.97827 0.432033 0.351046 0.519644
0.588889 1.4509 0.364895 0.355562 0.526568 8.996 0.430829 0.355562 0.526568
0.592593 1.46876 0.363389 0.360078 0.533192 9.01386 0.431431 0.360078 0.533192
0.596296 1.48674 0.365497 0.364594 0.539815 9.03184 0.432334 0.364594 0.539815
0.6 1.50485 0.367002 0.369411 0.54674 9.04995 0.431732 0.369411 0.54674
0.603704 1.5231 0.368508 0.373927 0.553363 9.06819 0.432936 0.373927 0.553363
0.607407 1.54147 0.368508 0.378443 0.560288 9.08657 0.435044 0.378443 0.560288
0.611111 1.55998 0.369411 0.382959 0.566911 9.10508 0.438355 0.382959 0.566911
0.614815 1.57863 0.372421 0.387475 0.573836 9.12373 0.439861 0.387475 0.573836
0.618519 1.59742 0.375131 0.392292 0.580761 9.14252 0.438656 0.392292 0.580761
0.622222 1.61635 0.378142 0.396808 0.587384 9.16144 0.440463 0.396808 0.587384
0.625926 1.63541 0.381453 0.401324 0.594309 9.18051 0.440764 0.401324 0.594309
0.62963 1.65463 0.382056 0.40584 0.600932 9.19972 0.443172 0.40584 0.600932
0.633333 1.67399 0.38326 0.410356 0.607857 9.21908 0.447387 0.410356 0.607857
0.637037 1.69349 0.385367 0.415173 0.61448 9.23859 0.447387 0.415173 0.61448
0.640741 1.71315 0.385969 0.419689 0.621405 9.25824 0.448291 0.419689 0.621405
0.644444 1.73295 0.387776 0.424506 0.628028 9.27805 0.448291 0.424506 0.628028
0.648148 1.75291 0.391389 0.429323 0.634652 9.298 0.451 0.429323 0.634652
0.651852 1.77302 0.3947 0.43414 0.641576 9.31811 0.453108 0.43414 0.641576
0.655556 1.79328 0.39741 0.438957 0.6482 9.33838 0.454914 0.438957 0.6482
0.659259 1.8137 0.400722 0.443775 0.654823 9.3588 0.455215 0.443775 0.654823
0.662963 1.83428 0.402829 0.448592 0.661447 9.37938 0.460032 0.448592 0.661447
0.666667 1.85502 0.40584 0.453409 0.668371 9.40012 0.461237 0.453409 0.668371
0.67037 1.87592 0.407646 0.458226 0.674995 9.42102 0.463946 0.458226 0.674995
0.674074 1.89698 0.408249 0.463043 0.681618 9.44208 0.463946 0.463043 0.681618
0.677778 1.9182 0.407646 0.46786 0.687941 9.4633 0.468161 0.46786 0.687941
0.681481 1.93959 0.407345 0.472677 0.694564 9.48469 0.472075 0.472677 0.694564
0.685185 1.96114 0.407947 0.477494 0.701188 9.50624 0.472075 0.477494 0.701188
0.688889 1.98286 0.410356 0.482311 0.707811 9.52796 0.474182 0.482311 0.707811
0.692593 2.00475 0.411861 0.487128 0.714134 9.54984 0.475387 0.487128 0.714134
0.696296 2.0268 0.410356 0.491945 0.720757 9.5719 0.478096 0.491945 0.720757
0.7 2.04902 0.410958 0.496763 0.72708 9.59412 0.479903 0.496763 0.72708
0.703704 2.07142 0.413367 0.50158 0.733402 9.61652 0.481709 0.50158 0.733402
0.707407 2.09398 0.415173 0.506397 0.739725 9.63908 0.480505 0.506397 0.739725
0.711111 2.11672 0.415474 0.511515 0.746047 9.66182 0.480505 0.511515 0.746047
0.714815 2.13963 0.417582 0.516332 0.75237 9.68473 0.480505 0.516332 0.75237
0.718519 2.16272 0.417582 0.521149 0.758692 9.70781 0.485021 0.521149 0.758692
0.722222 2.18597 0.420291 0.525966 0.765014 9.73107 0.487731 0.525966 0.765014
0.725926 2.20941 0.423001 0.530783 0.771337 9.7545 0.485924 0.530783 0.771337
0.72963 2.23302 0.424205 0.5356 0.777358 9.77811 0.487731 0.5356 0.777358
0.733333 2.2568 0.42842 0.540417 0.783681 9.8019 0.489537 0.540417 0.783681
0.737037 2.28077 0.427517 0.545235 0.789702 9.82587 0.488333 0.545235 0.789702
0.740741 2.30491 0.429323 0.550052 0.796024 9.85001 0.488333 0.550052 0.796024
0.744444 2.32923 0.435947 0.554267 0.802046 9.87433 0.491945 0.554267 0.802046
0.748148 2.35373 0.439861 0.558482 0.808067 9.89883 0.494354 0.558482 0.808067
0.751852 2.37841 0.442269 0.562697 0.814088 9.9235 0.494956 0.562697 0.814088
0.755556 2.40326 0.444377 0.56661 0.82011 9.94836 0.49616 0.56661 0.82011
0.759259 2.4283 0.448592 0.570825 0.826131 9.9734 0.497365 0.570825 0.826131
0.762963 2.45352 0.452204 0.574739 0.831852 9.99862 0.500978 0.574739 0.831852
0.766667 2.47892 0.450398 0.578954 0.837873 10.024 0.504891 0.578954 0.837873
0.77037 2.5045 0.451301 0.582868 0.843894 10.0496 0.506096 0.582868 0.843894
0.774074 2.53026 0.452506 0.586782 0.849615 10.0754 0.508805 0.586782 0.849615
0.777778 2.5562 0.454011 0.590696 0.855335 10.1013 0.508805 0.590696 0.855335
0.781481 2.58233 0.455516 0.59461 0.861356 10.1274 0.512418 0.59461 0.861356
0.785185 2.60863 0.454914 0.598524 0.867076 10.1537 0.515128 0.598524 0.867076
0.788889 2.63512 0.455817 0.602438 0.872797 10.1802 0.516332 0.602438 0.872797
0.792593 2.66179 0.456118 0.606351 0.878517 10.2069 0.516934 0.606351 0.878517
0.796296 2.68864 0.458527 0.609964 0.884237 10.2337 0.518741 0.609964 0.884237
0.8 2.71567 0.460935 0.613878 0.889958 10.2608 0.517837 0.613878 0.889958
0.803704 2.74288 0.462742 0.617491 0.897183 10.288 0.520246 0.617491 0.897183
0.807407 2.77028 0.462441 0.621405 0.904409 10.3154 0.517837 0.621405 0.904409
0.811111 2.79786 0.464849 0.625018 0.911635 10.343 0.520246 0.625018 0.911635
0.814815 2.82561 0.468161 0.62863 0.918559 10.3707 0.519644 0.62863 0.918559
0.818519 2.85355 0.471473 0.632243 0.925785 10.3986 0.522956 0.632243 0.925785
0.822222 2.88167 0.471774 0.636157 0.93301 10.4268 0.522956 0.636157 0.93301
0.825926 2.90997 0.475387 0.639168 0.940236 10.4551 0.525364 0.639168 0.940236
0.82963 2.93845 0.477193 0.641877 0.947462 10.4835 0.522654 0.641877 0.947462
0.833333 2.96711 0.479 0.644286 0.954687 10.5122 0.527472 0.644286 0.954687
0.837037 2.99595 0.481408 0.646695 0.961913 10.541 0.524762 0.646695 0.961913
0.840741 3.02496 0.482612 0.649103 0.968838 10.5701 0.52416 0.649103 0.968838
0.844444 3.05416 0.482612 0.651512 0.976063 10.5993 0.522956 0.651512 0.976063
0.848148 3.08353 0.485623 0.65392 0.983289 10.6286 0.526267 0.65392 0.983289
0.851852 3.11308 0.487128 0.656028 0.990514 10.6582 0.528375 0.656028 0.990514
0.855556 3.14281 0.49315 0.658135 0.99774 10.6879 0.530181 0.658135 0.99774
0.859259 3.17271 0.493752 0.660243 1.00497 10.7178 0.533794 0.660243 1.00497
0.862963 3.20278 0.495859 0.66235 1.01219 10.7479 0.540116 0.66235 1.01219
0.866667 3.23303 0.500074 0.664157 1.01972 10.7781 0.540116 0.664157 1.01972
0.87037 3.26346 0.503687 0.666264 1.02604 10.8086 0.545536 0.666264 1.02604
0.874074 3.29405 0.503687 0.667769 1.03146 10.8392 0.548245 0.667769 1.03146
0.877778 3.32482 0.502483 0.669576 1.03658 10.8699 0.547041 0.669576 1.03658
0.881481 3.35576 0.504891 0.671382 1.042 10.9009 0.55246 0.671382 1.042


==> anc/data/fig7_right3_trace_anomaly_36x12_MS_165.0.dat <==
0 0 7.03898e-307 0 0 7.5451 0.216859 -1.56676e-14 1.56676e-14
0.0037037 4.03432e-05 8.48711e-06 1.00647e-06 1.05103e-06 7.54514 0.216859 1.00647e-06 1.05103e-06
0.00740741 0.000161371 3.39605e-05 4.02528e-06 4.20592e-06 7.54526 0.216829 4.02528e-06 4.20592e-06
0.0111111 0.00036308 7.6381e-05 9.05914e-06 9.45956e-06 7.54546 0.216799 9.05914e-06 9.45956e-06
0.0148148 0.000645463 0.000135752 1.61072e-05 1.68207e-05 7.54574 0.216769 1.61072e-05 1.68207e-05
0.0185185 0.00100851 0.000212072 2.51723e-05 2.62833e-05 7.5461 0.216739 2.51723e-05 2.62833e-05
0.0222222 0.00145221 0.000305283 3.62486e-05 3.78443e-05 7.54655 0.216769 3.62486e-05 3.78443e-05
0.0259259 0.00197654 0.000415474 4.93752e-05 5.15128e-05 7.54707 0.216859 4.93752e-05 5.15128e-05
0.0296296 0.0025815 0.000542826 6.44888e-05 6.73189e-05 7.54768 0.21698 6.44888e-05 6.73189e-05
0.0333333 0.00326705 0.000686737 8.16497e-05 8.52023e-05 7.54836 0.21707 8.16497e-05 8.52023e-05
0.037037 0.00403317 0.000847808 0.000100858 0.000105193 7.54913 0.217251 0.000100858 0.000105193
0.0407407 0.00487984 0.00102544 0.000122083 0.000127292 7.54998 0.217492 0.000122083 0.000127292
0.0444444 0.00580703 0.00122023 0.000145356 0.000151528 7.5509 0.217763 0.000145356 0.000151528
0.0481481 0.00681471 0.00143188 0.000170676 0.000177871 7.55191 0.217883 0.000170676 0.000177871
0.0518519 0.00790284 0.00166009 0.000198043 0.000206322 7.553 0.217973 0.000198043 0.000206322
0.0555556 0.00907138 0.00190546 0.000227457 0.000236911 7.55417 0.218064 0.000227457 0.000236911
0.0592593 0.0103203 0.00216739 0.000258979 0.000269607 7.55542 0.218335 0.000258979 0.000269607
0.062963 0.0116495 0.00244618 0.000292548 0.00030438 7.55675 0.218726 0.000292548 0.00030438
0.0666667 0.0130591 0.00274153 0.000328164 0.000341411 7.55816 0.218606 0.000328164 0.000341411
0.0703704 0.0145488 0.00305584 0.000366099 0.00038055 7.55965 0.218365 0.000366099 0.00038055
0.0740741 0.0161188 0.00338401 0.00040584 0.000421797 7.56122 0.218485 0.00040584 0.000421797
0.0777778 0.0177689 0.00373325 0.000447688 0.00046515 7.56287 0.218606 0.000447688 0.00046515
0.0814815 0.019499 0.00409152 0.000491945 0.000510612 7.5646 0.218726 0.000491945 0.000510612
0.0851852 0.0213092 0.00447086 0.00053831 0.00055818 7.56641 0.218877 0.00053831 0.00055818
0.0888889 0.0231993 0.00486526 0.000586481 0.000608158 7.5683 0.219117 0.000586481 0.000608158
0.0925926 0.0251693 0.00527472 0.00063706 0.000660243 7.57027 0.219358 0.00063706 0.000660243
0.0962963 0.0272191 0.00570223 0.000689747 0.000714134 7.57232 0.219449 0.000689747 0.000714134
0.1 0.0293487 0.00614781 0.000744542 0.000770735 7.57445 0.219569 0.000744542 0.000770735
0.103704 0.0315579 0.00660845 0.000801444 0.000829142 7.57665 0.219689 0.000801444 0.000829142
0.107407 0.0338467 0.00707811 0.000860754 0.000889657 7.57894 0.219599 0.000860754 0.000889657
0.111111 0.0362151 0.00756283 0.000922172 0.00095258 7.58131 0.219328 0.000922172 0.00095258
0.114815 0.0386628 0.00806261 0.000985998 0.00101761 7.58376 0.219027 0.000985998 0.00101761
0.118519 0.04119 0.00857743 0.00105193 0.00108475 7.58629 0.219298 0.00105193 0.00108475
0.122222 0.0437964 0.0091043 0.00112027 0.00115339 7.58889 0.219358 0.00112027 0.00115339
0.125926 0.0464819 0.00965827 0.00119072 0.00122354 7.59158 0.219117 0.00119072 0.00122354
0.12963 0.0492466 0.0102243 0.00126328 0.0012961 7.59434 0.218636 0.00126328 0.0012961
0.133333 0.0520902 0.0108083 0.00133855 0.00137046 7.59719 0.218214 0.00133855 0.00137046
0.137037 0.0550127 0.0114165 0.00141592 0.00144693 7.60011 0.217733 0.00141592 0.00144693
0.140741 0.058014 0.0120307 0.00149541 0.00152551 7.60311 0.217973 0.00149541 0.00152551
0.144444 0.0610939 0.0126599 0.00157549 0.0016062 7.60619 0.218846 0.00157549 0.0016062
0.148148 0.0642525 0.0133012 0.00165768 0.00168869 7.60935 0.21975 0.00165768 0.00168869
0.151852 0.0674894 0.0139515 0.00174198 0.00177299 7.61259 0.2199 0.00174198 0.00177299
0.155556 0.0708048 0.0146169 0.00182869 0.0018597 7.6159 0.21993 0.00182869 0.0018597
0.159259 0.0741984 0.0152943 0.0019172 0.00194821 7.61929 0.221014 0.0019172 0.00194821
0.162963 0.07767 0.0159958 0.00200782 0.00203853 7.62277 0.221135 0.00200782 0.00203853
0.166667 0.0812197 0.0167183 0.00210085 0.00213096 7.62632 0.221074 0.00210085 0.00213096
0.17037 0.0848473 0.0174439 0.00219599 0.0022255 7.62994 0.220593 0.00219599 0.0022255
0.174074 0.0885525 0.0181815 0.00229294 0.00232184 7.63365 0.220111 0.00229294 0.00232184
0.177778 0.0923354 0.0189372 0.00239229 0.00241999 7.63743 0.220352 0.00239229 0.00241999
0.181481 0.0961958 0.0197109 0.00249375 0.00252024 7.64129 0.220532 0.00249375 0.00252024
0.185185 0.100134 0.0205027 0.00259762 0.0026223 7.64523 0.220262 0.00259762 0.0026223
0.188889 0.104148 0.0212885 0.00270329 0.00272647 7.64924 0.220563 0.00270329 0.00272647
0.192593 0.10824 0.0220563 0.00281138 0.00283245 7.65334 0.220021 0.00281138 0.00283245
0.196296 0.112409 0.022833 0.00291524 0.00294023 7.65751 0.220653 0.00291524 0.00294023
0.2 0.116655 0.0236519 0.00301971 0.00304982 7.66175 0.221225 0.00301971 0.00304982
0.203704 0.120977 0.02451 0.00312509 0.00316122 7.66607 0.221526 0.00312509 0.00316122
0.207407 0.125376 0.0253801 0.00323347 0.00327562 7.67047 0.221917 0.00323347 0.00327562
0.211111 0.129851 0.0262261 0.00334186 0.00339003 7.67495 0.222158 0.00334186 0.00339003
0.214815 0.134403 0.027069 0.00345325 0.00350744 7.6795 0.221887 0.00345325 0.00350744
0.218519 0.13903 0.0279181 0.00356465 0.00362787 7.68413 0.221917 0.00356465 0.00362787
0.222222 0.143733 0.0287972 0.00367905 0.0037483 7.68883 0.22252 0.00367905 0.0037483
0.225926 0.148512 0.0296853 0.00380851 0.00387174 7.69361 0.223363 0.00380851 0.00387174
0.22963 0.153366 0.0305584 0.00394399 0.00399518 7.69846 0.223874 0.00394399 0.00399518
0.233333 0.158296 0.0315218 0.00408249 0.00412162 7.70339 0.223332 0.00408249 0.00412162
0.237037 0.163301 0.0324552 0.00422399 0.00425108 7.7084 0.222911 0.00422399 0.00425108
0.240741 0.168381 0.0334186 0.0043685 0.00438054 7.71348 0.22258 0.0043685 0.00438054
0.244444 0.173535 0.034382 0.00451301 0.00451301 7.71863 0.223182 0.00451301 0.00451301
0.248148 0.178764 0.0353454 0.00466355 0.00464548 7.72386 0.223061 0.00466355 0.00464548
0.251852 0.184068 0.0363389 0.00481709 0.00478096 7.72916 0.222821 0.00481709 0.00478096
0.255556 0.189446 0.0373325 0.00497365 0.00491644 7.73454 0.223694 0.00497365 0.00491644
0.259259 0.194898 0.0383561 0.00511515 0.00505494 7.73999 0.224296 0.00511515 0.00505494
0.262963 0.200424 0.0394098 0.00524461 0.00519644 7.74552 0.223664 0.00524461 0.00519644
0.266667 0.206024 0.0403431 0.00537407 0.00533794 7.75112 0.223092 0.00537407 0.00533794
0.27037 0.211697 0.0413066 0.00550654 0.00548245 7.75679 0.223573 0.00550654 0.00548245
0.274074 0.217443 0.0422098 0.005636 0.00562697 7.76254 0.223513 0.005636 0.00562697
0.277778 0.223263 0.0432936 0.00580158 0.00577148 7.76836 0.223995 0.00580158 0.00577148
0.281481 0.229155 0.044257 0.00597018 0.005919 7.77425 0.224717 0.00597018 0.005919
0.285185 0.23512 0.0452204 0.00613878 0.00606954 7.78022 0.22556 0.00613878 0.00606954
0.288889 0.241157 0.0462742 0.0063134 0.00622308 7.78625 0.226223 0.0063134 0.00622308
0.292593 0.247267 0.047358 0.00649103 0.00637663 7.79236 0.226193 0.00649103 0.00637663
0.296296 0.253448 0.0483817 0.00667167 0.00653318 7.79854 0.225952 0.00667167 0.00653318
0.3 0.259701 0.0494354 0.00685532 0.00669275 7.8048 0.226253 0.00685532 0.00669275
0.303704 0.266026 0.0505192 0.00704199 0.00685231 7.81112 0.226855 0.00704199 0.00685231
0.307407 0.272422 0.0516332 0.00723166 0.0070179 7.81752 0.227577 0.00723166 0.0070179
0.311111 0.278888 0.0526869 0.00742735 0.00718349 7.82398 0.228059 0.00742735 0.00718349
0.314815 0.285425 0.0538611 0.00762606 0.00735209 7.83052 0.22833 0.00762606 0.00735209
0.318519 0.292033 0.0548546 0.00782175 0.00752671 7.83713 0.228691 0.00782175 0.00752671
0.322222 0.29871 0.0559084 0.00801143 0.00770133 7.84381 0.229354 0.00801143 0.00770133
0.325926 0.305457 0.0568718 0.0082011 0.00787896 7.85055 0.229173 0.0082011 0.00787896
0.32963 0.312274 0.058046 0.00839378 0.00806261 7.85737 0.229956 0.00839378 0.00806261
0.333333 0.319159 0.05919 0.00858948 0.00824626 7.86426 0.230829 0.00858948 0.00824626
0.337037 0.326113 0.0602136 0.00878517 0.00843593 7.87121 0.231251 0.00878517 0.00843593
0.340741 0.333135 0.0612373 0.00898087 0.00862862 7.87823 0.230558 0.00898087 0.00862862
0.344444 0.340225 0.0623512 0.00918258 0.0088213 7.88532 0.2311 0.00918258 0.0088213
0.348148 0.347383 0.0633448 0.00938129 0.00902 7.89248 0.230257 0.00938129 0.00902
0.351852 0.354607 0.0644286 0.009583 0.00922473 7.8997 0.23107 0.009583 0.00922473
0.355556 0.361899 0.0656028 0.00978773 0.00942946 7.907 0.231582 0.00978773 0.00942946
0.359259 0.369256 0.0668371 0.00999245 0.00963719 7.91435 0.232093 0.00999245 0.00963719
0.362963 0.37668 0.0679511 0.0102002 0.00985095 7.92178 0.232786 0.0102002 0.00985095
0.366667 0.384169 0.0689145 0.0104049 0.0100677 7.92927 0.232696 0.0104049 0.0100677
0.37037 0.391723 0.0699984 0.0106157 0.0102875 7.93682 0.232726 0.0106157 0.0102875
0.374074 0.399341 0.0710822 0.0108264 0.0105103 7.94444 0.233749 0.0108264 0.0105103
0.377778 0.407024 0.0721962 0.0110372 0.0107391 7.95212 0.234773 0.0110372 0.0107391
0.381481 0.41477 0.0734305 0.0112961 0.0109709 7.95987 0.236098 0.0112961 0.0109709
0.385185 0.422579 0.0746047 0.011549 0.0112058 7.96768 0.23685 0.011549 0.0112058
0.388889 0.430451 0.0755079 0.0117688 0.0114436 7.97555 0.237784 0.0117688 0.0114436
0.392593 0.438385 0.0765918 0.0119885 0.0116845 7.98348 0.238837 0.0119885 0.0116845
0.396296 0.446381 0.0773745 0.012127 0.0119313 7.99148 0.239319 0.012127 0.0119313
0.4 0.454438 0.0786992 0.0123318 0.0121421 7.99953 0.239319 0.0123318 0.0121421
0.403704 0.462555 0.0797831 0.0125515 0.0123318 8.00765 0.23968 0.0125515 0.0123318
0.407407 0.470732 0.0804755 0.0127743 0.0125184 8.01583 0.23956 0.0127743 0.0125184
0.411111 0.47897 0.0816497 0.0129971 0.0127081 8.02407 0.23959 0.0129971 0.0127081
0.414815 0.487266 0.0825529 0.0132199 0.0128978 8.03236 0.239921 0.0132199 0.0128978
0.418519 0.49562 0.0833056 0.0134487 0.0130874 8.04072 0.241457 0.0134487 0.0130874
0.422222 0.504033 0.0843292 0.0136745 0.0132801 8.04913 0.241848 0.0136745 0.0132801
0.425926 0.512503 0.0852926 0.0139033 0.0134698 8.0576 0.243022 0.0139033 0.0134698
0.42963 0.52103 0.0860453 0.0141352 0.0136625 8.06613 0.243624 0.0141352 0.0136625
0.433333 0.529614 0.0871593 0.014367 0.0138552 8.07471 0.244257 0.014367 0.0138552
0.437037 0.538253 0.0884237 0.0146018 0.0140478 8.08335 0.244106 0.0146018 0.0140478
0.440741 0.546948 0.0891764 0.0148366 0.0142405 8.09204 0.243685 0.0148366 0.0142405
0.444444 0.555698 0.0905914 0.0150745 0.0144332 8.10079 0.244046 0.0150745 0.0144332
0.448148 0.564501 0.0919462 0.0153123 0.0146289 8.1096 0.244558 0.0153123 0.0146289
0.451852 0.573359 0.0928795 0.0155532 0.0148246 8.11846 0.245461 0.0155532 0.0148246
0.455556 0.582269 0.0932107 0.0158001 0.0150203 8.12737 0.246424 0.0158001 0.0150203
0.459259 0.591233 0.0943548 0.016077 0.015216 8.13633 0.247508 0.016077 0.015216
0.462963 0.600248 0.0954988 0.016354 0.0154117 8.14534 0.24805 0.016354 0.0154117
0.466667 0.609314 0.0961913 0.016634 0.0156104 8.15441 0.249044 0.016634 0.0156104
0.47037 0.618432 0.0970945 0.016917 0.0158061 8.16353 0.249254 0.016917 0.0158061
0.474074 0.627599 0.0983891 0.017203 0.0160048 8.1727 0.250248 0.017203 0.0160048
0.477778 0.636817 0.0996837 0.0174891 0.0162216 8.18191 0.251241 0.0174891 0.0162216
0.481481 0.646083 0.100828 0.017748 0.0164835 8.19118 0.252054 0.017748 0.0164835
0.485185 0.655398 0.101309 0.0180099 0.0167484 8.20049 0.252054 0.0180099 0.0167484
0.488889 0.664761 0.101731 0.0182718 0.0170134 8.20986 0.253499 0.0182718 0.0170134
0.492593 0.674171 0.102574 0.0185368 0.0172813 8.21927 0.254583 0.0185368 0.0172813
0.496296 0.683628 0.103718 0.0188047 0.0175523 8.22872 0.254854 0.0188047 0.0175523
0.5 0.693131 0.104621 0.0190727 0.0178262 8.23823 0.255095 0.0190727 0.0178262
0.503704 0.70268 0.105585 0.0191389 0.0181032 8.24778 0.255155 0.0191389 0.0181032
0.507407 0.712273 0.106638 0.0193828 0.0183802 8.25737 0.253921 0.0193828 0.0183802
0.511111 0.721911 0.10718 0.0196537 0.0186632 8.26701 0.253921 0.0196537 0.0186632
0.514815 0.731593 0.108174 0.0199277 0.0189462 8.27669 0.253469 0.0199277 0.0189462
0.518519 0.741318 0.108866 0.0202047 0.0192322 8.28641 0.253891 0.0202047 0.0192322
0.522222 0.751085 0.10995 0.0204817 0.0195183 8.29618 0.254523 0.0204817 0.0195183
0.525926 0.760894 0.110823 0.0208249 0.0198103 8.30599 0.254674 0.0208249 0.0198103
0.52963 0.770744 0.111365 0.0212223 0.0201023 8.31584 0.255757 0.0212223 0.0201023
0.533333 0.780635 0.111787 0.0215806 0.0201415 8.32573 0.255517 0.0215806 0.0201415
0.537037 0.790566 0.11275 0.0218726 0.0201204 8.33566 0.256028 0.0218726 0.0201204
0.540741 0.800536 0.113292 0.0221616 0.0203582 8.34563 0.256691 0.0221616 0.0203582
0.544444 0.810544 0.113804 0.0224567 0.0206503 8.35564 0.25648 0.0224567 0.0206503
0.548148 0.820591 0.114195 0.0227939 0.0209423 8.36569 0.255667 0.0227939 0.0209423
0.551852 0.830675 0.114015 0.0232214 0.0212374 8.37577 0.255697 0.0232214 0.0212374
0.555556 0.840796 0.114918 0.0236519 0.0215354 8.38589 0.255667 0.0236519 0.0215354
0.559259 0.850953 0.11555 0.0240855 0.0218365 8.39605 0.255095 0.0240855 0.0218365
0.562963 0.861145 0.116513 0.024528 0.0221375 8.40624 0.25639 0.024528 0.0221375
0.566667 0.871372 0.116664 0.0249736 0.0224446 8.41647 0.257805 0.0249736 0.0224446
0.57037 0.881633 0.117116 0.0254252 0.0227517 8.42673 0.25919 0.0254252 0.0227517
0.574074 0.891928 0.118531 0.0258828 0.0230618 8.43702 0.260273 0.0258828 0.0230618
0.577778 0.902255 0.119675 0.0263465 0.0233749 8.44735 0.260544 0.0263465 0.0233749
0.581481 0.912614 0.120518 0.0267258 0.0236911 8.45771 0.260755 0.0267258 0.0236911
0.585185 0.923005 0.12118 0.0270992 0.0240102 8.4681 0.260394 0.0270992 0.0240102
0.588889 0.933426 0.121601 0.0274785 0.0243293 8.47852 0.260454 0.0274785 0.0243293
0.592593 0.943877 0.121662 0.0278609 0.0246545 8.48897 0.261869 0.0278609 0.0246545
0.596296 0.954358 0.123197 0.0282462 0.0249796 8.49945 0.261628 0.0282462 0.0249796
0.6 0.964867 0.12404 0.0286346 0.0253108 8.50996 0.261899 0.0286346 0.0253108
0.603704 0.975404 0.124161 0.029026 0.025642 8.5205 0.262953 0.029026 0.025642
0.607407 0.985968 0.125064 0.0294234 0.0259762 8.53106 0.263977 0.0294234 0.0259762
0.611111 0.996559 0.125335 0.0298208 0.0263134 8.54166 0.26479 0.0298208 0.0263134
0.614815 1.00718 0.125937 0.0302273 0.0266536 8.55227 0.266325 0.0302273 0.0266536
0.618519 1.01782 0.12693 0.0306186 0.0269968 8.56291 0.266867 0.0306186 0.0269968
0.622222 1.02848 0.127563 0.0310401 0.027343 8.57358 0.26762 0.0310401 0.027343
0.625926 1.03917 0.128375 0.0314616 0.0276923 8.58427 0.268252 0.0314616 0.0276923
0.62963 1.04989 0.129249 0.0318831 0.0280445 8.59498 0.268824 0.0318831 0.0280445
0.633333 1.06062 0.129279 0.0323046 0.0283998 8.60572 0.269185 0.0323046 0.0283998
0.637037 1.07138 0.130814 0.0327261 0.028758 8.61647 0.269396 0.0327261 0.028758
0.640741 1.08215 0.131778 0.0331476 0.0291193 8.62725 0.269486 0.0331476 0.0291193
0.644444 1.09295 0.13253 0.0335992 0.0294866 8.63805 0.269757 0.0335992 0.0294866
0.648148 1.10377 0.133975 0.0338702 0.0298539 8.64886 0.269215 0.0338702 0.0298539
0.651852 1.1146 0.134788 0.0340207 0.0302273 8.6597 0.269004 0.0340207 0.0302273
0.655556 1.12545 0.13542 0.0342014 0.0305885 8.67055 0.268312 0.0342014 0.0305885
0.659259 1.13632 0.136444 0.0345024 0.0309799 8.68142 0.268131 0.0345024 0.0309799
0.662963 1.14721 0.137046 0.034954 0.0313713 8.69231 0.268884 0.034954 0.0313713
0.666667 1.15811 0.137859 0.0354357 0.0317326 8.70321 0.268673 0.0354357 0.0317326
0.67037 1.16903 0.139244 0.0359174 0.032124 8.71412 0.268583 0.0359174 0.032124
0.674074 1.17996 0.14081 0.0363991 0.0325154 8.72505 0.268734 0.0363991 0.0325154
0.677778 1.1909 0.14081 0.0368508 0.0329068 8.736 0.269787 0.0368508 0.0329068
0.681481 1.20185 0.140268 0.037212 0.0333283 8.74695 0.270239 0.037212 0.0333283
0.685185 1.21282 0.139967 0.0375432 0.0337196 8.75792 0.269878 0.0375432 0.0337196
0.688889 1.2238 0.140509 0.0378744 0.034111 8.7689 0.269546 0.0378744 0.034111
0.692593 1.23479 0.14087 0.0382056 0.0345325 8.77988 0.270028 0.0382056 0.0345325
0.696296 1.24579 0.141532 0.0385367 0.034954 8.79088 0.270781 0.0385367 0.034954
0.7 1.25679 0.141291 0.0388679 0.0353755 8.80189 0.27069 0.0388679 0.0353755
0.703704 1.2678 0.142586 0.0391991 0.035797 8.8129 0.270901 0.0391991 0.035797
0.707407 1.27883 0.1437 0.0395002 0.0362185 8.82392 0.271895 0.0395002 0.0362185
0.711111 1.28985 0.14379 0.0398012 0.03664 8.83495 0.271052 0.0398012 0.03664
0.714815 1.30088 0.144573 0.0401324 0.0370615 8.84598 0.270721 0.0401324 0.0370615
0.718519 1.31192 0.145175 0.0404335 0.0375131 8.85702 0.271624 0.0404335 0.0375131
0.722222 1.32296 0.146801 0.0407044 0.0379647 8.86806 0.271955 0.0407044 0.0379647
0.725926 1.334 0.148095 0.0410055 0.0383862 8.8791 0.272105 0.0410055 0.0383862
0.72963 1.34505 0.149541 0.0412765 0.0388378 8.89015 0.272346 0.0412765 0.0388378
0.733333 1.3561 0.149571 0.0415775 0.0392894 8.90119 0.272647 0.0415775 0.0392894
0.737037 1.36714 0.150504 0.0418485 0.0397711 8.91224 0.273069 0.0418485 0.0397711
0.740741 1.37819 0.150113 0.0421194 0.0402227 8.92328 0.272437 0.0421194 0.0402227
0.744444 1.38923 0.150444 0.0426012 0.0407044 8.93433 0.271895 0.0426012 0.0407044
0.748148 1.40028 0.151528 0.0430528 0.041156 8.94537 0.271112 0.0430528 0.041156
0.751852 1.41132 0.151498 0.0435345 0.0416377 8.95641 0.271142 0.0435345 0.0416377
0.755556 1.42235 0.150956 0.0440162 0.0421194 8.96745 0.271052 0.0440162 0.0421194
0.759259 1.43339 0.151859 0.0444979 0.0426012 8.97848 0.271262 0.0444979 0.0426012
0.762963 1.44441 0.152371 0.0450699 0.043113 8.98951 0.271323 0.0450699 0.043113
0.766667 1.45543 0.152852 0.0456419 0.0435947 9.00053 0.272166 0.0456419 0.0435947
0.77037 1.46644 0.153846 0.0462441 0.0441065 9.01154 0.272256 0.0462441 0.0441065
0.774074 1.47745 0.15499 0.0468462 0.0446183 9.02255 0.273189 0.0468462 0.0446183
0.777778 1.48845 0.155773 0.0474484 0.0451301 9.03354 0.273219 0.0474484 0.0451301
0.781481 1.49943 0.155502 0.0480505 0.0456419 9.04453 0.271895 0.0480505 0.0456419
0.785185 1.51041 0.156616 0.0486526 0.0461538 9.0555 0.271323 0.0486526 0.0461538
0.788889 1.52137 0.156826 0.0492849 0.0466957 9.06647 0.273099 0.0492849 0.0466957
0.792593 1.53232 0.156857 0.0499171 0.0472075 9.07742 0.274153 0.0499171 0.0472075
0.796296 1.54326 0.158061 0.0505494 0.0477494 9.08836 0.275327 0.0505494 0.0477494
0.8 1.55419 0.159295 0.0511816 0.0482913 9.09928 0.275086 0.0511816 0.0482913
0.803704 1.5651 0.159145 0.0518138 0.0488333 9.11019 0.274665 0.0518138 0.0488333
0.807407 1.57599 0.158964 0.0524762 0.0494053 9.12108 0.274845 0.0524762 0.0494053
0.811111 1.58686 0.159687 0.0531385 0.0499472 9.13196 0.275869 0.0531385 0.0499472
0.814815 1.59772 0.160078 0.0538009 0.0505192 9.14282 0.276772 0.0538009 0.0505192
0.818519 1.60856 0.16053 0.0544933 0.0510913 9.15366 0.277585 0.0544933 0.0510913
0.822222 1.61938 0.161493 0.0551858 0.0516633 9.16448 0.278669 0.0551858 0.0516633
0.825926 1.63019 0.162517 0.0558783 0.0522654 9.17528 0.277735 0.0558783 0.0522654
0.82963 1.64096 0.163119 0.0565707 0.0528375 9.18606 0.277946 0.0565707 0.0528375
0.833333 1.65172 0.163751 0.0569922 0.0534396 9.19682 0.278819 0.0569922 0.0534396
0.837037 1.66245 0.164383 0.0571427 0.054102 9.20755 0.27915 0.0571427 0.054102
0.840741 1.67316 0.164443 0.0581062 0.0550052 9.21826 0.279211 0.0581062 0.0550052
0.844444 1.68385 0.164895 0.0590696 0.0559385 9.22894 0.280295 0.0590696 0.0559385
0.848148 1.69451 0.164022 0.0600631 0.0568718 9.2396 0.282553 0.0600631 0.0568718
0.851852 1.70514 0.164865 0.0609362 0.0578352 9.25023 0.28475 0.0609362 0.0578352
0.855556 1.71574 0.165979 0.0616889 0.0588287 9.26084 0.285684 0.0616889 0.0588287
0.859259 1.72632 0.167033 0.0624416 0.0598223 9.27141 0.285834 0.0624416 0.0598223
0.862963 1.73686 0.167846 0.0632243 0.0608158 9.28196 0.286105 0.0632243 0.0608158
0.866667 1.74738 0.166701 0.0640071 0.0615986 9.29247 0.286376 0.0640071 0.0615986
0.87037 1.75786 0.165347 0.0647899 0.0621706 9.30296 0.286376 0.0647899 0.0621706
0.874074 1.76831 0.165828 0.0656028 0.0627727 9.31341 0.287008 0.0656028 0.0627727
0.877778 1.77873 0.167394 0.0663855 0.0633448 9.32382 0.286798 0.0663855 0.0633448
0.881481 1.78911 0.167243 0.0672285 0.0639469 9.3342 0.288724 0.0672285 0.0639469


==> anc/data/fig8_left_tpc_bound_nt10.dat <==
6.5352700000000001e-03 1.5958699999999999e+02 2.186e+00 2.186e+00 2.185e+00
1.9606300000000000e-02 1.5958500000000001e+02 2.186e+00 2.186e+00 2.185e+00
3.9215800000000002e-02 1.5957900000000001e+02 2.184e+00 2.185e+00 2.184e+00
5.8831599999999998e-02 1.5956800000000001e+02 2.183e+00 2.184e+00 2.182e+00
7.8456999999999999e-02 1.5955300000000000e+02 2.182e+00 2.183e+00 2.182e+00
9.8095100000000005e-02 1.5953399999999999e+02 2.181e+00 2.182e+00 2.180e+00
1.1774900000000001e-01 1.5950999999999999e+02 2.181e+00 2.182e+00 2.179e+00
1.3742199999999999e-01 1.5948200000000000e+02 2.177e+00 2.180e+00 2.175e+00
1.5711800000000001e-01 1.5944999999999999e+02 2.176e+00 2.178e+00 2.174e+00
1.7683900000000000e-01 1.5941399999999999e+02 2.178e+00 2.178e+00 2.179e+00
1.9658800000000001e-01 1.5937299999999999e+02 2.177e+00 2.177e+00 2.177e+00
2.1636900000000001e-01 1.5932800000000000e+02 2.175e+00 2.175e+00 2.174e+00
2.3618600000000001e-01 1.5927900000000000e+02 2.167e+00 2.166e+00 2.167e+00
2.5115500000000002e-01 1.5922499999999999e+02 2.165e+00 2.177e+00 2.153e+00
2.7067799999999997e-01 1.5916700000000000e+02 2.164e+00 2.179e+00 2.150e+00
2.9024600000000000e-01 1.5910499999999999e+02 2.164e+00 2.182e+00 2.147e+00
3.0986200000000003e-01 1.5903800000000001e+02 2.150e+00 2.157e+00 2.143e+00
3.2952999999999999e-01 1.5896700000000001e+02 2.151e+00 2.158e+00 2.144e+00
3.4925299999999998e-01 1.5889200000000000e+02 2.164e+00 2.162e+00 2.166e+00
3.6903399999999997e-01 1.5881299999999999e+02 2.165e+00 2.160e+00 2.169e+00
3.8800000000000001e-01 1.5869999999999999e+02 2.169e+00 2.195e+00 2.143e+00
4.0756700000000001e-01 1.5861099999999999e+02 2.173e+00 2.203e+00 2.144e+00
4.2720300000000000e-01 1.5851700000000000e+02 2.157e+00 2.170e+00 2.143e+00
4.4691199999999998e-01 1.5841900000000001e+02 2.181e+00 2.173e+00 2.189e+00
4.6669800000000000e-01 1.5831700000000001e+02 2.191e+00 2.179e+00 2.204e+00
4.8390000000000000e-01 1.5817400000000001e+02 2.204e+00 2.242e+00 2.166e+00
5.0352399999999997e-01 1.5806200000000001e+02 2.221e+00 2.257e+00 2.185e+00
5.2323699999999995e-01 1.5794499999999999e+02 2.247e+00 2.222e+00 2.272e+00
5.4304100000000000e-01 1.5782400000000001e+02 2.271e+00 2.240e+00 2.302e+00
5.5891700000000000e-01 1.5765600000000001e+02 2.297e+00 2.326e+00 2.269e+00
5.7860699999999998e-01 1.5752500000000001e+02 2.372e+00 2.354e+00 2.390e+00
5.9840000000000004e-01 1.5738999999999999e+02 2.384e+00 2.326e+00 2.441e+00
6.1330499999999999e-01 1.5720300000000000e+02 2.459e+00 2.426e+00 2.492e+00
6.3302300000000000e-01 1.5705799999999999e+02 2.505e+00 2.471e+00 2.538e+00
6.5286299999999997e-01 1.5690799999999999e+02 2.613e+00 2.513e+00 2.713e+00
6.6694799999999999e-01 1.5670200000000000e+02 2.657e+00 2.641e+00 2.673e+00
6.8679999999999997e-01 1.5654300000000001e+02 2.740e+00 2.602e+00 2.877e+00
7.0680900000000002e-01 1.5637899999999999e+02 2.804e+00 2.655e+00 2.953e+00
7.2028499999999995e-01 1.5615400000000000e+02 2.915e+00 2.800e+00 3.030e+00
7.4036199999999996e-01 1.5597999999999999e+02 3.014e+00 2.869e+00 3.160e+00
7.6012100000000005e-01 1.5568100000000001e+02 3.100e+00 2.977e+00 3.223e+00
7.8029999999999999e-01 1.5549600000000001e+02 3.246e+00 3.061e+00 3.430e+00
7.9960100000000001e-01 1.5517699999999999e+02 3.421e+00 3.267e+00 3.576e+00


==> anc/data/fig8_left_tpc_bound_nt12.dat <==
7.1522399999999998e-03 1.5958699999999999e+02 2.186e+00 2.186e+00 2.185e+00
2.1457000000000000e-02 1.5958500000000001e+02 2.186e+00 2.186e+00 2.185e+00
4.2915599999999998e-02 1.5957900000000001e+02 2.184e+00 2.185e+00 2.184e+00
6.4377599999999993e-02 1.5956800000000001e+02 2.183e+00 2.184e+00 2.183e+00
8.5844699999999996e-02 1.5955300000000000e+02 2.183e+00 2.183e+00 2.183e+00
1.0731800000000000e-01 1.5953399999999999e+02 2.182e+00 2.182e+00 2.182e+00
1.2880100000000000e-01 1.5950999999999999e+02 2.182e+00 2.182e+00 2.182e+00
1.5029300000000001e-01 1.5948200000000000e+02 2.179e+00 2.180e+00 2.179e+00
1.7179700000000001e-01 1.5944999999999999e+02 2.179e+00 2.178e+00 2.180e+00
1.9331499999999999e-01 1.5941399999999999e+02 2.182e+00 2.178e+00 2.186e+00
2.1484700000000001e-01 1.5937299999999999e+02 2.182e+00 2.177e+00 2.186e+00
2.3639700000000000e-01 1.5932800000000000e+02 2.179e+00 2.175e+00 2.182e+00
2.5796500000000000e-01 1.5927900000000000e+02 2.172e+00 2.167e+00 2.177e+00
2.7480199999999999e-01 1.5922499999999999e+02 2.170e+00 2.175e+00 2.166e+00
2.9605100000000001e-01 1.5916700000000000e+02 2.172e+00 2.177e+00 2.167e+00
3.1732500000000002e-01 1.5910499999999999e+02 2.171e+00 2.179e+00 2.162e+00
3.3862500000000001e-01 1.5903800000000001e+02 2.160e+00 2.159e+00 2.162e+00
3.5995300000000002e-01 1.5896700000000001e+02 2.162e+00 2.160e+00 2.165e+00
3.8131100000000001e-01 1.5889200000000000e+02 2.175e+00 2.163e+00 2.188e+00
4.0270099999999998e-01 1.5881299999999999e+02 2.176e+00 2.160e+00 2.193e+00
4.2390699999999998e-01 1.5869999999999999e+02 2.181e+00 2.190e+00 2.171e+00
4.4502599999999998e-01 1.5861099999999999e+02 2.185e+00 2.197e+00 2.172e+00
4.6618399999999999e-01 1.5851700000000000e+02 2.172e+00 2.170e+00 2.174e+00
4.8738199999999998e-01 1.5841900000000001e+02 2.199e+00 2.170e+00 2.227e+00
5.0862600000000002e-01 1.5831700000000001e+02 2.209e+00 2.175e+00 2.244e+00
5.2782499999999999e-01 1.5817400000000001e+02 2.223e+00 2.233e+00 2.213e+00
5.4885700000000004e-01 1.5806200000000001e+02 2.239e+00 2.246e+00 2.233e+00
5.6996000000000002e-01 1.5794499999999999e+02 2.271e+00 2.217e+00 2.325e+00
5.9114500000000003e-01 1.5782400000000001e+02 2.298e+00 2.235e+00 2.361e+00
6.0890900000000003e-01 1.5765600000000001e+02 2.337e+00 2.319e+00 2.356e+00
6.3000400000000001e-01 1.5752500000000001e+02 2.400e+00 2.346e+00 2.454e+00
6.5122300000000000e-01 1.5738999999999999e+02 2.412e+00 2.322e+00 2.502e+00
6.6807099999999997e-01 1.5720300000000000e+02 2.491e+00 2.419e+00 2.562e+00
6.8931699999999996e-01 1.5705799999999999e+02 2.540e+00 2.464e+00 2.615e+00
7.1072800000000003e-01 1.5690799999999999e+02 2.653e+00 2.507e+00 2.799e+00
7.2693600000000003e-01 1.5670200000000000e+02 2.698e+00 2.628e+00 2.767e+00
7.4847399999999997e-01 1.5654300000000001e+02 2.800e+00 2.604e+00 2.996e+00
7.7020900000000003e-01 1.5637899999999999e+02 2.947e+00 2.657e+00 3.236e+00
7.8603100000000004e-01 1.5615400000000000e+02 2.995e+00 2.796e+00 3.194e+00
8.0798700000000001e-01 1.5597999999999999e+02 3.162e+00 2.867e+00 3.457e+00
8.2362299999999999e-01 1.5574199999999999e+02 3.261e+00 2.956e+00 3.566e+00
8.4587699999999999e-01 1.5555799999999999e+02 3.363e+00 3.045e+00 3.680e+00


==> anc/data/fig8_left_tpc_bound_nt8.dat <==
1.6103200000000002e-02 1.5958500000000001e+02 2.186e+00 2.186e+00 2.185e+00
4.8312599999999997e-02 1.5957599999999999e+02 2.184e+00 2.183e+00 2.185e+00
9.6644200000000000e-02 1.5954700000000000e+02 2.183e+00 2.181e+00 2.185e+00
1.4501400000000000e-01 1.5950100000000000e+02 2.182e+00 2.179e+00 2.185e+00
1.8728000000000000e-01 1.5943899999999999e+02 2.181e+00 2.182e+00 2.180e+00
2.3424100000000000e-01 1.5935800000000000e+02 2.180e+00 2.184e+00 2.176e+00
2.8129599999999999e-01 1.5926100000000000e+02 2.160e+00 2.157e+00 2.164e+00
3.2846399999999998e-01 1.5914699999999999e+02 2.159e+00 2.154e+00 2.164e+00
3.7576399999999999e-01 1.5901499999999999e+02 2.154e+00 2.147e+00 2.161e+00
4.2321399999999998e-01 1.5886600000000001e+02 2.157e+00 2.150e+00 2.163e+00
4.7083399999999997e-01 1.5869999999999999e+02 2.197e+00 2.150e+00 2.243e+00
5.1689399999999996e-01 1.5845200000000000e+02 2.211e+00 2.228e+00 2.194e+00
5.6342199999999998e-01 1.5824600000000001e+02 2.202e+00 2.178e+00 2.225e+00
6.1019100000000004e-01 1.5802300000000000e+02 2.238e+00 2.207e+00 2.269e+00
6.5724300000000002e-01 1.5778299999999999e+02 2.376e+00 2.245e+00 2.507e+00
6.9594299999999998e-01 1.5743600000000001e+02 2.439e+00 2.423e+00 2.455e+00
7.4236100000000005e-01 1.5715500000000000e+02 2.634e+00 2.495e+00 2.774e+00
7.8927700000000001e-01 1.5685800000000000e+02 2.688e+00 2.470e+00 2.907e+00
8.2307900000000001e-01 1.5643400000000000e+02 2.938e+00 2.722e+00 3.154e+00
8.6963500000000005e-01 1.5609700000000001e+02 3.270e+00 2.827e+00 3.713e+00
9.1554500000000005e-01 1.5549600000000001e+02 3.439e+00 3.211e+00 3.668e+00


==> anc/data/fig8_right_bec_bound_nt10.dat <==
2.5297500000000001e-01 1.2228100000000001e+02 4.104e+00 3.558e+00 4.649e+00
3.0616399999999999e-01 1.2790300000000001e+02 3.121e+00 2.995e+00 3.247e+00
3.9520400000000000e-01 1.3493100000000001e+02 2.714e+00 2.681e+00 2.747e+00
5.0919599999999998e-01 1.4140000000000001e+02 2.451e+00 2.632e+00 2.270e+00
5.6428000000000000e-01 1.4411199999999999e+02 2.182e+00 2.306e+00 2.058e+00
6.1304199999999998e-01 1.4622900000000001e+02 2.116e+00 1.977e+00 2.255e+00
6.6568899999999998e-01 1.4774700000000001e+02 2.024e+00 1.999e+00 2.050e+00
7.2100100000000000e-01 1.4920200000000000e+02 1.842e+00 1.759e+00 1.926e+00
7.7234599999999998e-01 1.5029400000000001e+02 1.600e+00 1.622e+00 1.577e+00
8.1219300000000005e-01 1.5124500000000000e+02 1.531e+00 1.432e+00 1.630e+00
8.5985500000000004e-01 1.5218400000000000e+02 1.328e+00 1.131e+00 1.526e+00
9.0892399999999995e-01 1.5281299999999999e+02 1.198e+00 1.189e+00 1.207e+00
9.5165200000000005e-01 1.5357100000000000e+02 1.141e+00 1.018e+00 1.263e+00
1.0178400000000001e+00 1.5438600000000000e+02 9.559e-01 8.817e-01 1.030e+00
1.0630599999999999e+00 1.5497399999999999e+02 8.399e-01 8.112e-01 8.687e-01
1.1172500000000001e+00 1.5563000000000000e+02 7.596e-01 6.607e-01 8.586e-01
1.1652899999999999e+00 1.5611600000000001e+02 7.308e-01 6.541e-01 8.076e-01
1.2148900000000000e+00 1.5656800000000001e+02 7.255e-01 6.926e-01 7.584e-01
1.2662599999999999e+00 1.5699100000000001e+02 7.387e-01 7.564e-01 7.210e-01
1.3196000000000001e+00 1.5737799999999999e+02 7.100e-01 7.985e-01 6.215e-01
1.3751599999999999e+00 1.5775500000000000e+02 6.792e-01 8.368e-01 5.215e-01
1.4239200000000001e+00 1.5819499999999999e+02 7.050e-01 7.294e-01 6.805e-01
1.4843700000000000e+00 1.5853200000000001e+02 7.425e-01 7.975e-01 6.875e-01
1.5477900000000000e+00 1.5885400000000001e+02 7.518e-01 8.942e-01 6.093e-01
1.6050100000000000e+00 1.5923400000000001e+02 8.253e-01 9.245e-01 7.261e-01
1.6748400000000001e+00 1.5952799999999999e+02 8.470e-01 9.470e-01 7.470e-01
1.7484700000000000e+00 1.5981100000000001e+02 8.352e-01 9.730e-01 6.975e-01
1.8164600000000000e+00 1.6014200000000000e+02 8.931e-01 9.503e-01 8.360e-01
1.8981200000000000e+00 1.6038499999999999e+02 8.626e-01 9.506e-01 7.746e-01


==> anc/data/fig8_right_bec_bound_nt12.dat <==
3.2393499999999997e-01 1.2163500000000001e+02 5.094e+00 3.307e+00 6.881e+00
3.7556400000000001e-01 1.2729200000000000e+02 3.140e+00 2.748e+00 3.532e+00
4.5876600000000001e-01 1.3436400000000000e+02 1.760e+00 1.167e+00 2.353e+00
5.7631699999999997e-01 1.4143600000000001e+02 1.639e+00 1.786e+00 1.493e+00
6.4401500000000000e-01 1.4497800000000001e+02 1.737e+00 2.002e+00 1.472e+00
6.8961300000000003e-01 1.4672999999999999e+02 1.675e+00 1.719e+00 1.630e+00
7.3809899999999995e-01 1.4824500000000000e+02 1.692e+00 1.541e+00 1.843e+00
8.0428400000000000e-01 1.4973400000000001e+02 1.379e+00 1.203e+00 1.554e+00
8.5327699999999995e-01 1.5067200000000000e+02 1.221e+00 1.090e+00 1.351e+00
9.0423699999999996e-01 1.5139599999999999e+02 1.128e+00 1.081e+00 1.176e+00
9.5021500000000003e-01 1.5224299999999999e+02 1.072e+00 8.922e-01 1.251e+00
1.0127600000000001e+00 1.5297300000000001e+02 9.085e-01 7.828e-01 1.034e+00
1.0616800000000000e+00 1.5360400000000001e+02 7.754e-01 6.961e-01 8.546e-01
1.1118300000000001e+00 1.5419300000000001e+02 7.852e-01 6.270e-01 9.435e-01
1.1632100000000001e+00 1.5473200000000000e+02 7.463e-01 5.864e-01 9.062e-01
1.2157899999999999e+00 1.5523200000000000e+02 7.007e-01 5.835e-01 8.180e-01
1.2695500000000000e+00 1.5568500000000000e+02 6.834e-01 6.132e-01 7.537e-01
1.3244700000000000e+00 1.5612299999999999e+02 6.823e-01 6.432e-01 7.214e-01
1.3805300000000000e+00 1.5653700000000001e+02 7.331e-01 7.473e-01 7.188e-01
1.4377000000000000e+00 1.5691800000000001e+02 7.602e-01 8.521e-01 6.684e-01
1.4959700000000000e+00 1.5729200000000000e+02 7.751e-01 9.599e-01 5.903e-01
1.5470500000000000e+00 1.5773200000000000e+02 8.664e-01 9.700e-01 7.627e-01
1.6073900000000001e+00 1.5807100000000000e+02 9.496e-01 1.100e+00 7.991e-01
1.6687799999999999e+00 1.5839699999999999e+02 9.682e-01 1.219e+00 7.174e-01
1.7229800000000000e+00 1.5874799999999999e+02 1.023e+00 1.191e+00 8.551e-01
1.7863700000000000e+00 1.5907599999999999e+02 1.043e+00 1.243e+00 8.418e-01
1.8507300000000000e+00 1.5936699999999999e+02 1.130e+00 1.380e+00 8.810e-01
1.9080600000000001e+00 1.5971400000000000e+02 1.138e+00 1.318e+00 9.589e-01
1.9743500000000000e+00 1.5998300000000000e+02 1.100e+00 1.331e+00 8.688e-01
2.0338400000000001e+00 1.6024799999999999e+02 1.138e+00 1.362e+00 9.134e-01


==> anc/data/fig8_right_bec_bound_nt8.dat <==
3.7265999999999999e-01 1.2362800000000000e+02 5.245e+00 5.189e+00 5.300e+00
4.2143199999999997e-01 1.2924700000000001e+02 3.249e+00 2.864e+00 3.634e+00
5.2622999999999998e-01 1.3627199999999999e+02 1.743e+00 1.299e+00 2.188e+00
6.4770300000000003e-01 1.4189900000000000e+02 9.965e-01 1.082e+00 9.114e-01
7.4981399999999998e-01 1.4544600000000000e+02 1.107e+00 1.160e+00 1.055e+00
8.6279099999999997e-01 1.4847300000000001e+02 1.031e+00 1.002e+00 1.059e+00
9.8841800000000002e-01 1.5076499999999999e+02 1.378e+00 1.532e+00 1.223e+00
1.1075999999999999e+00 1.5277799999999999e+02 1.291e+00 1.394e+00 1.188e+00
1.2153499999999999e+00 1.5447700000000000e+02 1.034e+00 1.028e+00 1.040e+00
1.3481399999999999e+00 1.5568000000000001e+02 9.823e-01 9.781e-01 9.865e-01
1.4679300000000000e+00 1.5679700000000000e+02 8.281e-01 8.109e-01 8.452e-01
1.5939500000000000e+00 1.5770099999999999e+02 7.587e-01 8.445e-01 6.729e-01
1.7055499999999999e+00 1.5849400000000000e+02 8.977e-01 1.004e+00 7.917e-01
1.8448400000000000e+00 1.5931600000000000e+02 9.370e-01 1.090e+00 7.842e-01
1.9914900000000000e+00 1.5991000000000000e+02 9.437e-01 1.193e+00 6.949e-01
2.1253199999999999e+00 1.6049299999999999e+02 9.917e-01 1.059e+00 9.248e-01
2.2877399999999999e+00 1.6084999999999999e+02 1.073e+00 1.329e+00 8.178e-01


==> anc/data/fig9_bec_bound_chipt.dat <==
0 0
0.000061 1
0.000259 3
0.000668 5
0.00126 7
0.002058 9
0.003039 11
0.004263 13
0.005714 15
0.007677 17
0.011138 20
0.014601 23
0.016745 25
0.018701 27
0.021245 29
0.024036 31
0.027620 33
0.030172 35


==> anc/data/fig9_bec_bound_chiptmatch.dat <==
0 0
0.000061 1
0.000259 3
0.000668 5
0.00126 7
0.002058 9
0.003039 11
0.004263 13
0.005714 15
0.007677 17
0.011138 20
0.014601 23
0.016745 25
0.018701 27
0.021245 29
0.024036 31
0.027620 33
0.030172 35
0.1 65
0.16 86
0.22 102
2.8367700000000001e-01 114.563
2.9064800000000002e-01 115.978
2.9849300000000001e-01 117.392
3.0724499999999999e-01 118.806
3.1359900000000002e-01 120.221
3.2393499999999997e-01 121.635
3.3526600000000001e-01 123.049
3.4762599999999999e-01 124.464
3.6104799999999998e-01 125.878
3.7556400000000001e-01 127.292
3.8586700000000002e-01 128.707
4.0228300000000000e-01 130.121
4.1988199999999998e-01 131.536
4.3869900000000001e-01 132.950
4.5876600000000001e-01 134.364
4.8632700000000001e-01 135.779
5.0131300000000001e-01 137.193
5.2491800000000000e-01 138.607
5.4990399999999995e-01 140.022
5.7631699999999997e-01 141.436
6.0423499999999997e-01 142.772
6.1388799999999999e-01 143.707
6.2372799999999995e-01 144.135
6.3376699999999997e-01 144.476
6.4401500000000000e-01 144.978
6.5063199999999999e-01 145.177
6.6113200000000005e-01 145.684
6.7186800000000002e-01 146.204
6.8284599999999995e-01 146.318
6.8961300000000003e-01 146.730
7.0087500000000003e-01 147.084
7.0772599999999997e-01 147.246
7.1928700000000001e-01 147.685
7.3112299999999997e-01 147.752
7.3809899999999995e-01 148.245
7.5731800000000005e-01 148.727
7.7695199999999998e-01 149.107
7.8414799999999996e-01 149.241
7.9700099999999996e-01 149.453
8.0428400000000000e-01 149.734
8.1745500000000004e-01 149.811
8.2482800000000001e-01 150.105
8.3224500000000001e-01 150.245
8.4577100000000005e-01 150.413
8.5327699999999995e-01 150.672
8.6082599999999998e-01 150.734
8.7470099999999995e-01 150.945
8.8233899999999998e-01 151.176
8.9002099999999995e-01 151.232
9.0423699999999996e-01 151.396
9.1200700000000001e-01 151.631
9.1981999999999997e-01 151.733
9.3436900000000001e-01 151.834
9.4227099999999997e-01 152.056
9.5021500000000003e-01 152.243
9.7312200000000004e-01 152.423
9.8119699999999999e-01 152.619
9.8931500000000006e-01 152.746
1.0045500000000001e+00 152.788
1.0127600000000001e+00 152.973
1.0209999999999999e+00 153.133
1.0292900000000000e+00 153.249
1.0448800000000000e+00 153.306
1.0532600000000001e+00 153.457
1.0616800000000000e+00 153.604
1.0701400000000001e+00 153.748
1.0860700000000001e+00 153.765
1.0946100000000001e+00 153.905
1.1032000000000000e+00 154.059
1.1118300000000001e+00 154.193
1.1205099999999999e+00 154.242
1.1368100000000001e+00 154.340
1.1455700000000000e+00 154.468
1.1543699999999999e+00 154.594
1.1632100000000001e+00 154.732
1.1720999999999999e+00 154.748
1.1887600000000000e+00 154.853
1.1977300000000000e+00 154.987
1.2067399999999999e+00 155.103
1.2157899999999999e+00 155.232
1.2248900000000000e+00 155.246
1.2418899999999999e+00 155.344
1.2510699999999999e+00 155.455
1.2602899999999999e+00 155.577
1.2695500000000000e+00 155.685
1.2788500000000000e+00 155.737
1.2961900000000000e+00 155.803
1.3055699999999999e+00 155.907
1.3149999999999999e+00 156.022
1.3244700000000000e+00 156.123
1.3339799999999999e+00 156.222
1.3435400000000000e+00 156.247
1.3612200000000001e+00 156.332
1.3708499999999999e+00 156.429
1.3805300000000000e+00 156.537
1.3902500000000000e+00 156.631
1.4000100000000000e+00 156.735
1.4098200000000001e+00 156.747
1.4278200000000001e+00 156.827
1.4377000000000000e+00 156.918
1.4476300000000000e+00 157.019
1.4575899999999999e+00 157.107
1.4676100000000001e+00 157.206
1.4776600000000000e+00 157.249
1.4959700000000000e+00 157.292
1.5061000000000000e+00 157.378
1.5162700000000000e+00 157.473
1.5264800000000001e+00 157.557
1.5367400000000000e+00 157.650
1.5470500000000000e+00 157.732
1.5573900000000001e+00 157.742
1.5760099999999999e+00 157.823
1.5864300000000000e+00 157.903
1.5968899999999999e+00 157.982
1.6073900000000001e+00 158.071
1.6179399999999999e+00 158.149
1.6285400000000001e+00 158.236
1.6391800000000001e+00 158.245
1.6580699999999999e+00 158.312
1.6687799999999999e+00 158.397
1.6795300000000000e+00 158.472
1.6903200000000000e+00 158.547
1.7011600000000000e+00 158.629
1.7120500000000001e+00 158.702
1.7229800000000000e+00 158.748
1.7421199999999999e+00 158.784
1.7531200000000000e+00 158.855
1.7641500000000001e+00 158.935
1.7752399999999999e+00 159.006
1.7863700000000000e+00 159.076
1.7975399999999999e+00 159.154
1.8087700000000000e+00 159.223
1.8200400000000001e+00 159.248
1.8394100000000000e+00 159.299
1.8507300000000000e+00 159.367
1.8621000000000001e+00 159.442
1.8735200000000001e+00 159.509
1.8849899999999999e+00 159.575
1.8965000000000001e+00 159.649
1.9080600000000001e+00 159.714
1.9196700000000000e+00 159.746
1.9392300000000000e+00 159.787
1.9508900000000000e+00 159.850
1.9625999999999999e+00 159.913
1.9743500000000000e+00 159.983
1.9861500000000001e+00 160.045
1.9980000000000000e+00 160.114
2.0099000000000000e+00 160.174
2.0218400000000001e+00 160.241
2.0338400000000001e+00 160.248
2.0535500000000000e+00 160.300
2.0655899999999998e+00 160.329


==> anc/fig1.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{169,169,169}
\definecolor{cd1}{RGB}{255,165,0}
\definecolor{cd2}{RGB}{139,0,0}
\definecolor{cd3}{RGB}{0,128,0}
\definecolor{cd4}{RGB}{0,0,128}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}

    \begin{tikzpicture}

%%

\tikzset{
        hatch distance/.store in=\hatchdistance,
        hatch distance=10pt,
        hatch thickness/.store in=\hatchthickness,
        hatch thickness=2pt
    }

    \makeatletter
    \pgfdeclarepatternformonly[\hatchdistance,\hatchthickness]{flexible hatch}
    {\pgfqpoint{0pt}{0pt}}
    {\pgfqpoint{\hatchdistance}{\hatchdistance}}
    {\pgfpoint{\hatchdistance-1pt}{\hatchdistance-1pt}}%
    {
        \pgfsetcolor{\tikz@pattern@color}
        \pgfsetlinewidth{\hatchthickness}
        \pgfpathmoveto{\pgfqpoint{0pt}{0pt}}
        \pgfpathlineto{\pgfqpoint{\hatchdistance}{\hatchdistance}}
        \pgfusepath{stroke}
    }
    \makeatother

%%%
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[set layers=axis on top,
                     width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = -1 pt,
                     ylabel={$T$ [MeV]},
                     ylabel shift = -1 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=180.0,
                     ytick distance={30},
                     thick,
                     legend cell align={left},
                     legend style={at={(rel axis cs:0.39,0.23)},anchor=west,draw=none,fill=none}]
            
            \pgfplotstableread{./data/fig1_bec_bound_upper.dat}\mydatapcbhigh;
            \pgfplotstableread{./data/fig1_bec_bound_lower.dat}\mydatapcblow;
            \pgfplotstableread{./data/fig1_crossover_upper.dat}\mydatacrosshigh;
            \pgfplotstableread{./data/fig1_crossover_lower.dat}\mydatacrosslow;
            \pgfplotstableread{./data/fig1_cs_bound.dat}\mydatasuso;
            
            \addplot+[name path=pcblow, no markers, solid, cd3, forget plot] table[x expr=\thisrowno{0}/135.0,y expr=\thisrowno{1}] {\mydatapcblow};
            \addplot+[name path=pcbhigh, no markers, solid, cd3, forget plot] table[x expr=\thisrowno{0}/135.0,y expr=\thisrowno{1}] {\mydatapcbhigh};
            
            \path[name path=axis0] (0,0) -- (0.9,0);
            
            \addplot[cd3, opacity=0.4, forget plot] fill between[of=pcblow and pcbhigh];
            \addplot[ccpt, opacity=0.4, forget plot] fill between[of=pcblow and axis0];
            
            \addplot+[name path=pcsuso, no markers, dashed, smooth, cd1, opacity=0, forget plot] table[x expr=\thisrowno{1},y expr=\thisrowno{0}] {\mydatasuso};

            \addplot[pattern=flexible hatch, pattern color=cd1, forget plot] fill between[of=pcsuso and axis0];
            
            \addplot+[name path=crlow, no markers, solid, cd4, forget plot] table[x expr=\thisrowno{0}/135.0,y expr=\thisrowno{1}] {\mydatacrosslow};
            \addplot+[name path=crhigh, no markers, solid, cd4, forget plot] table[x expr=\thisrowno{0}/135.0,y expr=\thisrowno{1}] {\mydatacrosshigh};
            
            \addplot[cd4, opacity=0.4, forget plot] fill between[of=crlow and crhigh];
            
            \addplot[only marks, cd2, mark=*,mark options={scale=1.5}, error bars/.cd, x dir=both,x explicit, y dir=both,y explicit,
                     error bar style={line width=1.5pt},error mark options={rotate=90,mark size=3pt,line width=1.5pt}]
                     table[x expr=\thisrowno{0}/135.0,x error expr=\thisrowno{1}/135.0,y index=2,y error index=3] {./data/fig1_ptp.dat};
            
            \draw (rel axis cs:0.62,0.6) node[right,align=center] {BEC};
            \draw (rel axis cs:0.24,0.74) node[above,align=center] {chiral crossover};
            \draw (rel axis cs:0.87,0.12) node[above,align=center] {$c_s\!>\!\displaystyle\frac{1}{\sqrt{3}}$};


        \end{axis}
    \end{tikzpicture}

\end{document}



==> anc/fig10_left.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{200,100,0}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$n_I/m_\pi^3$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.3,
                     xmax=1.0,
                     ymin=0.0,
                     ymax=2.0,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.02,0.63)},anchor=west,draw=none}]
            
            \pgfplotstableread{./data/fig10_left_nI_curve_a22_part1.dat}\mydataone;
            \pgfplotstableread{./data/fig10_left_nI_curve_a22_part2.dat}\mydatatwo;
            \pgfplotstableread{./data/fig10_left_nI_curve_a15_part1.dat}\mydataonet;
            \pgfplotstableread{./data/fig10_left_nI_curve_a15_part2.dat}\mydatatwot;
                        
            
            \addplot[dashed, black, domain=0:2, forget plot] (0.5,x) node[pos=0.35, anchor=center, fill=white]{$m_\pi/2$};
            
            \addplot[solid, ccpt, domain=0.3:0.5, very thick, forget plot] (x,0.0);
            
            
            \addplot+[name path=C, no markers, solid, ccpt, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydataone};
           
            \addplot+[name path=D, no markers, solid, ccpt, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydataone};

            \addplot[ccpt, opacity=0.4, forget plot] fill between[of=C and D];
            
            
            \addplot+[name path=A, no markers, solid, cdata, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatatwo};
            
            \addplot+[name path=B, no markers, solid, cdata, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatatwo};

            \addplot[cdata, opacity=0.4] fill between[of=A and B];
            \addlegendentry{$a\approx0.22$ fm}
            
            
            \addplot+[name path=F, no markers, solid, ccpta, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydataonet};
           
            \addplot+[name path=G, no markers, solid, ccpta, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydataonet};

            \addplot[ccpta, opacity=0.4, forget plot] fill between[of=F and G];
            
            
            \addplot+[name path=H, no markers, solid, adata, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatatwot};
            
            \addplot+[name path=I, no markers, solid, adata, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatatwot};

            \addplot[adata, opacity=0.4] fill between[of=H and I];
            \addlegendentry{$a\approx0.15$ fm}
            
            
            \addplot[only marks, cdata, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0},y expr=\thisrowno{1},y error expr=\thisrowno{2}, forget plot] {./data/fig10_left_nI_24x32_MS_0.dat};
            
            \addplot[only marks, adata, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0},y expr=\thisrowno{1},y error expr=\thisrowno{2}] {./data/fig10_left_nI_32x48_MS_0.dat};
            
            \draw (rel axis cs:0.02,0.83) node[right,align=center] {vacuum};
            
            \draw (rel axis cs:0.38,0.83) node[right,align=center] {BEC};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig10_right.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{120,120,120}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$c_s^2$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.3,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=0.8,
                     ytick distance=0.2,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.02,0.75)},anchor=west,draw=none}]
            
            \pgfplotstableread{./data/fig10_right_cs_24x32_MS_0.dat}\mydatatwo;
            \pgfplotstableread{./data/fig10_right_cs_32x48_MS_0.dat}\mydatathree;
                        
            
            \addplot[dashed, black, domain=0.0:0.8, forget plot] (0.5,x) node[pos=0.2, anchor=center, fill=white]{$m_\pi/2$};
            \addplot[dashed, line width=1pt, cunst, domain=0.48:0.9, forget plot] (x,0.333333);
            \draw[cunst] (rel axis cs:0.15,0.46) node[align=center]{conformal};
            \draw[cunst] (rel axis cs:0.15,0.38) node[align=center]{bound};
            
            
            \addplot+[name path=C, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatatwo};
            
            \addplot+[name path=D, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatatwo};

            \addplot[cdata, opacity=0.4] fill between[of=C and D];
            \addlegendentry{$a\approx0.22$ fm}
            
            
            \addplot+[name path=E, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatathree};
            
            \addplot+[name path=F, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatathree};

            \addplot[adata, opacity=0.4] fill between[of=E and F];
            \addlegendentry{$a\approx0.15$ fm}
            
            
            \addplot[ccpt, dashed, thick, domain=0.5:1.0,samples=50,smooth, forget plot]
                    {(1-1.0/((2*x)^4))/(1+3.0/((2*x)^4))};
            
            \addplot[solid, cdata, domain=0.3:0.5, very thick, forget plot] (x,0.0);
            
            \draw (rel axis cs:0.02,0.13) node[right,align=center] {vacuum};
            
            \draw (rel axis cs:0.50,0.13) node[right,align=center] {BEC};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig11_bottom.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{120,120,120}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.27,
                     xmax=0.9,
                     ymin=-0.1,
                     ymax=0.35,
                     ytick distance=0.1,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.02,0.6)},anchor=west,draw=none}]
            
            \pgfplotstableread{./data/fig11_bottom_conformal_anomaly_24x32_MS_0.dat}\mydatatwo;
            \pgfplotstableread{./data/fig11_bottom_conformal_anomaly_32x48_MS_0.dat}\mydatathree;
                        
            
            \addplot[dashed, black, domain=-0.1:0.35, forget plot] (0.5,x) node[pos=0.35, anchor=center, fill=white]{$m_\pi/2$};
            \addplot[dashed, line width=1pt, cunst, domain=0.0:0.9, forget plot] (x,0.0);
            
            
            \addplot+[name path=C, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatatwo};
            
            \addplot+[name path=D, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatatwo};

            \addplot[cdata, opacity=0.4] fill between[of=C and D];
            \addlegendentry{$a\approx0.22$ fm}
            
            
            \addplot+[name path=E, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatathree};
            
            \addplot+[name path=F, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatathree};

            \addplot[adata, opacity=0.4] fill between[of=E and F];
            \addlegendentry{$a\approx0.15$ fm}
            
            
            \addplot[ccpt, dashed, thick, domain=0.5:1.0,samples=50,smooth, forget plot]
                    {-2.0/3.0+4/(3+4*x^2)};
            
            \draw (rel axis cs:0.02,0.13) node[right,align=center] {vacuum};
            
            \draw (rel axis cs:0.50,0.13) node[right,align=center] {BEC};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig11_left.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{120,120,120}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\epsilon$ [MeV/fm$^3$]},
                     xlabel shift = 0 pt,
                     ylabel={$c_s^2$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0,
                     xmax=50,
                     ymin=0.0,
                     ymax=0.7,
                     ytick distance=0.2,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.97,0.15)},anchor=east,draw=none}]
            
            \pgfplotstableread{./data/fig11_left_cs_vs_eps_24x32_MS_0.dat}\mydatatwo;
            \pgfplotstableread{./data/fig11_left_cs_vs_eps_32x48_MS_0.dat}\mydatathree;
                        
            
            \addplot[dashed, line width=1pt, cunst, domain=0:50, forget plot] (x,0.333333);
            \draw[cunst] (rel axis cs:0.15,0.48) node[align=center]{conformal \\[-1.2pt] bound};
            
            
            \addplot+[name path=C, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}*43.229,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatatwo};
            
            \addplot+[name path=D, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}*43.229,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatatwo};

            \addplot[cdata, opacity=0.4] fill between[of=C and D];
            \addlegendentry{$a\approx0.22$ fm}
            
            
            \addplot+[name path=E, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}*43.229,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatathree};
            
            \addplot+[name path=F, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}*43.229,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatathree};

            \addplot[adata, opacity=0.4] fill between[of=E and F];
            \addlegendentry{$a\approx0.15$ fm}


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig11_right.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
%\definecolor{ccpta}{RGB}{176,48,96}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{120,120,120}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\gamma$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.27,
                     xmax=0.9,
                     ymin=0.5,
                     ymax=3.0,
                     ytick distance=0.5,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.02,0.85)},anchor=west,draw=none}]
            
            \pgfplotstableread{./data/fig11_right_gamma_24x32_MS_0.dat}\mydatatwo;
            \pgfplotstableread{./data/fig11_right_gamma_32x48_MS_0.dat}\mydatathree;
                        
            
            \addplot[dashed, black, domain=0.5:3.0, forget plot] (0.5,x) node[pos=0.2, anchor=center, fill=white]{$m_\pi/2$};
            \addplot[dashed, line width=1pt, cunst, domain=0.48:0.9, forget plot] (x,1.75);
            \draw[cunst] (rel axis cs:0.18,0.5) node[align=center]{quark matter \\[-1.2pt] bound};
            
            
            \addplot+[name path=C, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatatwo};
            
            \addplot+[name path=D, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatatwo};

            \addplot[cdata, opacity=0.4] fill between[of=C and D];
            \addlegendentry{$a\approx0.22$ fm}
            
            
            \addplot+[name path=E, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatathree};
            
            \addplot+[name path=F, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatathree};

            \addplot[adata, opacity=0.4] fill between[of=E and F];
            \addlegendentry{$a\approx0.15$ fm}
            
            
            \addplot[ccpt, dashed, thick, domain=0.5:1.0,samples=50,smooth, forget plot]
                    {-(1-1.0/(2.0*x)^4)/(1.0+3.0/(2.0*x)^4)+2.0*(1+1.0/(2.0*x)^2)^2/(1.0+3.0/(2.0*x)^4))};
            
            \draw (rel axis cs:0.02,0.13) node[right,align=center] {vacuum};
            
            \draw (rel axis cs:0.50,0.13) node[right,align=center] {BEC};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig12_bottom.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$\mu_I/m_\pi$},
                     ylabel shift = 0 pt,
                     zlabel={$c_s^2$},
                     zlabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     zmin=0.0,
                     zmax=0.5,
                     ztick distance=0.1,
                     ytick distance=0.2,
                     thick,
                     axis on top=true]
            
            \pgfplotstableread{./data/fig12_bottom_cs_36x12_full.dat}\mydataone;
                        
            \addplot3[surf,mesh/rows=60,mesh/ordering=y varies] table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/135.0,z expr=\thisrowno{2}] {\mydataone};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig12_left.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$\mu_I/m_\pi$},
                     ylabel shift = 0 pt,
                     zlabel={$c_s^2$},
                     zlabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     zmin=0.0,
                     zmax=0.5,
                     ztick distance=0.1,
                     ytick distance=0.2,
                     thick,
                     axis on top=true]
            
            \pgfplotstableread{./data/fig12_left_cs_24x8_full.dat}\mydataone;
                        
            \addplot3[surf,mesh/rows=60,mesh/ordering=y varies] table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/135.0,z expr=\thisrowno{2}] {\mydataone};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig12_right.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$\mu_I/m_\pi$},
                     ylabel shift = 0 pt,
                     zlabel={$c_s^2$},
                     zlabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     zmin=0.0,
                     zmax=0.5,
                     ztick distance=0.1,
                     ytick distance=0.2,
                     thick,
                     axis on top=true]
            
            \pgfplotstableread{./data/fig12_right_cs_28x10_full.dat}\mydataone;
                        
            \addplot3[surf,mesh/rows=60,mesh/ordering=y varies] table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/135.0,z expr=\thisrowno{2}] {\mydataone};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig13_left.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{50,50,50}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$c_s^2$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=0.7,
                     ytick distance=0.3,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig13_left_cs_24x8_MS_120.0.dat}\mydataonennnt;
            \pgfplotstableread{./data/fig13_left_cs_24x8_MS_145.0.dat}\mydatatwonnnt;
            \pgfplotstableread{./data/fig13_left_cs_24x8_MS_150.0.dat}\mydatatwonnntt;
            \pgfplotstableread{./data/fig13_left_cs_24x8_MS_165.0.dat}\mydatathreennnt;
                        
            
            \addplot[dashed, black, domain=0.0:0.9, forget plot] (x,0.333333);
            
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)] {\mydataonennnt};
            
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)] {\mydataonennnt};
                      
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            
            \addlegendentry{$T=120$ MeV};
            
            
            \addplot+[name path=C3, no markers, solid, ccpta2, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)] {\mydatatwonnnt};
            
            \addplot+[name path=D3, no markers, solid, ccpta2, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)] {\mydatatwonnnt};
                      
            \addplot[ccpta2, opacity=0.4] fill between[of=C3 and D3];
            
            \addlegendentry{$T=145$ MeV};
            
            
            \addplot+[name path=Ct3, no markers, solid, ccpta, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)] {\mydatatwonnntt};
            
            \addplot+[name path=Dt3, no markers, solid, ccpta, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)] {\mydatatwonnntt};
                      
            \addplot[ccpta, opacity=0.4] fill between[of=Ct3 and Dt3];
            
            \addlegendentry{$T=150$ MeV};
            
            
            \addplot+[name path=E3, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)] {\mydatathreennnt};
            
            \addplot+[name path=F3, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)] {\mydatathreennnt};
                      
            \addplot[adata, opacity=0.4] fill between[of=E3 and F3];
            
            \addlegendentry{$T=165$ MeV};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig13_right.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{cdata}{RGB}{0,0,128}

\definecolor{cdata2}{RGB}{53,50,204}
\definecolor{cdata3}{RGB}{139,0,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$c_s^2$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=0.7,
                     ytick distance=0.3,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig13_right_cs_24x8_MS_120.0.dat}\mydataonennn;
            \pgfplotstableread{./data/fig13_right_cs_28x10_MS_120.0.dat}\mydataonenn;
            \pgfplotstableread{./data/fig13_right_cs_36x12_MS_120.0.dat}\mydataonen;
                        
            
            \addplot[dashed, black, domain=0.0:0.9, forget plot] (x,0.333333);
            
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+\thisrowno{2}] {\mydataonennn};
            
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-\thisrowno{2}] {\mydataonennn};
                      
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            
            \addlegendentry{$N_t=8$};
            
            \addplot+[name path=A2, no markers, dashed, cdata2, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+\thisrowno{2}] {\mydataonenn};
            
            \addplot+[name path=B2, no markers, dashed, cdata2, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-\thisrowno{2}] {\mydataonenn};
                      
            \addplot[cdata2, opacity=0.4] fill between[of=A2 and B2];
            
            \addlegendentry{$N_t=10$};
            
            \addplot+[name path=A1, no markers, dotted, cdata3, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+\thisrowno{2}] {\mydataonen};
            
            \addplot+[name path=B1, no markers, dotted, cdata3, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-\thisrowno{2}] {\mydataonen};
                      
            \addplot[cdata3, opacity=0.4] fill between[of=A1 and B1];
            
            \addlegendentry{$N_t=12$};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig14_left.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{120,120,120}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\epsilon$ [MeV/fm$^3$]},
                     xlabel shift = 0 pt,
                     ylabel={$c_s^2$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=50.0,
                     xmax=110.0,
                     ymin=0.0,
                     ymax=0.7,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.02,0.61)},anchor=west,draw=none}]
            
            \pgfplotstableread{./data/fig14_left_cs_vs_eps_24x8_MS_122.0.dat}\mydatatwo;
                        
            \addplot[dashed, line width=1pt, cunst, domain=40:120, forget plot] (x,0.333333);
            \draw[cunst] (rel axis cs:0.15,0.48) node[align=center]{conformal \\[-1.2pt] bound};
            
            
            \addplot+[name path=C, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}*43.229,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatatwo};
            
            \addplot+[name path=D, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}*43.229,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatatwo};

            \addplot[cdata, opacity=0.4, forget plot] fill between[of=C and D];


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig14_right.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{120,120,120}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\gamma$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.27,
                     xmax=0.9,
                     ymin=0.5,
                     ymax=3.0,
                     ytick distance=0.5,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.02,0.61)},anchor=west,draw=none}]
            
            \pgfplotstableread{./data/fig14_right_gamma_24x8_MS_122.0.dat}\mydatatwo;
                        
            
            \addplot[dashed, black, domain=0.5:3.0, forget plot] (0.5,x) node[pos=0.8, anchor=center, fill=white]{$m_\pi/2$};
            \addplot[dashed, line width=1pt, cunst, domain=0.48:0.9, forget plot] (x,1.75);
            \draw[cunst] (rel axis cs:0.18,0.5) node[align=center]{quark matter \\[-1.2pt] bound};
            
            
            \addplot+[name path=C, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatatwo};
            
            \addplot+[name path=D, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatatwo};

            \addplot[cdata, opacity=0.4, forget plot] fill between[of=C and D];
            
            \addplot[solid, cdata, domain=0.3:0.5, very thick, forget plot] (x,0.0);
            
            \draw (rel axis cs:0.02,0.85) node[right,align=center] {vacuum};
            
            \draw (rel axis cs:0.50,0.85) node[right,align=center] {BEC};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig15_left1.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$p/T^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=110.0,
                     xmax=200.0,
                     ymin=0,
                     ymax=2.0,
                     ytick distance=0.5,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.74,0.33)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig15_left1_pressure_TS_0.dat}\mydatazero;
            
            
            \addplot+[name path=Y, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+\thisrowno{2})/(\thisrowno{0}/135.0)^4] {\mydatazero};
            
            \addplot+[name path=Z, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-\thisrowno{2})/(\thisrowno{0}/135.0)^4] {\mydatazero};

            \addplot[adata, opacity=0.4, forget plot] fill between[of=Y and Z];


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig15_left2.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$c_s^2$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=110.0,
                     xmax=200.0,
                     ymin=0.1,
                     ymax=0.3,
                     ytick distance=0.05,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.74,0.33)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig15_left2_cs_TS_0.dat}\mydatazero;
            
            
            \addplot+[name path=Y, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+\thisrowno{2})] {\mydatazero};
            
            \addplot+[name path=Z, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-\thisrowno{2})] {\mydatazero};

            \addplot[adata, opacity=0.4, forget plot] fill between[of=Y and Z];


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig15_right1.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$I/T^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=110.0,
                     xmax=200.0,
                     ymin=0,
                     ymax=4.5,
                     ytick distance=0.5,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.74,0.33)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig15_right1_trace_anomaly_TS_0.dat}\mydatazero;
            
            
            \addplot+[name path=Y, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+\thisrowno{2})/(\thisrowno{0}/135.0)^4] {\mydatazero};
            
            \addplot+[name path=Z, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-\thisrowno{2})/(\thisrowno{0}/135.0)^4] {\mydatazero};

            \addplot[adata, opacity=0.4, forget plot] fill between[of=Y and Z];


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig15_right2.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$\gamma$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=110.0,
                     xmax=200.0,
                     ymin=0.6,
                     ymax=1.4,
                     ytick distance=0.2,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.74,0.33)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig15_right2_gamma_TS_0.dat}\mydatazero;
            
            
            \addplot+[name path=Y, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+\thisrowno{2})] {\mydatazero};
            
            \addplot+[name path=Z, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-\thisrowno{2})] {\mydatazero};

            \addplot[adata, opacity=0.4, forget plot] fill between[of=Y and Z];


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig16_left.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta I/m_\pi^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=1.0,
                     ymin=-0.5,
                     ymax=3.0,
                     ytick distance=0.5,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.04,0.83)},anchor=west,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig16_left_trace_anomaly_direct.dat}\mydatatwodone;
            \pgfplotstableread{./data/fig16_left_trace_anomaly.dat}\mydatatwodtwo;
            
            
            \addplot+[name path=C, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+\thisrowno{2}] {\mydatatwodtwo};
            
            \addplot+[name path=D, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-\thisrowno{2}] {\mydatatwodtwo};
            
            \addplot[adata, opacity=0.4, forget plot] fill between[of=C and D];
            
            
            \addplot[only marks, cdata, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/1.0,y error expr=\thisrowno{2}/1.0] {\mydatatwodone};
            
            \draw (rel axis cs:0.04,0.92) node[right,align=center] {\small $N_t=6$};
            \draw (rel axis cs:0.04,0.81) node[right,align=center] {\small $T=136$ MeV};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig16_right.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
%\definecolor{ccpta}{RGB}{176,48,96}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
%\definecolor{cunst}{RGB}{180,180,180}
\definecolor{cunst}{RGB}{51,51,51}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$(\lambda/m_{ud})^2$},
                     xlabel shift = 0 pt,
                     ylabel={$\langle S_g \rangle/a^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=-0.05,
                     xmax=3.3,
                     ymin=4.357,
                     ymax=4.364,
                     y tick label style={/pgf/number format/.cd,
                                         fixed,
                                         fixed zerofill,
                                         precision=3,
                                         /tikz/.cd},
                     ytick distance=0.002,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.02,0.61)},anchor=west,draw=none}]
            
            \pgfplotstableread{../data/fig16_right_gact_T136_M34_data.dat}\mydataone;
            \pgfplotstableread{../data/fig16_right_gact_T136_M34_curve.dat}\mycurveone;
            \pgfplotstableread{../data/fig16_right_gact_T136_M0_curve.dat}\mycurvezero;
            \pgfplotstableread{../data/fig16_right_gact_T136_M0_data.dat}\mydatazero;
                        
            
            \addplot[dashed, black, domain=4.357:4.364, forget plot] (0.0,x);
            
             
            \addplot+[name path=Y, no markers, solid, cunst, forget plot] 
                      table[x expr=3*(\thisrowno{0}/0.00425934875)^2,y expr=\thisrowno{1}+\thisrowno{2}] {\mycurvezero};
            
            \addplot+[name path=Z, no markers, solid, cunst, forget plot]
                      table[x expr=3*(\thisrowno{0}/0.00425934875)^2,y expr=\thisrowno{1}-\thisrowno{2}] {\mycurvezero};

            \addplot[cunst, opacity=0.4, forget plot] fill between[of=Y and Z];
            
                      
            \addplot+[name path=A, no markers, solid, cdata, forget plot] 
                      table[x expr=(\thisrowno{0}/0.00425934875)^2,y expr=\thisrowno{5}+\thisrowno{6}] {\mycurveone};
            
            \addplot+[name path=B, no markers, solid, cdata, forget plot]
                      table[x expr=(\thisrowno{0}/0.00425934875)^2,y expr=\thisrowno{5}-\thisrowno{6}] {\mycurveone};

            \addplot[cdata, opacity=0.4, forget plot] fill between[of=A and B];
            
            
            \addplot[only marks, cdata, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=(\thisrowno{0}/0.00425934875)^2,y expr=\thisrowno{1}/1.0,y error expr=\thisrowno{2}/1.0] {\mydataone};
            
            
            \addplot[only marks, cunst, mark=square*, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0},y expr=\thisrowno{1}/1.0,y error expr=\thisrowno{2}/1.0] {\mydatazero};
            
            \draw (rel axis cs:0.1,0.92) node[right,align=center] {\small $T=136$ MeV};
            \draw (rel axis cs:0.1,0.81) node[right,align=center] {\small $\mu_I/m_\pi=0.25$};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig17_left.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{200,100,0}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=6cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$T$ [MeV]},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=-0.05,
                     xmax=1.05,
                     ymin=100.0,
                     ymax=205.0,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.02,0.61)},anchor=west,draw=none}]
            
            \pgfplotstableread{./data/fig17_left_splnodes_nt8.txt}\mydataone;
                        
            
            \addplot[dashed, black, domain=100:190, forget plot] (0.5,x);
            
            
            \addplot[name path=A1, dashed, ccpt, domain=-0.05:1.05, thick, forget plot] (x,114.0);
            \addplot[name path=A2, dashed, ccpt, domain=-0.05:1.05, thick, forget plot] (x,142.0);
            \addplot[name path=A3, dashed, ccpt, domain=-0.05:1.05, thick, forget plot] (x,147.0);
            \addplot[name path=A4, dashed, ccpt, domain=-0.05:1.05, thick, forget plot] (x,174.0);
            
            \addplot[ccpt, opacity=0.2, forget plot] fill between[of=A2 and A3];
            
            
            \addplot[name path=B1, dashed, ccpt, domain=100:192, thick, forget plot] (0.0,x);
            \addplot[name path=B2, dashed, ccpt, domain=100:192, thick, forget plot] (34.0/135,x);
            \addplot[name path=B3, dashed, ccpt, domain=100:192, thick, forget plot] (51.0/135,x);
            \addplot[name path=B4, dashed, ccpt, domain=100:192, thick, forget plot] (68.0/135,x);
            \addplot[name path=B5, dashed, ccpt, domain=100:192, thick, forget plot] (119.0/135,x);
            
            \addplot[ccpt, opacity=0.2, forget plot] fill between[of=B2 and B4];
            
            
            \addplot[only marks, adata, mark=*, mark size=0.5pt]
                     table[x expr=\thisrowno{1}/135.0,y expr=\thisrowno{2}] {\mydataone};
                     
            \draw (rel axis cs:0.02,0.93) node[right,align=center] {vacuum};
            \draw (rel axis cs:0.75,0.93) node[right,align=center] {BEC};
            \draw (rel axis cs:0.5,0.93) node[align=center] {$m_\pi/2$};
            \draw (rel axis cs:-0.1,-0.1) node[align=center] {$N_t=8$};


        \end{axis}
            \draw (2.0,4.9) node[align=center] {$N_t=8$};
    \end{tikzpicture}

\end{document}


==> anc/fig17_middle.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{200,100,0}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=6cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$T$ [MeV]},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=-0.05,
                     xmax=1.05,
                     ymin=100.0,
                     ymax=205.0,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.02,0.61)},anchor=west,draw=none}]
            
            \pgfplotstableread{./data/fig17_middle_splnodes_nt10.txt}\mydataone;
                        
            
            \addplot[dashed, black, domain=100:190, forget plot] (0.5,x);
            
            
            \addplot[name path=A1, dashed, ccpt, domain=-0.05:1.05, thick, forget plot] (x,114.0);
            \addplot[name path=A2, dashed, ccpt, domain=-0.05:1.05, thick, forget plot] (x,158.0);
            \addplot[name path=A3, dashed, ccpt, domain=-0.05:1.05, thick, forget plot] (x,168.0);
            \addplot[name path=A4, dashed, ccpt, domain=-0.05:1.05, thick, forget plot] (x,179.0);
            
            \addplot[ccpt, opacity=0.2, forget plot] fill between[of=A2 and A3];
            
            
            \addplot[name path=B1, dashed, ccpt, domain=100:192, thick, forget plot] (0.0,x);
            \addplot[name path=B2, dashed, ccpt, domain=100:192, thick, forget plot] (51.0/135,x);
            \addplot[name path=B3, dashed, ccpt, domain=100:192, thick, forget plot] (68.0/135,x);
            \addplot[name path=B4, dashed, ccpt, domain=100:192, thick, forget plot] (85.0/135,x);
            \addplot[name path=B5, dashed, ccpt, domain=100:192, thick, forget plot] (119.0/135,x);
            
            \addplot[ccpt, opacity=0.2, forget plot] fill between[of=B2 and B4];
            
            
            \addplot[only marks, adata, mark=*, mark size=0.5pt]
                     table[x expr=\thisrowno{1}/135.0,y expr=\thisrowno{2}] {\mydataone};
                     
            \draw (rel axis cs:0.02,0.93) node[right,align=center] {vacuum};
            \draw (rel axis cs:0.75,0.93) node[right,align=center] {BEC};
            \draw (rel axis cs:0.5,0.93) node[align=center] {$m_\pi/2$};


        \end{axis}
            \draw (2.0,4.9) node[align=center] {$N_t=10$};
    \end{tikzpicture}

\end{document}


==> anc/fig17_right.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{200,100,0}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=6cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$T$ [MeV]},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=-0.05,
                     xmax=1.05,
                     ymin=100.0,
                     ymax=205.0,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.02,0.61)},anchor=west,draw=none}]
            
            \pgfplotstableread{./data/fig17_right_splnodes_nt12.txt}\mydataone;
                        
            
            \addplot[dashed, black, domain=100:190, forget plot] (0.5,x);
            
            
            \addplot[name path=A1, dashed, ccpt, domain=-0.05:1.05, thick, forget plot] (x,114.0);
            \addplot[name path=A2, dashed, ccpt, domain=-0.05:1.05, thick, forget plot] (x,139.0);
            \addplot[name path=A3, dashed, ccpt, domain=-0.05:1.05, thick, forget plot] (x,149.0);
            \addplot[name path=A4, dashed, ccpt, domain=-0.05:1.05, thick, forget plot] (x,179.0);
            
            \addplot[ccpt, opacity=0.2, forget plot] fill between[of=A2 and A3];
            
            
            \addplot[name path=B1, dashed, ccpt, domain=100:192, thick, forget plot] (0.0,x);
            \addplot[name path=B2, dashed, ccpt, domain=100:192, thick, forget plot] (34.0/135,x);
            \addplot[name path=B3, dashed, ccpt, domain=100:192, thick, forget plot] (51.0/135,x);
            \addplot[name path=B4, dashed, ccpt, domain=100:192, thick, forget plot] (119.0/135,x);
            
            \addplot[ccpt, opacity=0.2, forget plot] fill between[of=B2 and B3];
            
            
            \addplot[only marks, adata, mark=*, mark size=0.5pt]
                     table[x expr=\thisrowno{1}/135.0,y expr=\thisrowno{2}] {\mydataone};
                     
            \draw (rel axis cs:0.02,0.93) node[right,align=center] {vacuum};
            \draw (rel axis cs:0.75,0.93) node[right,align=center] {BEC};
            \draw (rel axis cs:0.5,0.93) node[align=center] {$m_\pi/2$};


        \end{axis}
            \draw (2.0,4.9) node[align=center] {$N_t=12$};
    \end{tikzpicture}

\end{document}


==> anc/fig18_left.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$n_I/T^3$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=2.3,
                     y tick label style={/pgf/number format/.cd,
                                         fixed,
                                         fixed zerofill,
                                         precision=1,
                                         /tikz/.cd},
                     ytick distance=0.5,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.04,0.78)},anchor=west,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig18_left_nI_24x8_MS_123.dat}\mydataone;
            \pgfplotstableread{./data/fig18_left_nI_24x8_MS_137.dat}\mydatatwo;
            \pgfplotstableread{./data/fig18_left_nI_24x8_MS_147.dat}\mydatathree;
            \pgfplotstableread{./data/fig18_left_nI_24x8_MS_163.dat}\mydatafour;
            
            
            \addplot+[name path=A, no markers, solid, cdata, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/(123.0/135.0)^3] {\mydataone};
            
            \addplot+[name path=B, no markers, solid, cdata, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/(123.0/135.0)^3] {\mydataone};

            \addplot[cdata, opacity=0.4, forget plot] fill between[of=A and B];
            
            
            \addplot+[name path=C, no markers, solid, ccpt, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/(137.0/135.0)^3] {\mydatatwo};
            
            \addplot+[name path=D, no markers, solid, ccpt, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/(137.0/135.0)^3] {\mydatatwo};

            \addplot[ccpt, opacity=0.4, forget plot] fill between[of=C and D];
            
            
            \addplot+[name path=E, no markers, solid, ccpta, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/(147.0/135.0)^3] {\mydatathree};
            
            \addplot+[name path=F, no markers, solid, ccpta, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/(147.0/135.0)^3] {\mydatathree};

            \addplot[ccpta, opacity=0.4, forget plot] fill between[of=E and F];
            
            
            \addplot+[name path=G, no markers, solid, adata, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/(163.0/135.0)^3] {\mydatafour};
            
            \addplot+[name path=H, no markers, solid, adata, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/(163.0/135.0)^3] {\mydatafour};

            \addplot[adata, opacity=0.4, forget plot] fill between[of=G and H];
            
            
            \addplot[only marks, cdata, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/(123.0/135.0)^3,y error expr=\thisrowno{2}/(123.0/135.0)^3] {./data/fig18_left_nI_24x8_MS_123_data.dat};
            \addlegendentry{$T=123$ MeV}
               
            \addplot[only marks, ccpt, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/(137.0/135.0)^3,y error expr=\thisrowno{2}/(137.0/135.0)^3] {./data/fig18_left_nI_24x8_MS_137_data.dat};
            \addlegendentry{$T=137$ MeV}
               
            \addplot[only marks, ccpta, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/(147.0/135.0)^3,y error expr=\thisrowno{2}/(147.0/135.0)^3] {./data/fig18_left_nI_24x8_MS_147_data.dat};
            \addlegendentry{$T=147$ MeV}
               
            \addplot[only marks, adata, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/(163.0/135.0)^3,y error expr=\thisrowno{2}/(163.0/135.0)^3] {./data/fig18_left_nI_24x8_MS_163_data.dat};
            \addlegendentry{$T=163$ MeV}


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig18_right.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$n_I/T^3$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=110.0,
                     xmax=180.0,
                     ymin=0.0,
                     ymax=2.3,
                     y tick label style={/pgf/number format/.cd,
                                         fixed,
                                         fixed zerofill,
                                         precision=1,
                                         /tikz/.cd},
                     ytick distance=0.5,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.96,0.78)},anchor=east,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig18_right_nI_24x8_TS_17.dat}\mydataone;
            \pgfplotstableread{./data/fig18_right_nI_24x8_TS_51.dat}\mydatatwo;
            \pgfplotstableread{./data/fig18_right_nI_24x8_TS_68.dat}\mydatathree;
            \pgfplotstableread{./data/fig18_right_nI_24x8_TS_103.dat}\mydatafour;
            
            
            \addplot+[name path=A, no markers, solid, cdata, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/(\thisrowno{0}/135.0)^3] {\mydataone};
            
            \addplot+[name path=B, no markers, solid, cdata, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/(\thisrowno{0}/135.0)^3] {\mydataone};

            \addplot[cdata, opacity=0.4, forget plot] fill between[of=A and B];
            
            
            \addplot+[name path=C, no markers, solid, ccpt, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/(\thisrowno{0}/135.0)^3] {\mydatatwo};
            
            \addplot+[name path=D, no markers, solid, ccpt, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/(\thisrowno{0}/135.0)^3] {\mydatatwo};

            \addplot[ccpt, opacity=0.4, forget plot] fill between[of=C and D];
            
            
            \addplot+[name path=E, no markers, solid, ccpta, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/(\thisrowno{0}/135.0)^3] {\mydatathree};
            
            \addplot+[name path=F, no markers, solid, ccpta, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/(\thisrowno{0}/135.0)^3] {\mydatathree};

            \addplot[ccpta, opacity=0.4, forget plot] fill between[of=E and F];
            
            
            \addplot+[name path=G, no markers, solid, adata, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/(\thisrowno{0}/135.0)^3] {\mydatafour};
            
            \addplot+[name path=H, no markers, solid, adata, forget plot] table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/(\thisrowno{0}/135.0)^3] {\mydatafour};

            \addplot[adata, opacity=0.4, forget plot] fill between[of=G and H];
            
            
            \addplot[only marks, cdata, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/(\thisrowno{0}/135.0)^3,y error expr=\thisrowno{2}/(\thisrowno{0}/135.0)^3] {./data/fig18_right_nI_24x8_TS_17_data.dat};
            \addlegendentry{$\mu_I/m_\pi=0.13$}
               
            \addplot[only marks, ccpt, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/(\thisrowno{0}/135.0)^3,y error expr=\thisrowno{2}/(\thisrowno{0}/135.0)^3] {./data/fig18_right_nI_24x8_TS_51_data.dat};
            \addlegendentry{$\mu_I/m_\pi=0.38$}
               
            \addplot[only marks, ccpta, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/(\thisrowno{0}/135.0)^3,y error expr=\thisrowno{2}/(\thisrowno{0}/135.0)^3] {./data/fig18_right_nI_24x8_TS_68_data.dat};
            \addlegendentry{$\mu_I/m_\pi=0.50$}
               
            \addplot[only marks, adata, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/(\thisrowno{0}/135.0)^3,y error expr=\thisrowno{2}/(\thisrowno{0}/135.0)^3] {./data/fig18_right_nI_24x8_TS_103_data.dat};
            \addlegendentry{$\mu_I/m_\pi=0.76$}


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig2_left1.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm,
                     view/h=-30,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$\mu_I/m_\pi$},
                     ylabel shift = 0 pt,
                     zlabel={$\Delta p/T^4$},
                     zlabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     zmin=0.0,
                     ytick distance=0.2,
                     ztick distance=0.3,
                     thick,
                     axis on top=true]
            
            \pgfplotstableread{./data/fig2_left1_delta_pressure_24x8_full.dat}\mydataone;
                        
            \addplot3[surf,mesh/rows=60,mesh/ordering=y varies] table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/135.0,z expr=\thisrowno{2}*(1000000000000/(\thisrowno{0}*\thisrowno{0}*\thisrowno{0}*\thisrowno{0}))] {\mydataone};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig2_left2.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm,
                     view/h=-30,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$\mu_I/m_\pi$},
                     ylabel shift = 0 pt,
                     zlabel={$\Delta \epsilon/T^4$},
                     zlabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     zmin=0.0,
                     ytick distance=0.2,
                     thick,
                     axis on top=true]
            
            \pgfplotstableread{./data/fig2_left2_delta_energy_density_24x8_full.dat}\mydataone;
                        
            \addplot3[surf,mesh/rows=60,mesh/ordering=y varies] table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/135.0,z expr=\thisrowno{2}*(1000000000000/(\thisrowno{0}*\thisrowno{0}*\thisrowno{0}*\thisrowno{0}))] {\mydataone};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig2_right1.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm,
                     view/h=-30,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$\mu_I/m_\pi$},
                     ylabel shift = 0 pt,
                     zlabel={$\Delta I/T^4$},
                     zlabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     ytick distance=0.2,
                     thick,
                     axis on top=true]
            
            \pgfplotstableread{./data/fig2_right1_delta_trace_anomaly_24x8_full.dat}\mydataone;
                        
            \addplot3[surf,mesh/rows=60,mesh/ordering=y varies] table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/135.0,z expr=\thisrowno{2}*(1000000000000/(\thisrowno{0}*\thisrowno{0}*\thisrowno{0}*\thisrowno{0}))] {\mydataone};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig2_right2.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm,
                     view/h=-30,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$\mu_I/m_\pi$},
                     ylabel shift = 0 pt,
                     zlabel={$\Delta s/T^3$},
                     zlabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     ytick distance=0.2,
                     thick,
                     axis on top=true]
            
            \pgfplotstableread{./data/fig2_right2_delta_entropy_density_24x8_full.dat}\mydataone;
                        
            \addplot3[surf,mesh/rows=60,mesh/ordering=y varies] table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/135.0,z expr=\thisrowno{2}*(1000000000/(\thisrowno{0}*\thisrowno{0}*\thisrowno{0}))] {\mydataone};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig3_left.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{50,50,50}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta p/T^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=0.8,
                     ytick distance=0.2,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig3_left_pressure_24x8_MS_120.0.dat}\mydataonennnt;
            \pgfplotstableread{./data/fig3_left_pressure_24x8_MS_145.0.dat}\mydatatwonnnt;
            \pgfplotstableread{./data/fig3_left_pressure_24x8_MS_150.0.dat}\mydatatwonnntt;
            \pgfplotstableread{./data/fig3_left_pressure_24x8_MS_165.0.dat}\mydatathreennnt;
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((120.0/135.0)^4)] {\mydataonennnt};
            
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((120.0/135.0)^4)] {\mydataonennnt};
                      
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            
            
            \addlegendentry{$T=120$ MeV};
            
            
            \addplot+[name path=C3, no markers, solid, ccpta2, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((145.0/135.0)^4)] {\mydatatwonnnt};
            
            \addplot+[name path=D3, no markers, solid, ccpta2, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((145.0/135.0)^4)] {\mydatatwonnnt};
                      
            \addplot[ccpta2, opacity=0.4] fill between[of=C3 and D3];
            
            
            \addlegendentry{$T=145$ MeV};
            
            
            \addplot+[name path=Ct3, no markers, solid, ccpta, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((150.0/135.0)^4)] {\mydatatwonnntt};
            
            \addplot+[name path=Dt3, no markers, solid, ccpta, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((150.0/135.0)^4)] {\mydatatwonnntt};
                      
            \addplot[ccpta, opacity=0.4] fill between[of=Ct3 and Dt3];
            
            
            \addlegendentry{$T=150$ MeV};
            
            
            \addplot+[name path=E3, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((165.0/135.0)^4)] {\mydatathreennnt};
            
            \addplot+[name path=F3, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((165.0/135.0)^4)] {\mydatathreennnt};
                      
            \addplot[adata, opacity=0.4] fill between[of=E3 and F3];
            
            
            \addlegendentry{$T=165$ MeV};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig3_right.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{50,50,50}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta I/T^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=-0.3,
                     ymax=1.4,
                     ytick distance=0.3,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig3_right_trace_anomaly_24x8_MS_120.0.dat}\mydataonennnt;
            \pgfplotstableread{./data/fig3_right_trace_anomaly_24x8_MS_145.0.dat}\mydatatwonnnt;
            \pgfplotstableread{./data/fig3_right_trace_anomaly_24x8_MS_150.0.dat}\mydatatwonnntt;
            \pgfplotstableread{./data/fig3_right_trace_anomaly_24x8_MS_165.0.dat}\mydatathreennnt;
                        
            
            \addplot[dashed, black, domain=0.0:0.9, forget plot] (x,0.0);
            
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((120.0/135.0)^4)] {\mydataonennnt};
            
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((120.0/135.0)^4)] {\mydataonennnt};
                      
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            
            
            \addlegendentry{$T=120$ MeV};
            
            
            \addplot+[name path=C3, no markers, solid, ccpta2, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((145.0/135.0)^4)] {\mydatatwonnnt};
            
            \addplot+[name path=D3, no markers, solid, ccpta2, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((145.0/135.0)^4)] {\mydatatwonnnt};
                      
            \addplot[ccpta2, opacity=0.4] fill between[of=C3 and D3];
            
            
            \addlegendentry{$T=145$ MeV};
            
            
            \addplot+[name path=Ct3, no markers, solid, ccpta, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((150.0/135.0)^4)] {\mydatatwonnntt};
            
            \addplot+[name path=Dt3, no markers, solid, ccpta, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((150.0/135.0)^4)] {\mydatatwonnntt};
                      
            \addplot[ccpta, opacity=0.4] fill between[of=Ct3 and Dt3];
            
            
            \addlegendentry{$T=150$ MeV};
            
            
            \addplot+[name path=E3, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((165.0/135.0)^4)] {\mydatathreennnt};
            
            \addplot+[name path=F3, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((165.0/135.0)^4)] {\mydatathreennnt};
                      
            \addplot[adata, opacity=0.4] fill between[of=E3 and F3];
            
            
            \addlegendentry{$T=165$ MeV};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig4_left1.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm,
                     view/h=-30,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$\mu_I/m_\pi$},
                     ylabel shift = 0 pt,
                     zlabel={$p/T^4$},
                     zlabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     zmin=0.0,
                     ytick distance=0.2,
                     ztick distance=0.5,
                     thick,
                     axis on top=true]
            
            \pgfplotstableread{./data/fig4_left1_pressure_24x8_full.dat}\mydataone;
                        
            \addplot3[surf,mesh/rows=60,mesh/ordering=y varies] table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/135.0,z expr=\thisrowno{2}*(1000000000000/(\thisrowno{0}*\thisrowno{0}*\thisrowno{0}*\thisrowno{0}))] {\mydataone};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig4_left2.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm,
                     view/h=-30,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$\mu_I/m_\pi$},
                     ylabel shift = 0 pt,
                     zlabel={$\epsilon/T^4$},
                     zlabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     zmin=0.0,
                     ytick distance=0.2,
                     ztick distance=3.0,
                     thick,
                     axis on top=true]
            
            \pgfplotstableread{./data/fig4_left2_energy_density_24x8_full.dat}\mydataone;
                        
            \addplot3[surf,mesh/rows=60,mesh/ordering=y varies] table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/135.0,z expr=\thisrowno{2}*(1000000000000/(\thisrowno{0}*\thisrowno{0}*\thisrowno{0}*\thisrowno{0}))] {\mydataone};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig4_right1.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm,
                     view/h=-30,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$\mu_I/m_\pi$},
                     ylabel shift = 0 pt,
                     zlabel={$I/T^4$},
                     zlabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     ytick distance=0.2,
                     ztick distance=1.0,
                     zmin=0.0,
                     thick,
                     axis on top=true]
            
            \pgfplotstableread{./data/fig4_right1_trace_anomaly_24x8_full.dat}\mydataone;
                        
            \addplot3[surf,mesh/rows=60,mesh/ordering=y varies] table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/135.0,z expr=\thisrowno{2}*(1000000000000/(\thisrowno{0}*\thisrowno{0}*\thisrowno{0}*\thisrowno{0}))] {\mydataone};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig4_right2.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm,
                     view/h=-30,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$\mu_I/m_\pi$},
                     ylabel shift = 0 pt,
                     zlabel={$s/T^3$},
                     zlabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     zmin=0.0,
                     ytick distance=0.2,
                     ztick distance=3.0,
                     thick,
                     axis on top=true]
            
            \pgfplotstableread{./data/fig4_right2_entropy_density_24x8_full.dat}\mydataone;
                        
            \addplot3[surf,mesh/rows=60,mesh/ordering=y varies] table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/135.0,z expr=\thisrowno{2}*(1000000000/(\thisrowno{0}*\thisrowno{0}*\thisrowno{0}))] {\mydataone};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig5.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$I/T^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=110.0,
                     xmax=220.0,
                     ymin=0,
                     ymax=4.5,
                     ytick distance=0.5,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.74,0.03)},anchor=south,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig5_trace_anomaly_TS_0.dat}\mydatazero;
            \pgfplotstableread{./data/fig5_trace_anomaly_24x8_TS_70.0.dat}\mydataonennn;
            \pgfplotstableread{./data/fig5_trace_anomaly_24x8_TS_90.0.dat}\mydatatwonnn;
            \pgfplotstableread{./data/fig5_trace_anomaly_24x8_TS_115.0.dat}\mydatathreennn;
            
            
            \addplot+[name path=Y, no markers, solid, cunst, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+\thisrowno{2})/(\thisrowno{0}/135.0)^4] {\mydatazero};
            
            \addplot+[name path=Z, no markers, solid, cunst, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-\thisrowno{2})/(\thisrowno{0}/135.0)^4] {\mydatazero};

            \addplot[cunst, opacity=0.4] fill between[of=Y and Z];
            
            \addlegendentry{$\mu_I/m_\pi=0\phantom{.00}$};
            
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{5}+(\thisrowno{6}^2+\thisrowno{7}^2)^0.5)/(\thisrowno{0}/135.0)^4] {\mydataonennn};
            
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{5}-(\thisrowno{6}^2+\thisrowno{8}^2)^0.5)/(\thisrowno{0}/135.0)^4] {\mydataonennn};
                      
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            
            \addlegendentry{$\mu_I/m_\pi=0.52$};
            
            
            \addplot+[name path=C3, no markers, solid, ccpta, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{5}+(\thisrowno{6}^2+\thisrowno{7}^2)^0.5)/(\thisrowno{0}/135.0)^4] {\mydatatwonnn};
            
            \addplot+[name path=D3, no markers, solid, ccpta, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{5}-(\thisrowno{6}^2+\thisrowno{8}^2)^0.5)/(\thisrowno{0}/135.0)^4] {\mydatatwonnn};
                      
            \addplot[ccpta, opacity=0.4] fill between[of=C3 and D3];
            
            \addlegendentry{$\mu_I/m_\pi=0.67$};
            
            
            \addplot+[name path=E3, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{5}+(\thisrowno{6}^2+\thisrowno{7}^2)^0.5)/(\thisrowno{0}/135.0)^4] {\mydatathreennn};
            
            \addplot+[name path=F3, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{5}-(\thisrowno{6}^2+\thisrowno{8}^2)^0.5)/(\thisrowno{0}/135.0)^4] {\mydatathreennn};
                      
            \addplot[adata, opacity=0.4] fill between[of=E3 and F3];
            
            \addlegendentry{$\mu_I/m_\pi=0.85$};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig6_left.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$n_I/T^3$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=2.3,
                     ytick distance=0.3,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig6_left_nI_24x8_MS_123.0.dat}\mydataonennn;
            \pgfplotstableread{./data/fig6_left_nI_28x10_MS_123.0.dat}\mydataonenn;
            \pgfplotstableread{./data/fig6_left_nI_36x12_MS_123.0.dat}\mydataonen;
                        
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/(123.0/135.0)^3] {\mydataonennn};
            
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/(123.0/135.0)^3] {\mydataonennn};
                      
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            
            \addlegendentry{$N_t=8$};
            
            
            \addplot+[name path=A2, no markers, solid, ccpta, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/(123.0/135.0)^3] {\mydataonenn};
            
            \addplot+[name path=B2, no markers, solid, ccpta, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/(123.0/135.0)^3] {\mydataonenn};
                      
            \addplot[ccpta, opacity=0.4] fill between[of=A2 and B2];
            
            \addlegendentry{$N_t=10$};
            
            
            \addplot+[name path=A1, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/(123.0/135.0)^3] {\mydataonen};
            
            \addplot+[name path=B1, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/(123.0/135.0)^3] {\mydataonen};
                      
            \addplot[adata, opacity=0.4] fill between[of=A1 and B1];
            
            \addlegendentry{$N_t=12$};
            
            
            \addplot[only marks, cdata, mark=diamond, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/(123.0/135.0)^3,y error expr=\thisrowno{2}/(123.0/135.0)^3] {./data/fig6_left_nI_24x8_MS_123.0_data.dat};
            \addlegendentry{$N_t=8$}
            
            
            \addplot[only marks, ccpta, mark=o, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/(122.0/135.0)^3,y error expr=\thisrowno{2}/(122.0/135.0)^3] {./data/fig6_left_nI_28x10_MS_123.0_data.dat};
            \addlegendentry{$N_t=10$}
            
            
            \addplot[only marks, adata, mark=square, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/(122.0/135.0)^3,y error expr=\thisrowno{2}/(122.0/135.0)^3] {./data/fig6_left_nI_36x12_MS_123.0_data.dat};
            \addlegendentry{$N_t=12$}
            
            \draw (rel axis cs:0.06,0.3) node[right,align=center] {$T=122$ MeV};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig6_right.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$n_I/T^3$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=1.45,
                     ytick distance=0.3,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig6_right_nI_24x8_MS_149.0.dat}\mydataonennn;
            \pgfplotstableread{./data/fig6_right_nI_28x10_MS_149.0.dat}\mydataonenn;
            \pgfplotstableread{./data/fig6_right_nI_36x12_MS_149.0.dat}\mydataonen;
                        
                        
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/(149.0/135.0)^3] {\mydataonennn};
            
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/(149.0/135.0)^3] {\mydataonennn};
                      
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            
            \addlegendentry{$N_t=8$};
            
            
            \addplot+[name path=A2, no markers, solid, ccpta, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/(149.0/135.0)^3] {\mydataonenn};
            
            \addplot+[name path=B2, no markers, solid, ccpta, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/(149.0/135.0)^3] {\mydataonenn};
                      
            \addplot[ccpta, opacity=0.4] fill between[of=A2 and B2];
            
            \addlegendentry{$N_t=10$};
            
            
            \addplot+[name path=A1, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/(149.0/135.0)^3] {\mydataonen};
            
            \addplot+[name path=B1, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/(149.0/135.0)^3] {\mydataonen};
                      
            \addplot[adata, opacity=0.4] fill between[of=A1 and B1];
            
            \addlegendentry{$N_t=12$};
            
            
            \addplot[only marks, cdata, mark=diamond, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/(147.0/135.0)^3,y error expr=\thisrowno{2}/(123.0/135.0)^3] {./data/fig6_right_nI_24x8_MS_149.0_data.dat};
            \addlegendentry{$N_t=8$}
            
            
            \addplot[only marks, ccpta, mark=o, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/(149.0/135.0)^3,y error expr=\thisrowno{2}/(122.0/135.0)^3] {./data/fig6_right_nI_28x10_MS_149.0_data.dat};
            \addlegendentry{$N_t=10$}
            
            
            \addplot[only marks, adata, mark=square, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/(149.0/135.0)^3,y error expr=\thisrowno{2}/(122.0/135.0)^3] {./data/fig6_right_nI_36x12_MS_149.0_data.dat};
            \addlegendentry{$N_t=12$}
            
            \draw (rel axis cs:0.6,0.1) node[right,align=center] {$T=149$ MeV};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig7_left1.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{53,50,204}
\definecolor{cdata3}{RGB}{139,0,0}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta p/T^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=0.8,
                     ytick distance=0.2,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig7_left1_pressure_24x8_MS_120.0.dat}\mydataonennn;
            \pgfplotstableread{./data/fig7_left1_pressure_28x10_MS_120.0.dat}\mydataonenn;
            \pgfplotstableread{./data/fig7_left1_pressure_36x12_MS_120.0.dat}\mydataonen;
            
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((120.0/135.0)^4)] {\mydataonennn};
            
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((120.0/135.0)^4)] {\mydataonennn};
                      
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            
            \addlegendentry{$N_t=8$};
            
            \addplot+[name path=A2, no markers, dashed, cdata2, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((120.0/135.0)^4)] {\mydataonenn};
            
            \addplot+[name path=B2, no markers, dashed, cdata2, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((120.0/135.0)^4)] {\mydataonenn};
                      
            \addplot[cdata2, opacity=0.4] fill between[of=A2 and B2];
            
            \addlegendentry{$N_t=10$};
            
            \addplot+[name path=A1, no markers, dotted, cdata3, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((120.0/135.0)^4)] {\mydataonen};
            
            \addplot+[name path=B1, no markers, dotted, cdata3, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((120.0/135.0)^4)] {\mydataonen};
                      
            \addplot[cdata3, opacity=0.4] fill between[of=A1 and B1];
            
            \addlegendentry{$N_t=12$};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig7_left2.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{53,50,204}
\definecolor{cdata3}{RGB}{139,0,0}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta p/T^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=0.8,
                     ytick distance=0.2,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig7_left2_pressure_24x8_MS_145.0.dat}\mydataonennn;
            \pgfplotstableread{./data/fig7_left2_pressure_28x10_MS_145.0.dat}\mydataonenn;
            \pgfplotstableread{./data/fig7_left2_pressure_36x12_MS_145.0.dat}\mydataonen;
            
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((145.0/135.0)^4)] {\mydataonennn};
            
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((145.0/135.0)^4)] {\mydataonennn};
                      
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            
            \addlegendentry{$N_t=8$};
            
            \addplot+[name path=A2, no markers, dashed, cdata2, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((145.0/135.0)^4)] {\mydataonenn};
            
            \addplot+[name path=B2, no markers, dashed, cdata2, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((145.0/135.0)^4)] {\mydataonenn};
                      
            \addplot[cdata2, opacity=0.4] fill between[of=A2 and B2];
            
            \addlegendentry{$N_t=10$};
            
            \addplot+[name path=A1, no markers, dotted, cdata3, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((145.0/135.0)^4)] {\mydataonen};
            
            \addplot+[name path=B1, no markers, dotted, cdata3, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((145.0/135.0)^4)] {\mydataonen};
                      
            \addplot[cdata3, opacity=0.4] fill between[of=A1 and B1];
            
            \addlegendentry{$N_t=12$};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig7_left3.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{53,50,204}
\definecolor{cdata3}{RGB}{139,0,0}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta p/T^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=0.8,
                     ytick distance=0.2,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig7_left3_pressure_24x8_MS_165.0.dat}\mydataonennn;
            \pgfplotstableread{./data/fig7_left3_pressure_28x10_MS_165.0.dat}\mydataonenn;
            \pgfplotstableread{./data/fig7_left3_pressure_36x12_MS_165.0.dat}\mydataonen;
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((165.0/135.0)^4)] {\mydataonennn};
            
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((165.0/135.0)^4)] {\mydataonennn};
                      
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            
            \addlegendentry{$N_t=8$};
            
            \addplot+[name path=A2, no markers, dashed, cdata2, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((165.0/135.0)^4)] {\mydataonenn};
            
            \addplot+[name path=B2, no markers, dashed, cdata2, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((165.0/135.0)^4)] {\mydataonenn};
                      
            \addplot[cdata2, opacity=0.4] fill between[of=A2 and B2];
            
            \addlegendentry{$N_t=10$};
            
            \addplot+[name path=A1, no markers, dotted, cdata3, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((165.0/135.0)^4)] {\mydataonen};
            
            \addplot+[name path=B1, no markers, dotted, cdata3, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((165.0/135.0)^4)] {\mydataonen};
                      
            \addplot[cdata3, opacity=0.4] fill between[of=A1 and B1];
            
            \addlegendentry{$N_t=12$};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig7_right1.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{53,50,204}
\definecolor{cdata3}{RGB}{139,0,0}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta I/T^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=-0.3,
                     ymax=2.1,
                     ytick distance=0.3,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig7_right1_trace_anomaly_24x8_MS_120.0.dat}\mydataonennn;
            \pgfplotstableread{./data/fig7_right1_trace_anomaly_28x10_MS_120.0.dat}\mydataonenn;
            \pgfplotstableread{./data/fig7_right1_trace_anomaly_36x12_MS_120.0.dat}\mydataonen;
            
            
            \addplot[dashed, black, domain=0.0:0.9, forget plot] (x,0.0);
            
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((120.0/135.0)^4)] {\mydataonennn};
            
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((120.0/135.0)^4)] {\mydataonennn};
                      
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            
            \addlegendentry{$N_t=8$};
            
            \addplot+[name path=A2, no markers, dashed, cdata2, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((120.0/135.0)^4)] {\mydataonenn};
            
            \addplot+[name path=B2, no markers, dashed, cdata2, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((120.0/135.0)^4)] {\mydataonenn};
                      
            \addplot[cdata2, opacity=0.4] fill between[of=A2 and B2];
            
            \addlegendentry{$N_t=10$};
            
            \addplot+[name path=A1, no markers, dotted, cdata3, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((120.0/135.0)^4)] {\mydataonen};
            
            \addplot+[name path=B1, no markers, dotted, cdata3, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((120.0/135.0)^4)] {\mydataonen};
                      
            \addplot[cdata3, opacity=0.4] fill between[of=A1 and B1];
            
            \addlegendentry{$N_t=12$};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig7_right2.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{53,50,204}
\definecolor{cdata3}{RGB}{139,0,0}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta I/T^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=-0.3,
                     ymax=2.1,
                     ytick distance=0.3,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig7_right2_trace_anomaly_24x8_MS_145.0.dat}\mydataonennn;
            \pgfplotstableread{./data/fig7_right2_trace_anomaly_28x10_MS_145.0.dat}\mydataonenn;
            \pgfplotstableread{./data/fig7_right2_trace_anomaly_36x12_MS_145.0.dat}\mydataonen;
                        
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((145.0/135.0)^4)] {\mydataonennn};
            
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((145.0/135.0)^4)] {\mydataonennn};
                      
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            
            \addlegendentry{$N_t=8$};
            
            \addplot+[name path=A2, no markers, dashed, cdata2, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((145.0/135.0)^4)] {\mydataonenn};
            
            \addplot+[name path=B2, no markers, dashed, cdata2, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((145.0/135.0)^4)] {\mydataonenn};
                      
            \addplot[cdata2, opacity=0.4] fill between[of=A2 and B2];
            
            \addlegendentry{$N_t=10$};
            
            \addplot[dashed, black, domain=0.0:0.9, forget plot] (x,0.0);
            
            
            \addplot+[name path=A1, no markers, dotted, cdata3, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((145.0/135.0)^4)] {\mydataonen};
            
            \addplot+[name path=B1, no markers, dotted, cdata3, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((145.0/135.0)^4)] {\mydataonen};
                      
            \addplot[cdata3, opacity=0.4] fill between[of=A1 and B1];
            
            \addlegendentry{$N_t=12$};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig7_right3.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{53,50,204}
\definecolor{cdata3}{RGB}{139,0,0}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta I/T^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=-0.3,
                     ymax=2.1,
                     ytick distance=0.3,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./data/fig7_right3_trace_anomaly_24x8_MS_165.0.dat}\mydataonennn;
            \pgfplotstableread{./data/fig7_right3_trace_anomaly_28x10_MS_165.0.dat}\mydataonenn;
            \pgfplotstableread{./data/fig7_right3_trace_anomaly_36x12_MS_165.0.dat}\mydataonen;
                        
            
            \addplot[dashed, black, domain=0.0:0.9, forget plot] (x,0.0);
            
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((165.0/135.0)^4)] {\mydataonennn};
            
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((165.0/135.0)^4)] {\mydataonennn};
                      
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            
            \addlegendentry{$N_t=8$};
            
            \addplot+[name path=A2, no markers, dashed, cdata2, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((165.0/135.0)^4)] {\mydataonenn};
            
            \addplot+[name path=B2, no markers, dashed, cdata2, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((165.0/135.0)^4)] {\mydataonenn};
                      
            \addplot[cdata2, opacity=0.4] fill between[of=A2 and B2];
            
            \addlegendentry{$N_t=10$};
            
            \addplot+[name path=A1, no markers, dotted, cdata3, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5)/((165.0/135.0)^4)] {\mydataonen};
            
            \addplot+[name path=B1, no markers, dotted, cdata3, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=(\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5)/((165.0/135.0)^4)] {\mydataonen};
                      
            \addplot[cdata3, opacity=0.4] fill between[of=A1 and B1];
            
            \addlegendentry{$N_t=12$};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig8_left.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{cdata}{RGB}{0,0,128}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{adata}{RGB}{139,0,0}

\definecolor{ccpt}{RGB}{169,169,169}
\definecolor{cd1}{RGB}{255,165,0}
\definecolor{cd2}{RGB}{139,0,0}

\definecolor{cd3}{RGB}{0,0,128}
\definecolor{cd4}{RGB}{165,165,255}

\definecolor{cd32}{RGB}{153,50,204}
\definecolor{cd33}{RGB}{139,0,0}

\definecolor{cd42}{RGB}{255,165,165}
\definecolor{cd43}{RGB}{255,165,0}

\definecolor{cunst}{RGB}{255,120,120}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[set layers=axis on top,
                     width=8cm, height=6cm,
                     xlabel={$n_I/m_\pi^3$},
                     xlabel shift = -1 pt,
                     ylabel={$T$ [MeV]},
                     ylabel shift = -1 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=1.0,
                     ymin=140.0,
                     ymax=170.0,
                     thick,
                     legend cell align={left},
                     legend style={at={(rel axis cs:0.09,0.23)},anchor=west,draw=none,fill=none}]
            
            \pgfplotstableread{./data/fig8_left_tpc_bound_nt8.dat}\mydatatpc;
            \pgfplotstableread{./data/fig8_left_tpc_bound_nt10.dat}\mydatatpcn;
            \pgfplotstableread{./data/fig8_left_tpc_bound_nt12.dat}\mydatatpcnn;
            
            
            \addplot+[name path=tpclow, no markers, solid, cd3, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatatpc};
            \addplot+[name path=tpchigh, no markers, solid, cd3, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatatpc};
            
            \addplot+[name path=tpclow2, no markers, solid, cd32, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatatpcn};
            \addplot+[name path=tpchigh2, no markers, solid, cd32, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatatpcn};
            
            \addplot+[name path=tpclow3, no markers, solid, cd33, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatatpcnn};
            \addplot+[name path=tpchigh3, no markers, solid, cd33, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatatpcnn};
            
            \addplot[cd3, opacity=0.4] fill between[of=tpclow and tpchigh];
            \addlegendentry{$N_t=8$};
            \addplot[cd32, opacity=0.4] fill between[of=tpclow2 and tpchigh2];
            \addlegendentry{$N_t=10$};
            \addplot[cd33, opacity=0.4] fill between[of=tpclow3 and tpchigh3];
            \addlegendentry{$N_t=12$};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig8_right.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{cdata}{RGB}{0,0,128}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{adata}{RGB}{139,0,0}

\definecolor{ccpt}{RGB}{169,169,169}
\definecolor{cd1}{RGB}{255,165,0}
\definecolor{cd2}{RGB}{139,0,0}

\definecolor{cd3}{RGB}{0,0,128}
\definecolor{cd4}{RGB}{165,165,255}

\definecolor{cd32}{RGB}{153,50,204}
\definecolor{cd33}{RGB}{139,0,0}

\definecolor{cd42}{RGB}{255,165,165}
\definecolor{cd43}{RGB}{255,165,0}

\definecolor{cunst}{RGB}{255,120,120}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[set layers=axis on top,
                     width=8cm, height=6cm,
                     xlabel={$n_I/m_\pi^3$},
                     xlabel shift = -1 pt,
                     ylabel={$T$ [MeV]},
                     ylabel shift = -1 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=2.1,
                     ymin=110.0,
                     ymax=170.0,
                     thick,
                     legend cell align={left},
                     legend style={at={(rel axis cs:0.59,0.23)},anchor=west,draw=none,fill=none}]
            
            \pgfplotstableread{./data/fig8_right_bec_bound_nt8.dat}\mydatapcb;
            \pgfplotstableread{./data/fig8_right_bec_bound_nt10.dat}\mydatapcbn;
            \pgfplotstableread{./data/fig8_right_bec_bound_nt12.dat}\mydatapcbnn;
            
            
            \addplot+[name path=pcblow, no markers, solid, cd3, smooth, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatapcb};
            \addplot+[name path=pcbhigh, no markers, solid, cd3, smooth, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatapcb};
            
            \addplot+[name path=pcblow2, no markers, solid, cd32, smooth, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatapcbn};
            \addplot+[name path=pcbhigh2, no markers, solid, cd32, smooth, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatapcbn};
            
            \addplot+[name path=pcblow3, no markers, solid, cd33, smooth, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatapcbnn};
            \addplot+[name path=pcbhigh3, no markers, solid, cd33, smooth, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatapcbnn};
            
            \path[name path=axis0] (0,0) -- (2.1,0);
            
            \addplot[cd3, opacity=0.4] fill between[of=pcblow and pcbhigh];
            \addlegendentry{$N_t=8$};
            \addplot[cd32, opacity=0.4] fill between[of=pcblow2 and pcbhigh2];
            \addlegendentry{$N_t=10$};
            \addplot[cd33, opacity=0.4] fill between[of=pcblow3 and pcbhigh3];
            \addlegendentry{$N_t=12$};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig9.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{169,169,169}
\definecolor{cd1}{RGB}{255,165,0}
\definecolor{cd2}{RGB}{139,0,0}
\definecolor{cd3}{RGB}{0,128,0}
\definecolor{cd4}{RGB}{0,0,128}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[set layers=axis on top,
                     width=8cm, height=6cm,
                     xlabel={$n_I/m_\pi^3$},
                     xlabel shift = -1 pt,
                     ylabel={$T$ [MeV]},
                     ylabel shift = -1 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=1.2,
                     ymin=0.0,
                     ymax=185.0,
                     ytick distance={30},
                     thick,
                     legend cell align={left},
                     legend style={at={(rel axis cs:0.39,0.23)},anchor=west,draw=none,fill=none}]
            
            \pgfplotstableread{./data/fig8_right_bec_bound_nt12.dat}\mydatapcbnn;
            \pgfplotstableread{./data/fig8_left_tpc_bound_nt12.dat}\mydatatpcnn;
            \pgfplotstableread{./data/fig9_bec_bound_chipt.dat}\mydatapcbchpt;
            \pgfplotstableread{./data/fig9_bec_bound_chiptmatch.dat}\mydatapcb;
            
            \addplot+[name path=pcbcen, smooth, no markers, draw=none, cd3, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}] {\mydatapcb};
            \path[name path=axis0] (0,0) -- (2.1,0);
            
            \addplot[ccpt, opacity=0.4, forget plot] fill between[of=pcbcen and axis0];
            
            \addplot+[name path=pcblow, no markers, solid, cd3, smooth, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatapcbnn};
            \addplot+[name path=pcbhigh, no markers, solid, cd3, smooth, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatapcbnn};
            
            \addplot[white, forget plot] fill between[of=pcblow and pcbhigh];
            \addplot[cd3, opacity=0.4, forget plot] fill between[of=pcblow and pcbhigh];
            
            \addplot+[name path=crlow, no markers, solid, cd4, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatatpcnn};
            \addplot+[name path=crhigh, no markers, solid, cd4, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatatpcnn};
            
            \addplot[white, forget plot] fill between[of=crlow and crhigh];
            \addplot[cd4, opacity=0.4, forget plot] fill between[of=crlow and crhigh];
  
            \addplot+[name path=pcbchpt, no markers, solid, ultra thick, cd2, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}] {\mydatapcbchpt};
            
            \draw (rel axis cs:0.45,0.37) node[right,align=center] {pion \\[1pt] condensation};
            \draw (rel axis cs:0.24,0.88) node[above,align=center,rotate=-1] {chiral crossover};


        \end{axis}
    \end{tikzpicture}

\end{document}

